Comparing large language models for supervised analysis of students' lab notes

Recent advancements in large language models (LLMs) hold significant promise in improving physics education research that uses machine learning. In this study, we compare the application of various models to perform large-scale analysis of written text grounded in a physics education research classification problem: identifying skills in students' typed lab notes through sentence-level labeling. Specifically, we use training data to fine-tune two different LLMs, BERT and LLaMA, and compare the performance of these models to both a traditional bag of words approach and a few-shot LLM (without fine-tuning).} We evaluate the models based on their resource use, performance metrics, and research outcomes when identifying skills in lab notes. We find that higher-resource models often, but not necessarily, perform better than lower-resource models. We also find that all models estimate similar trends in research outcomes, although the absolute values of the estimated measurements are not always within uncertainties of each other. We use the results to discuss relevant considerations for education researchers seeking to select a model type to use as a classifier.

==> ReleaseNotebook-archive121024.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "08275147-6e8f-4fb0-8f53-5538c4cc7847",
   "metadata": {},
   "source": [
    "# Comparing Large Language Models for supervised analysis of students’ lab notes\n",
    "\n",
    "### Rebeckah K. Fussell, Megan Flynn, Anil Damle, Michael F.J. Fox, and N.G. Holmes\n",
    "\n",
    "If you use adapt this code for your research, please cite us. Citation details found in in the CITATION.bib file. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "75c8e263",
   "metadata": {},
   "source": [
    "## Data available in this folder\n",
    "\n",
    "The savedData folders contains Log files of the data in the paper at a post-machine inference stage of the analysis. Run the code below on these Log files to reproduce the figures in the paper. \n",
    "\n",
    "To run an analysis from the beginning, used the example data in [directory] or modify the code below with your own data. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "81c6fd77",
   "metadata": {},
   "source": [
    "## Setting up the environment\n",
    "\n",
    "To install the packages necessary to run this release notebook, run the following in the terminal. You will need to first access this folder using the terminal. \n",
    "\n",
    "\n",
    "conda create -n labnotes python=3.9\n",
    "\n",
    "conda activate labnotes\n",
    "\n",
    "pip install -r requirements.txt\n",
    "\n",
    "\n",
    "You will need to run conda activate labnotes in the terminal before each time you launch this jupyter notebook. \n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "4aa0043e-b4c4-46ef-af47-9adfa0687f99",
   "metadata": {},
   "source": [
    "## Setting up LLaMA\n",
    "\n",
    "To run LLaMA, you will need to obtain a license from Meta. Follow the instructions below to do so through Hugging Face.\n",
    "\n",
    "\n",
    "1. Sign up for an account at https://huggingface.co if you do not have one. \n",
    "2. Read and sign the community license agreement at https://huggingface.co/meta-llama/Llama-2-7b. You will be required to provide your email address. \n",
    "3. Click your profile in the top right corner of the Hugging Face website to select settings from the drop down menu. In settings, select \"Access Tokens\". Make a new token with write permissions (do not select \"fine-grained\").\n",
    "4. Store your token in the hf_token variable below. Do not upload code containing this token to a github repository or otherwise post your token online.\n",
    "5. You will receive an email once your request has been approved. \n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "201b971d-821b-4b4e-821b-876990dfa538",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "The history saving thread hit an unexpected error (OperationalError('attempt to write a readonly database')).History will not be written to the database.\n"
     ]
    }
   ],
   "source": [
    "hf_token = \"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\""
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "80b68922-4d8a-46ac-aaba-b6f10dafbbb1",
   "metadata": {},
   "outputs": [],
   "source": [
    "import os\n",
    "import numpy as np\n",
    "import pandas as pd\n",
    "import matplotlib.pyplot as plt\n",
    "import scipy\n",
    "import evals\n",
    "\n",
    "\n",
    "from sklearn.metrics import balanced_accuracy_score, average_precision_score, roc_auc_score, confusion_matrix, accuracy_score ,f1_score\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ae305bef-2bdf-421a-ac44-04e49e5650a5",
   "metadata": {},
   "source": [
    "# Train models"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "461ba9c7",
   "metadata": {},
   "outputs": [],
   "source": [
    "\n",
    "######### Uncomment this section to run full analysis pipeline ##########\n",
    "\n",
    "#from main import runTest\n",
    "#runTest(seed=0,code='QC',evalLlama=True, dataDir='Data/training_data', holdoutDir='Data/holdout', ValCutoff=50, savePath=\"savedData\", prompt=\"A\", hfToken= hf_token, saveModel = True, saveModelPath = \"savedData/QC_models\") #A corresponds to no prompt, for full dictionary of prompts see prompts.py\n",
    "#runTest(seed=0,code='QC',evalLlama=True, dataDir='Data/training_data', holdoutDir='Data/holdout', ValCutoff=50, savePath=\"savedData\", prompt=\"J\", hfToken= hf_token, saveModel = True, saveModelPath = \"savedData/QC_models\")\n",
    "#runTest(seed=0,code='PI',evalLlama=True, dataDir='Data/training_data', holdoutDir='Data/holdout', ValCutoff=50, savePath=\"savedData\", prompt=\"C\", hfToken= hf_token, saveModel = True, saveModelPath = \"savedData/PI_models\")\n",
    "\n",
    "#runTest(seed=0,code='QC',evalLlama=False, LlamaChatbot = True, dataDir='Data/training_data', holdoutDir='Data/holdout', ValCutoff=50, savePath=\"savedData\", prompt=\"A\", hfToken= hf_token, saveModel = True, saveModelPath = \"savedData/QC_models\") #A corresponds to no prompt, for full dictionary of prompts see prompts.py\n",
    "#runTest(seed=0,code='PI',evalLlama=False, LlamaChatbot = True, dataDir='Data/training_data', holdoutDir='Data/holdout', ValCutoff=50, savePath=\"savedData\", prompt=\"C\", hfToken= hf_token, saveModel = True, saveModelPath = \"savedData/PI_models\")\n",
    "\n",
    "#########################################################################\n",
    "\n",
    "\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "27eab0d6-055b-498e-944e-e374956967af",
   "metadata": {},
   "source": [
    "# Performance Figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "f062961b-82ee-4a8c-bfbb-398fb5f1dff7",
   "metadata": {},
   "outputs": [],
   "source": [
    "#filepath = \"/Users/rebeckahfussell/Documents/Comparing_LLM_labnotes/Comparing_LLM_labnotes/\"\n",
    "filepath = \"/home/rkf33/Comparing_LLM_labnotes/\"\n",
    "filepath = os.getcwd() + \"/\"\n",
    "prefix = filepath + \"savedData/QC/Z/\"\n",
    "BERT_accuracies = []\n",
    "BERT_avg_recalls = []\n",
    "BERT_aucs  =[]\n",
    "BERT_F1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed\" + str(current_seed) + \"_bert_probs_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    BERT_aucs.append(roc_auc_score(human,probs))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    BERT_accuracies.append(accuracy_score(human, predictions))\n",
    "    BERT_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    BERT_F1s.append(f1_score(human,predictions))\n",
    "QC_BERT = pd.DataFrame({\"Acc\": BERT_accuracies, \"AUC\": BERT_aucs, \"Bal_Acc\": BERT_avg_recalls, \"F1\": BERT_F1s, \"prompt\": \"BERT\"})\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "LR_accuracies = []\n",
    "LR_avg_recalls = []\n",
    "LR_aucs  =[]\n",
    "LR_F1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed\" + str(current_seed) + \"_lr_probs_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    LR_aucs.append(roc_auc_score(human,probs))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    LR_accuracies.append(accuracy_score(human, predictions))\n",
    "    LR_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    LR_F1s.append(f1_score(human,predictions))\n",
    "QC_LR = pd.DataFrame({\"Acc\": LR_accuracies, \"AUC\": LR_aucs, \"Bal_Acc\": LR_avg_recalls, \"F1\": LR_F1s,\"prompt\": \"LR\"})\n",
    "\n",
    "CB_accuracies = []\n",
    "CB_avg_recalls = []\n",
    "CB_F1s = []\n",
    "prefix = filepath + \"savedData/QC/\"\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed_\" + str(current_seed) + \"/human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed_\" + str(current_seed) + \"/chatbot_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    CB_accuracies.append(accuracy_score(human, predictions))\n",
    "    CB_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    CB_F1s.append(f1_score(human,predictions))\n",
    "QC_CB = pd.DataFrame({\"Acc\": CB_accuracies, \"Bal_Acc\": CB_avg_recalls, \"F1\": CB_F1s,\"prompt\": \"CB\"})\n",
    "\n",
    "QC = pd.concat([QC_BERT, QC_LR, QC_CB])\n",
    "QC_means = QC.groupby(\"prompt\").mean()\n",
    "QC_stds = QC.groupby(\"prompt\").std()\n",
    "\n",
    "\n",
    "prefix = filepath + \"savedData/PI/Z/\"\n",
    "BERT_accuracies = []\n",
    "BERT_avg_recalls = []\n",
    "BERT_aucs  =[]\n",
    "BERT_F1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed\" + str(current_seed) + \"_bert_probs_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    BERT_aucs.append(roc_auc_score(human,probs))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    BERT_accuracies.append(accuracy_score(human, predictions))\n",
    "    BERT_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    BERT_F1s.append(f1_score(human, predictions))\n",
    "PI_BERT = pd.DataFrame({\"Acc\": BERT_accuracies, \"AUC\": BERT_aucs, \"Bal_Acc\": BERT_avg_recalls, \"F1\": BERT_F1s,\"prompt\": \"BERT\"})\n",
    "\n",
    "\n",
    "\n",
    "\n",
    "LR_accuracies = []\n",
    "LR_avg_recalls = []\n",
    "LR_aucs  =[]\n",
    "LR_F1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed\" + str(current_seed) + \"_lr_probs_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    LR_aucs.append(roc_auc_score(human,probs))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    LR_accuracies.append(accuracy_score(human, predictions))\n",
    "    LR_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    LR_F1s.append(f1_score(human,predictions))\n",
    "PI_LR = pd.DataFrame({\"Acc\": LR_accuracies, \"AUC\": LR_aucs, \"Bal_Acc\": LR_avg_recalls, \"F1\": LR_F1s,\"prompt\": \"LR\"})\n",
    "\n",
    "CB_accuracies = []\n",
    "CB_avg_recalls = []\n",
    "CB_F1s = []\n",
    "prefix = filepath + \"savedData/PI/\"\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed_\" + str(current_seed) + \"/human_test.npy\")\n",
    "    probs = np.load(prefix + \"seed_\" + str(current_seed) + \"/chatbot_test.npy\")\n",
    "    #probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    #predictions = np.argmax(logits, axis=-1)\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    CB_accuracies.append(accuracy_score(human, predictions))\n",
    "    CB_avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    CB_F1s.append(f1_score(human,predictions))\n",
    "PI_CB = pd.DataFrame({\"Acc\": CB_accuracies, \"Bal_Acc\": CB_avg_recalls, \"F1\": CB_F1s,\"prompt\": \"CB\"})\n",
    "\n",
    "PI = pd.concat([PI_BERT, PI_LR, PI_CB])\n",
    "PI_means = PI.groupby(\"prompt\").mean()\n",
    "PI_stds = PI.groupby(\"prompt\").std()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "c07bccb7-bf37-49eb-8496-ec0bbc501b26",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Acc</th>\n",
       "      <th>AUC</th>\n",
       "      <th>Bal_Acc</th>\n",
       "      <th>F1</th>\n",
       "      <th>prompt</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.932367</td>\n",
       "      <td>0.953293</td>\n",
       "      <td>0.791392</td>\n",
       "      <td>0.650000</td>\n",
       "      <td>BERT</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.924316</td>\n",
       "      <td>0.951181</td>\n",
       "      <td>0.783419</td>\n",
       "      <td>0.620968</td>\n",
       "      <td>BERT</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.927536</td>\n",
       "      <td>0.948441</td>\n",
       "      <td>0.778235</td>\n",
       "      <td>0.625000</td>\n",
       "      <td>BERT</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.914654</td>\n",
       "      <td>0.938915</td>\n",
       "      <td>0.774549</td>\n",
       "      <td>0.589147</td>\n",
       "      <td>BERT</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.933172</td>\n",
       "      <td>0.959006</td>\n",
       "      <td>0.795329</td>\n",
       "      <td>0.655602</td>\n",
       "      <td>BERT</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.900966</td>\n",
       "      <td>0.907729</td>\n",
       "      <td>0.808789</td>\n",
       "      <td>0.588629</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.912238</td>\n",
       "      <td>0.900350</td>\n",
       "      <td>0.804601</td>\n",
       "      <td>0.609319</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.902576</td>\n",
       "      <td>0.893535</td>\n",
       "      <td>0.795731</td>\n",
       "      <td>0.581315</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.906602</td>\n",
       "      <td>0.889587</td>\n",
       "      <td>0.787508</td>\n",
       "      <td>0.582734</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.916264</td>\n",
       "      <td>0.899481</td>\n",
       "      <td>0.803354</td>\n",
       "      <td>0.617647</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.761675</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.776562</td>\n",
       "      <td>0.405622</td>\n",
       "      <td>CB</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.761675</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.776562</td>\n",
       "      <td>0.405622</td>\n",
       "      <td>CB</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.761675</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.776562</td>\n",
       "      <td>0.405622</td>\n",
       "      <td>CB</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.761675</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.776562</td>\n",
       "      <td>0.405622</td>\n",
       "      <td>CB</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.761675</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.776562</td>\n",
       "      <td>0.405622</td>\n",
       "      <td>CB</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        Acc       AUC   Bal_Acc        F1 prompt\n",
       "0  0.932367  0.953293  0.791392  0.650000   BERT\n",
       "1  0.924316  0.951181  0.783419  0.620968   BERT\n",
       "2  0.927536  0.948441  0.778235  0.625000   BERT\n",
       "3  0.914654  0.938915  0.774549  0.589147   BERT\n",
       "4  0.933172  0.959006  0.795329  0.655602   BERT\n",
       "0  0.900966  0.907729  0.808789  0.588629     LR\n",
       "1  0.912238  0.900350  0.804601  0.609319     LR\n",
       "2  0.902576  0.893535  0.795731  0.581315     LR\n",
       "3  0.906602  0.889587  0.787508  0.582734     LR\n",
       "4  0.916264  0.899481  0.803354  0.617647     LR\n",
       "0  0.761675       NaN  0.776562  0.405622     CB\n",
       "1  0.761675       NaN  0.776562  0.405622     CB\n",
       "2  0.761675       NaN  0.776562  0.405622     CB\n",
       "3  0.761675       NaN  0.776562  0.405622     CB\n",
       "4  0.761675       NaN  0.776562  0.405622     CB"
      ]
     },
     "execution_count": 5,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QC"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "9ceb6414-7408-4550-848c-9b1cb246138d",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>Acc</th>\n",
       "      <th>AUC</th>\n",
       "      <th>Bal_Acc</th>\n",
       "      <th>F1</th>\n",
       "      <th>prompt</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>0.917069</td>\n",
       "      <td>0.890386</td>\n",
       "      <td>0.815909</td>\n",
       "      <td>0.466321</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>0.906602</td>\n",
       "      <td>0.885876</td>\n",
       "      <td>0.810391</td>\n",
       "      <td>0.436893</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>0.908213</td>\n",
       "      <td>0.862386</td>\n",
       "      <td>0.759524</td>\n",
       "      <td>0.400000</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>0.902576</td>\n",
       "      <td>0.890678</td>\n",
       "      <td>0.793493</td>\n",
       "      <td>0.415459</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>0.915459</td>\n",
       "      <td>0.891633</td>\n",
       "      <td>0.815060</td>\n",
       "      <td>0.461538</td>\n",
       "      <td>LR</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "        Acc       AUC   Bal_Acc        F1 prompt\n",
       "0  0.917069  0.890386  0.815909  0.466321     LR\n",
       "1  0.906602  0.885876  0.810391  0.436893     LR\n",
       "2  0.908213  0.862386  0.759524  0.400000     LR\n",
       "3  0.902576  0.890678  0.793493  0.415459     LR\n",
       "4  0.915459  0.891633  0.815060  0.461538     LR"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "QC_BERT\n",
    "QC_LR\n",
    "PI_BERT\n",
    "PI_LR"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "16698495-7ab9-47a7-a41c-e8202d7fafd4",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AUC: 0.9576\n",
      "Accuracy: 86.49%\n",
      "AUC: 0.9796\n",
      "Accuracy: 86.02%\n",
      "AUC: 0.9868\n",
      "Accuracy: 88.52%\n",
      "AUC: 0.9819\n",
      "Accuracy: 90.79%\n",
      "AUC: 0.9786\n",
      "Accuracy: 88.47%\n",
      "AUC: 0.9749\n",
      "Accuracy: 85.31%\n",
      "AUC: 0.9778\n",
      "Accuracy: 83.66%\n",
      "AUC: 0.9732\n",
      "Accuracy: 81.34%\n",
      "AUC: 0.9845\n",
      "Accuracy: 88.25%\n",
      "AUC: 0.9825\n",
      "Accuracy: 87.82%\n"
     ]
    }
   ],
   "source": [
    "#prefix = filepath + \"savedData/QC/A/\"\n",
    "prefix = filepath + \"lastSecondLlama/QCUnprompted/\"\n",
    "accuracies = []\n",
    "avg_recalls = []\n",
    "aucs = []\n",
    "f1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    logits = np.load(prefix + \"seed\" + str(current_seed) + \"_llama_logits_test.npy\")\n",
    "    probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    aucs.append(evals.evaluate_roc(probs, human, plot = False))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    accuracies.append(accuracy_score(human, predictions))\n",
    "    avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    f1s.append(f1_score(human, predictions))\n",
    "QC_A = pd.DataFrame({\"Acc\": accuracies, \"AUC\": aucs, \"Bal_Acc\": avg_recalls, \"F1\": f1s,\"prompt\": \"A\"})\n",
    "\n",
    "#prefix = filepath + \"savedData/QC/J/\"\n",
    "prefix = filepath + \"lastSecondLlama/QCPrompted/\"\n",
    "accuracies = []\n",
    "avg_recalls = []\n",
    "aucs = []\n",
    "f1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    logits = np.load(prefix + \"seed\" + str(current_seed) + \"_llama_logits_test.npy\")\n",
    "    probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    aucs.append(evals.evaluate_roc(probs, human, plot = False))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    accuracies.append(accuracy_score(human, predictions))\n",
    "    avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    f1s.append(f1_score(human, predictions))\n",
    "QC_J = pd.DataFrame({\"Acc\": accuracies, \"AUC\": aucs, \"Bal_Acc\": avg_recalls, \"F1\": f1s, \"prompt\": \"J\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "a00453fe-f455-4f55-aa08-865c07b31ad3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "AUC: 0.9699\n",
      "Accuracy: 88.99%\n",
      "AUC: 0.9774\n",
      "Accuracy: 85.73%\n",
      "AUC: 0.9737\n",
      "Accuracy: 82.39%\n",
      "AUC: 0.9637\n",
      "Accuracy: 79.96%\n",
      "AUC: 0.9800\n",
      "Accuracy: 80.95%\n",
      "AUC: 0.9551\n",
      "Accuracy: 80.89%\n",
      "AUC: 0.9617\n",
      "Accuracy: 82.13%\n",
      "AUC: 0.9659\n",
      "Accuracy: 80.09%\n",
      "AUC: 0.9626\n",
      "Accuracy: 77.53%\n",
      "AUC: 0.9576\n",
      "Accuracy: 85.63%\n"
     ]
    }
   ],
   "source": [
    "\n",
    "#prefix = filepath + \"savedData/PI/A/\"\n",
    "prefix = filepath + \"lastSecondLlama/PIUnprompted/\"\n",
    "accuracies = []\n",
    "avg_recalls = []\n",
    "aucs = []\n",
    "f1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    logits = np.load(prefix + \"seed\" + str(current_seed) + \"_llama_logits_test.npy\")\n",
    "    probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    aucs.append(evals.evaluate_roc(probs, human, plot = False))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    accuracies.append(accuracy_score(human, predictions))\n",
    "    avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    f1s.append(f1_score(human, predictions))\n",
    "PI_A = pd.DataFrame({\"Acc\": accuracies, \"AUC\": aucs, \"Bal_Acc\": avg_recalls, \"F1\":f1s,\"prompt\": \"A\"})\n",
    "\n",
    "#prefix = filepath + \"savedData/PI/C/\"\n",
    "prefix = filepath + \"lastSecondLlama/PIPrompted/\"\n",
    "accuracies = []\n",
    "avg_recalls = []\n",
    "aucs = []\n",
    "f1s = []\n",
    "for current_seed in range(5):\n",
    "    human = np.load(prefix + \"seed\" + str(current_seed) + \"_human_test.npy\")\n",
    "    logits = np.load(prefix + \"seed\" + str(current_seed) + \"_llama_logits_test.npy\")\n",
    "    probs=np.array(scipy.special.softmax(logits, axis=1))[:,1]\n",
    "    predictions = np.where(probs >= 0.5, 1, 0)\n",
    "    aucs.append(evals.evaluate_roc(probs, human, plot = False))\n",
    "    #df = pd.DataFrame({\"human\": human, \"probs\": probs, \"predictions\": predictions})\n",
    "    accuracies.append(accuracy_score(human, predictions))\n",
    "    avg_recalls.append(balanced_accuracy_score(human, predictions))\n",
    "    f1s.append(f1_score(human, predictions))\n",
    "PI_C = pd.DataFrame({\"Acc\": accuracies, \"AUC\": aucs, \"Bal_Acc\": avg_recalls, \"F1\": f1s, \"prompt\": \"C\"})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "fa5c4715-4e5e-4aa2-8222-86a67df69c53",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "             Acc       AUC   Bal_Acc        F1\n",
      "prompt                                        \n",
      "A       0.959742  0.976896  0.880596  0.798588\n",
      "BERT    0.926409  0.950167  0.784585  0.628143\n",
      "CB      0.761675       NaN  0.776562  0.405622\n",
      "J       0.953623  0.978576  0.852768  0.761243\n",
      "LR      0.907729  0.898136  0.799996  0.595929\n",
      "             Acc       AUC   Bal_Acc        F1\n",
      "prompt                                        \n",
      "A       0.969243  0.972939  0.836025  0.706463\n",
      "BERT    0.953623  0.913052  0.745045  0.532325\n",
      "C       0.963929  0.960579  0.812537  0.650626\n",
      "CB      0.701288       NaN  0.731709  0.208955\n",
      "LR      0.909984  0.884192  0.798875  0.436042\n"
     ]
    }
   ],
   "source": [
    "QC = pd.concat([QC_BERT, QC_LR, QC_CB, QC_A, QC_J])\n",
    "QC_means = QC.groupby(\"prompt\").mean()\n",
    "QC_stds = QC.groupby(\"prompt\").std()\n",
    "\n",
    "PI = pd.concat([PI_BERT, PI_LR, PI_CB, PI_A, PI_C])\n",
    "PI_means = PI.groupby(\"prompt\").mean()\n",
    "PI_stds = PI.groupby(\"prompt\").std()\n",
    "\n",
    "print(QC_means)\n",
    "print(PI_means)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "f5ff5534",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#AUC QC\n",
    "n = 3\n",
    "r = np.arange(4)\n",
    "use_index = [\"LR\",\"BERT\", \"A\", \"J\"]\n",
    "AUC = np.array(QC_means.AUC.loc[use_index])\n",
    "unc_AUC = np.array(QC_stds.AUC.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "plt.errorbar(r[0], AUC[0], yerr = unc_AUC[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], AUC[1], yerr = unc_AUC[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], AUC[2], yerr = unc_AUC[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], AUC[3], yerr = unc_AUC[3], fmt = \".\", c = '#92D050')\n",
    "plt.ylabel(\"AUC\")\n",
    "plt.xlim([-0.6,4])\n",
    "plt.ylim([0.85,1])\n",
    "ax = plt.gca()\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.5,.88))\n",
    "ax.annotate(\"BERT\", xy = (0.8,.93))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.95))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.4,.96))\n",
    "\n",
    "plt.savefig(\"AUC_QC.png\")\n",
    "plt.savefig(\"AUC_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "a9166fbb-51bb-4f8e-8a91-e9c83e8a4eba",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Balanced Accuracy QC\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\", \"A\", \"J\",\"CB\"]\n",
    "bal_accuracy = np.array(QC_means.Bal_Acc.loc[use_index])\n",
    "unc_bal_accuracy = np.array(QC_stds.Bal_Acc.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_bal_acc = 0.8896816950464397\n",
    "plt.plot([-1, 5], [irr_bal_acc, irr_bal_acc], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], bal_accuracy[0], yerr = unc_bal_accuracy[0], fmt = \".\", c = '#00B0F0', label = \"_1\")\n",
    "plt.errorbar(r[1], bal_accuracy[1], yerr = unc_bal_accuracy[1], fmt = \".\", c = '#FFC000', label = \"_2\")\n",
    "plt.errorbar(r[2], bal_accuracy[2], yerr = unc_bal_accuracy[2], fmt = \".\", c = '#92D050', label = \"_3\")\n",
    "plt.errorbar(r[3], bal_accuracy[3], yerr = unc_bal_accuracy[3], fmt = \".\", c = '#92D050', label = \"_4\")\n",
    "plt.errorbar(r[4], bal_accuracy[4], yerr = unc_bal_accuracy[4], fmt = \".\", c = '#92D050', label = \"_5\")\n",
    "plt.legend(loc = [0.3,0.8])\n",
    "plt.ylabel(\"Balanced Accuracy\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0.7,1])\n",
    "ax = plt.gca()\n",
    "irr_bal_acc_mean = 0.888659\t\n",
    "irr_bal_acc_stdev = 0.021872\t\n",
    "x = [-1,5]\n",
    "y1 = (irr_bal_acc_mean - irr_bal_acc_stdev)*np.ones(len(x))\n",
    "y2 = (irr_bal_acc_mean + irr_bal_acc_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.55,.78))\n",
    "ax.annotate(\"BERT\", xy = (0.78,.755))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.85))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.3,.81))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.14, .75))\n",
    "\n",
    "plt.savefig(\"bal_acc_QC.png\")\n",
    "plt.savefig(\"bal_acc_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "id": "cea3b20e-9b6d-435d-aeb6-1d1cca751b50",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlIAAAGYCAYAAACJRAw8AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAABr0UlEQVR4nO3de1zO9/8/8MfV+XyVopCVOZvkTNNKWGGU4xgip2ETo80H25TZWIaPmW2fOZTMKTRymHMHQmZzGJtjlMqpoiuh8+v3h+91/Vyuq7q6RFd53G+36zbX6/V6v97P9xVdz71er/frLRFCCBARERFRhelVdQBERERE1RUTKSIiIiItMZEiIiIi0hITKSIiIiItMZEiIiIi0hITKSIiIiItMZEiIiIi0hITKSIiIiItMZEiIiIi0hITKSIiIiIt6WQitX79ekycOBEdOnSAsbExJBIJ1q5dW+F+SkpK8MMPP8DFxQWmpqaoXbs2PvjgA1y/fr3UY/bv3w9PT09YWlrCysoKXl5eOHz48AtcDREREdVUEl181p6zszNSUlJgZ2cHc3NzpKSkIDw8HAEBARXqZ8KECVi9ejXeeustvPfee7h16xa2bNkCCwsLJCYmokmTJkrt169fD39/f9SuXRtDhw4FAERGRiIzMxNbtmzB4MGDK+sSiYiIqAbQyUTq0KFDaNKkCZycnPDtt99i9uzZFU6kYmNj0b17d3h4eODgwYMwMjICAOzduxd9+vSBt7c39u/fr2j/4MEDvPnmmzAwMMCZM2fg6OgIAEhLS0Pbtm0BANevX4elpWXlXSgRERFVazo5tdezZ084OTm9UB+rVq0CAMyfP1+RRAFA79690a1bNxw4cAA3b95UlG/duhXZ2dkIDAxUJFEA4OjoiClTpiAzMxPbt29/oZiIiIioZtHJRKoyxMXFwdzcHF27dlWp8/HxAQDEx8crtQcAb29vjdoTERERGVR1AC/Do0ePcPv2bbRq1Qr6+voq9fK1UVevXlWUyf/8/Lqp0tqrk5+fj/z8fMX7kpIS3L9/H7a2tpBIJBW/ECIiInrlhBB4+PAh6tWrBz29ssecamQiJZPJAABSqVRtvZWVlVK78o5R116dhQsXYt68eRUPmIiIiHROamqq0nIfdWpkIlVVZs+ejRkzZijey2QyvPHGG0hNTVUkY0RERKTbcnJy0KBBA41uMKuRiZR8VKm0EaScnBylds8fY2trW257dYyNjWFsbKxSbmVlxUSKiIiomtFkWU6NXGxubm6OunXr4saNGyguLlapV7ceqqx1UGWtnyIiIqLXV41MpADA09MTjx49wrFjx1Tq5PtHeXh4KLUHgAMHDpTaXt6GiIiICKgBiVRmZiYuXbqEzMxMpfIPP/wQAPDll1+ioKBAUb53717ExcXB29tbaa+q999/H1KpFD/88APS0tIU5WlpaVixYgXs7OwwYMCAl3w1REREVJ3o5Bqp1atXIyEhAQBw/vx5RZl8ryd3d3eMHz8eALBixQrMmzcPwcHBCAkJUfTh5eWF8ePHY/Xq1WjXrh3ee+893L59G5GRkahVqxZ++OEHpXPa2NhgxYoV8Pf3R7t27ZQeEZOVlYXIyEjuak5ERERKdDKRSkhIQEREhFLZsWPHlKbp5IlUWX755Re4uLhg5cqV+P7772FhYYEBAwbgm2++QaNGjVTajxw5EnZ2dliwYAHCw8MhkUjQvn17fPHFF+jZs+eLXxgRERHVKDr5rL2aIicnB1KpFDKZjHftERERVRMV+f6u9mukiIiIiKoKEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLTGRIiIiItKSQVUH8Dq4c+cOHj16VNVhEBERkQYePnyocVsmUq9AeHg4TExMqjoMIiIi0kBeXp7GbTm1R0RERKQlJlJEREREWmIiRURERKQlJlJEREREWmIiRURERKQliRBCVHUQNVVOTg6kUiksLCwgkUiqOhwiIiLSgBACubm5kMlksLKyKrMttz94BXJzc6s6BCIiInoJmEi9AhyRIiIiqj7kI1KaYCL1CkyZMoUbchIREVUTeXl5+PbbbzVqy8XmRERERFpiIkVERESkJSZSRERERFriGikien3oF6NWv/MAgPu7XIBi/SoOiIiqO45IEREREWmJG3K+RPINOS9fvgxLS8uqDofotVck8rEjYzoAoH/t/8JAYlzFERGRLnr48CGaNWvGDTl1hYODQ7k/CCJ6+QqL84CMp392sHeAoT63JSEiVebm5hq35dQeEb2WcguzqjoEIqoBmEgR0Wvj4v1YxZ83XA7EP1mHqjAaIqoJmEgR0WshtyATR26tUrwXEIhN+xm5BZlVGBURVXdMpIjotZBdcBsCyvfWCJQgu+BOFUVUMxUW5+GHcwPww7kBT9ekEdVwTKSI6LVgbVQXEig/PFwCPVgbOVRRRERUEzCRIqLXgoWRHTzqTVC8l0APXo6TYWFkV4VREVF1x0SKiF4bLWp5Kf48otlyvGXbswqjIaKagIkUEb2WLAxtqzoEIqoBmEgREdFLwb266HXARIqIiCoN9+qi143OJlKnTp1Cnz59YG1tDXNzc3Tp0gVbtmypUB8XL17EiBEj4ODgAGNjYzg5OWHatGm4f/++2vYSiaTUV0BAQCVcFRFRzcW9uuh1pJPP2ouNjYWPjw9MTEwwbNgwWFpaIioqCkOHDkVqaiqCgoLK7SMxMRE9e/bEkydP4Ofnh0aNGuHs2bNYvnw59u3bh+PHj8PWVnWNhJOTk9qkqU2bNpVwZURUlQz1TRDour2qw6ixytqri3dHUk0lEUKI8pu9OkVFRWjevDnS0tKQmJioSGBkMhk6deqE5ORkXLlyBU5OTmX24+LiggsXLiA6Ohq+vr6K8u+++w4zZ87ExIkT8b///U/pGIlEAk9PT8TFxVXKteTk5EAqlWr09GgiououtyATay9+qJRMSaCHgBa/MJGiaqUi3986N7UXExODpKQkDB8+XGkUSCqVYs6cOSgoKEBERESZfSQlJeHChQvo2LGjUhIFAEFBQbC1tcWvv/6KR48evYxLICJ6LXGvLnod6VwiJR8N8vb2Vqnz8fEBAMTHx5fZx507Tx/50LBhQ5U6PT09vPHGG3j8+DESExNV6rOzs7Fy5UosWLAA//vf/3D+/PmKXgIR0WuLe3XR60bn1khdvXoVANCkSROVOgcHB1hYWCjalMbO7un//dy4cUOlrqSkBDdv3gQAXLlyBT169FCqP3fuHCZOnKhU1qtXL0RERKBOnTplnjc/Px/5+fmK9zk5OWW2JyKqybhXF70OdG5ESiaTAXg6laeOlZWVok1pmjZtijfffBOnTp3Cnj17lOqWLVuGrKyne5tkZ2cr1QUFBeH48ePIzMxETk4Ojh8/jt69e2Pfvn3o27cviouLyzzvwoULIZVKFa8GDRqU2Z6IiIiqN51LpCqDRCLBTz/9BENDQ/j6+mLQoEGYOXMmfHx8EBQUBBcXFwBPp/metXjxYri5ucHW1haWlpZwc3PD7t274enpiVOnTiE6OrrM886ePRsymUzxSk1NfWnXSERERFVP5xIp+UhUaaNO8pX05fHx8cHRo0fRu3dvxMTEYPny5cjKysL27dvh6ekJAOVO1QFPk60JE54unjx27FiZbY2NjWFlZaX0IiIioppL59ZIyddGXb16Fe3bt1equ3PnDnJzc9GpUyeN+urcuTN2796tUr5s2TIAQIcOHTTqR77minf5ERGVjXt10etG50ak5KNFBw4cUKnbv3+/UhttpKSkICEhAS1btlRM8ZXn5MmTAABnZ2etz0tEREQ1j84lUj169MCbb76JjRs34uzZs4pymUyGBQsWwMjICKNGjVKU3759G5cuXVKZCszNzcXze43KZDL4+/ujuLgYCxcuVKo7f/48CgsLVeI5fvw4QkNDYWhoiCFDhlTCFRJRWZKTkyGRSNCrV68y28XFxUEikWDSpEmVHkNISIji8VCffvppqe3+85//KNqFhISU2u7IkSOKdlu3bq30eImo6uhcImVgYIDVq1ejpKQEHh4e+PDDDxEUFARXV1dcuXIFCxYsUBoZmj17Nlq0aIHt25WHknfs2KF43MucOXMwfvx4NGnSBEePHsX8+fNVNupcsmQJ6tWrhwEDBmDq1KkICgpCr1694O7ujry8PCxfvhyNGjV6FR8BEekIAwMDrF+/HkVFRSp1RUVFWLduHQwMyl8hsWbNGgBPb4QJCwur9DiJqOro3BopAPDy8kJCQgKCg4MRGRmJwsJCuLi4IDQ0FEOHDtWoDxcXF7i6uuLAgQPIzMyEVCpFly5dMGPGDHh5eam09/PzQ3Z2Ns6dO4eDBw+ioKAADg4OGDZsGD755BON12URUc3Ru3dv7Nq1C7t370b//v2V6n7//XfcuXMHvr6+2LlzZ6l95OTkYNu2bWjdujXs7e1x4MABpKamcnsUohpCJxMpAOjUqRP27t1bbru1a9di7dq1KuWurq7YtWuXxucbMGAABgwYUJEQiaiauHXrFn755Rfs378f169fh0wmQ926ddGnTx+EhISUegfvwIEDcfToUYSFhakkUmFhYbCxscGAAQPKTKQ2bdqEx48fY9SoUbC3t8fBgwexdu1afPnll5V5iURURXRuao+IqLIdOXIES5Ysgb29PT744AMEBgaiUaNG+Pnnn+Hm5lbqdismJib44IMPsHfvXty9e1dRfvfuXezZswcffPABTExMyjz3mjVroK+vjxEjRmDgwIGwsLBAeHi4yhpOIqqemEgRUY3XvXt33LlzB9HR0fj++++xePFiHD58GBEREbh+/TpWrFhR6rHjxo1TrIeSW7duHYqKijBu3Lgyz3v+/HmcOnUKPXv2hIODA8zMzDBw4EDcuHEDMTExlXZ9pFvkN0KUdQMC1RxMpIioxqtTpw4sLCxUyv39/WFlZYVDhw6Vemz79u3RunVrhIeHK8rCw8Ph6uqKdu3alXle+SLzZ+80lv9ZXveqye+KfPZlZGSEBg0aYPjw4fj777+rJK5XQSKRoFu3blUdhoqAgABIJBIkJiaW27Zbt26QSCS4c+dOpcch//tgbGyseJTa8x48eABTU1NF27J0794dEokErVq1qvRYdQkTKSJ6Lfz222/w8fFB7dq1YWBgAIlEAj09PeTk5ODWrVtlHjt27FhcvHgRJ06cwIkTJ3Dx4kWMHTu2zGPy8/Oxfv16WFpaKq2/9PLyQoMGDbB9+3Y8ePCgUq5NG40aNUJwcDCCg4MxdepUODk5YdOmTejUqVO5T3GgmsvAwAAFBQXYsGGD2voNGzYgLy+v3LtVr1+/rhiZ++effxT7MdZETKSIqMZbsmQJBg0ahDNnzsDb2xtBQUGKJEIqlSI/P7/M40eOHAkjIyOEhYUhLCwMRkZGGDFiRJnH7NixA1lZWRg8eDBMTU0V5Xp6ehgxYgTy8vKwcePGSrk+bTRu3BghISEICQnB4sWLkZCQgM8//xz5+fn4/PPPqywuqlqNGjVC06ZNlUZgnxUWFoZmzZqVux1QWFgYhBAICgoCUHUjsK8CEykiqtGKioowf/581K1bFxcuXMCGDRsQGhqKkJAQBAcHo6CgoNw+bG1t4efnh8jISERGRqJ///6wtbUt8xj5F0d4eLjKVNq3336r1EZXBAYGAgBOnTqlKJNPh6Wnp2PUqFFwcHCAnp4e4uLiFG3Cw8PRuXNnWFhYwMLCAp07d1Z7N/Wza4eOHz8OLy8vWFpaonbt2vjoo4/w5MkTAMCePXvg5uYGc3Nz2NvbY+bMmSp7ea1duxYSiQRr165FdHQ0OnXqBDMzM9SuXRtjx45VujlAfl4AiI+PV/pZPB9ndHQ0evToARsbG5iYmKBVq1ZYvHgxiouLVa7nyZMnmDVrFho0aKBou2rVqgp95i/T9u3b8cEHH6Bx48YwMzODVCrFO++8g6ioqDKPGzNmDM6ePYvTp08rlZ87dw5nzpzBmDFjyjy+uLgYa9euha2tLb755hs0btwYmzdvrrGPWdPZ7Q+IiCpDZmYmZDIZevToobLNwZ9//qn48i7P2LFjFbuSlzetl5KSgsOHD8Pe3h59+/ZV2yYmJgZnzpzBmTNn0LZtW41ieFWeX/uSlZUFNzc31KpVC8OGDUNeXp7ioexTp07FDz/8gPr16ysW30dFRWHMmDE4c+YMvv/+e5X+T548idDQUPj4+GDixImIjY3Fzz//jJycHPTr1w8BAQHw8/ODm5sb9uzZg++++w4WFhaYO3euSl9RUVHYv38/Bg8ejJ49eyIxMRHh4eE4evQo/vjjD9jY2MDZ2RnBwcGYN2+eYqNmuTZt2ij+PHv2bHz77beoX78+Bg4cCKlUiqNHj+Kzzz7DyZMnlXalLykpga+vLw4dOgQXFxcMHz4cWVlZmD59utq9CqvC7NmzYWRkBHd3d9StWxcZGRnYuXMnBg8ejOXLlysS5+eNHj0aX3zxBcLDw5XWAcrvQB01alSpI1bA08e5paen46OPPoKRkRH8/f0RHByMrVu3Kn32NYagl0YmkwkAQiaTVXUoRNXGjRs3BADh4+NTZrvY2FgBQEycOLHMdsXFxcLU1FQ4OzuLR48eKcrv378vOnfuLAAIJycnpWOCg4MFALFp0yalfnbs2CF27NghiouLFeWbNm0SAERwcLDK8XPnzi01rl9++UUAEB9//HGZ8Ve2sj7fuXPnCgDCy8tLUQZAABBjxowRRUVFSu3j4+MFANGiRQuRnZ2tKL9//75o2rSpACCOHDmiKJf/zACIHTt2KMoLCgpE69athUQiEXZ2duKPP/5Q1OXk5Ig6deqIWrVqiYKCAkV5eHi4oq99+/YpxTVr1iwBQEyZMkWpHIDw9PRU+7kcOHBA8bnk5uYqyktKSsSkSZMEALFt2zaV8/fq1Uvpc/n777+FkZGRyt+JsowePVoAECdOnCi3raenpwAgbt++XW7bpKQklbKHDx8KFxcXIZVKlf49CPH082nWrJkQQoi+ffuKWrVqiby8PCGEEHl5eaJWrVqiX79+QgghmjVrJkpLIQYOHKh0PUlJSUIikQh3d/dyY9YVFfn+5tQeEemk8+fPIyAgQO1LPjUGALGxsaW2W716NfT09PDRRx8hOTkZrq6umDFjBsaPH49WrVpBT08P9erV0ygePT09+Pn5wc/PD3p6pf/qLCkpUUznlfV/30OHDoWpqali8e6rdu3aNcUaqc8++wweHh746quvYGJigm+++UaprZGRERYtWgR9fX2l8oiICABPn00olUoV5TY2NggODgYAtVN8Xl5e8PPzU7w3NDTE4MGDIYRAv3790LFjR0WdpaUl+vbti/v37yMtLU2lr549e8LHx0ep7PPPP4e1tTXWrVuHkpISjT4P+RYYK1euhLm5uaJcPhUrkUiwadMmRbl8O4xvvvlG6XNxcXGBv7+/Rud82d58802VMgsLCwQEBEAmkylN4T5v7NixuH//Pnbs2AHg6Zq/+/fvlzsam5GRgV27dqFp06bo0qWLIo6uXbsiISEBly9f1v6CdBSn9ohIJ926dUvxRf08T09PxS/pK1eu4MqVK6X2M378eCxcuBC1atXC2rVr8dNPPyk25gwJCan0W7MPHTqEmzdvwtPTEw0bNiy1nVQqxcCBA7Fhwwb89ttvGD58eKXGUZ6kpCTMmzcPwNNExt7eHsOHD8esWbPg4uKi1LZhw4aws7NT6ePMmTMAoHZLAfn01rMPn5d7djpNrm7duuXW3bp1S+Uzfeedd1TaW1hYoE2bNoiLi8P169fRuHFjlTbPS0xMhLm5eanPQjQ1NcWlS5cU78+dOwdzc3O1W2C88847OrH+7d69e/j222+xd+9epKSkqExjl3W3at++fVGnTh2EhYVh6NChCAsLQ506dUqdqpaLiIhAYWGhSjI5atQoJCQkICwsDKGhodpflA5iIkWkK4ofAQn/t9eRey6gb152+xrK2dlZ412/NW1naGiIOXPmYM6cOSp1ycnJKmXykRpNDBs2DMOGDVO89/b21jiu9evXY/369Rq1rWw+Pj7Yt2+fRm3t7e3Vlufk5EBPTw+1a9dWe4xEIkFOTo5KnXx91bPkt9OXVVdYWKhxbPLy0natf979+/dRVFSkSC7VeXaxtEwmK/V5iaXF9Crdv38fHTt2xM2bN9G1a1f07NkT1tbW0NfXx9mzZxEdHV3m3aqGhoYYOXIkli1bhuPHj+PQoUOYPn16udserFmzBhKJRCWRev/99zF16lSsW7cO33zzjUYP+64uas6VEBHRS1HaxotWVlYoKSlBRkaGykL+e/fuQQihNjGqTM/enaeu/Nkpx7JYWVlBIpEgMzNTo/ZSqRQZGRkViulVWrNmDW7evIn58+fjiy++UKr79ttvER0dXW4f48aNw9KlS/H++++jpKSk3J38jx8/rhi1c3Z2Vtvmzp07+P333+Hr66vZhVQDTKSIiEgrbdu2xZkzZxAXF4f3339fqU6+PYK6qbrKdPToUZWy3NxcnD17FlZWVkrrhPT09NRuYwAAnTt3xt69e3H16lU0adKk3PO6uroiNjYWp0+fVpneUxfTq5aUlAQASmvR5DSNr2XLlujcuTNOnjyJLl26oEWLFmW2l09n9u7dW+3aw+zsbERFRWHNmjVMpIiIiEaPHo2wsDDMmzcPvXr1Uow+yWQyxRTZ6NGjX2oMhw4dwv79+5UWnH/zzTfIzs7GlClTlG4MqFWrltoF68DTbRz27t2LsWPHYseOHSr7hN25cwcPHjxQJBP+/v6IjY3F559/jt27dysWnJ8/fx6//vprZV9mhTk5OQEAEhISlNa8bdy4Eb///rvG/YSFheHKlSto2rRpme1yc3OxZcsWmJubY8uWLWofyVRSUgInJyf8/vvvuHPnDhwcHDSOQ5cxkSIiIq14eHggMDAQP/zwA1q1aoVBgwZBCIGoqCikpaVh6tSp8PDweKkx9O3bF/369cPgwYPh7OyMxMRExMbGolGjRvjqq6+U2nbv3h1btmxB//790bZtW+jr68PX1xetW7dGr1698OWXX2L+/Plo3LgxevXqBScnJ2RlZeHatWs4evQovv76a0UiNXr0aGzcuBH79u1D27Zt0bt3b9y/fx+bNm2Ct7c3du/eXeFrmT9/vtr1ZgAwa9YsNG/eXPF+2rRpSjvmP2vx4sXw9/dHaGgoAgMDERsbCycnJ5w7dw6HDx/GwIED8dtvv2kUU8uWLdGyZcty20VGRiI3NxejR49Wm0QBT0cER40ahQULFiAiIgL/+c9/NIpB1zGRIiIirS1fvhxt27bFzz//jJUrVwIA3nrrLXz11Vfl7oBdGQYNGoTx48fjm2++wY4dO2BmZoaAgAAsXLgQNjY2Sm3lm4PGxMRg165dKCkpgaOjI1q3bg0A+Oqrr+Dh4YHly5fj8OHDyM7Ohq2tLRo2bIiQkBClxwLp6ekhOjoa8+bNw4YNG/D999+jUaNG+O9//4smTZpolUiVNVIUEBCglEht2bKl1LYhISFwdnZGfHw8Zs6ciUOHDqGoqAjt2rXDgQMHkJqaqnEipSn5tF55G24GBARgwYIFCAsLqzGJlERoensJVVhOTg6kUilkMtlLX3BJNQDv2iPS2Nq1azFmzBiEh4fXzN2yqUpV5PubG3IS6aL89KqOgIiINMBEikhX3Hlm88lTLYDbVb+hHxERlY2JFJEuyE8Drj37ANES4MrEp+VERKSzmEgR6YLHVwE8/0ywYuDJtaqIhkjnBQQEQAjB9VFU5ZhIEekCsyZQ/eeoD5iW/4wwIiKqOkykiHSBsSPQ+IdnCvSBpr88LSciIp3FRIpIVzg8swN0x3+BumU/14qIiKoeEykiXWRcv6ojICIiDTCRIiIiItISEykiIiIiLTGRIiIiItISEykiIiIiLRlUdQBE9H/0zQFPPkOciKg64YgUERERkZaYSBERERFpiYkUERERkZaYSBERERFpiYkUERERkZaYSJHGHhUJSKJlkETL8KiId5cRERExkSIiIiLSEhMpIiIiIi0xkSIiIiLSEhMpopcgOTkZEolE5WVubo7WrVtj3rx5yM3NVTqmW7duao959hUXF6doHxISolJvZmaGVq1a4fPPP0dOTg4AIC4urtx+n31169btFX5SRETVGx8RQ1pJf1KCppb6VR2GzmvUqBFGjhwJABBCICMjA3v37kVISAj27duHhIQE6Osrf45BQUGwsLBQ25+zs7NK2aBBg9CqVSsAwN27d/H7779jwYIF2L17N/744w84OzsjODhY6Zjs7Gx8//33cHJyQkBAQLnnICIi9ZhIkcYibhYo/twiJhcr25hinJNRFUak+xo3boyQkBClsvz8fLi5uSExMRHx8fHo3r27Uv2nn34KBwcHjc8xePBgDBs2TPE+Ly8PXbp0wblz57Bx40aMGTNGJYbk5GR8//33cHZ2VqkjIiLNcWqPNJL2pASB5/MU70sATDz3BGlPSqouqGrK2NgYXl5eAIDMzMxK79/ExAQjRowAAPz111+V3j8REf1/TKRII1dzS/B8ylQsgGuPmEhVVEFBgWLdUps2bV7quQwMOOhMRPQy8bcsaaSJhR70AKVkSl8CNDZnLl6Wa9euKabOhBDIzMzE/v37kZ6ejkWLFqFp06YqxyxevFjtGikTExPMmjWr3HPm5eVhw4YNAAB3d/cXuwAiIioTEynSiKOpHn5wMcHH/ze9py8BfnE1haMpE6myJCUlYd68eSrlffv2Rc+ePdUes2TJErXlUqlUbSK1bds2XLp0CQBw79497NmzBzdv3sSAAQMwcODAF4ieiIjKo7PfgqdOnUKfPn1gbW0Nc3NzdOnSBVu2bKlQHxcvXsSIESPg4OAAY2NjODk5Ydq0abh//36px+zfvx+enp6wtLSElZUVvLy8cPjw4Re9nBph9Bv/f2H5v14WXGiuAR8fHwghFK/MzExER0fjwoUL6Nq1K06ePKlyzO3bt5WOkb+ys7PVniMqKgrz5s3DvHnz8PPPP+PmzZsYMmQIoqKioKens//EiYhqBJ38LRsbG4uuXbsiISEB77//PiZNmoQ7d+5g6NChpf7f+vMSExPRsWNHbN68GW+//TamTp2Kpk2bYvny5XBzc0NWVpbKMevXr0evXr1w8eJFBAQEYPTo0fjnn3/w7rvvYtu2bZV9mdVafY5EacXW1ha+vr5YtWoVHj9+jC+++OKF+9y0aROEECgsLMSFCxfQq1cvbN26FXPnzq2EiImIqExCxxQWFopGjRoJY2NjcebMGUV5dna2aNq0qTAyMhLJycnl9tOqVSsBQERHRyuVL1q0SAAQEydOVCq/f/++sLa2FnZ2diI1NVVRnpqaKuzs7ISdnZ3Iycmp0LXIZDIBQMhksgodp6tyC0sEdmQL7MgWuYUlVR2OTrtx44YAIHx8fNTW5+TkCABCKpUqyjw9PQUAcfv2bY3OERwcLACITZs2KZU/efJENG7cWEgkEvHXX3+VGZ+np6dG5yIiep1U5Ptb54YVYmJikJSUhOHDhyvd0SSVSjFnzhwUFBQgIiKizD6SkpJw4cIFdOzYEb6+vkp1QUFBsLW1xa+//opHjx4pyrdu3Yrs7GwEBgbC0dFRUe7o6IgpU6YgMzMT27dvr5yLpNfegwcPAAAlJZV/16OJiQkWL14MIYRGi9OJiEh7OpdIyR+B4e3trVLn4+MDAIiPjy+zjzt37gAAGjZsqFKnp6eHN954A48fP0ZiYmKlnpdIU0uXLgUAeHh4vJT+/fz80K5dOxw8eBBHjx59KecgIiIdvGvv6tWrAIAmTZqo1Dk4OMDCwkLRpjR2dnYAgBs3bqjUlZSU4ObNmwCAK1euoEePHuWeV15W3nnz8/ORn5+veC9/1llNYW4ggfCTVnUY1cqz2x8AwP3793Hs2DGcPn0aNjY2CA0NVTmmtO0PAKBXr17o0qWLRucOCQmBr68v5s6di9jYWK3iJyKisulcIiWTyQA8ncpTx8rKStGmNE2bNsWbb76JU6dOYc+ePXjvvfcUdcuWLVMsNH/2LqiyzmtlZaXUpjQLFy5Ue6s7vb6e3/7A2NgYjo6OmDx5MmbNmoU33nhD5ZiybqiwtrbWOJHq168fOnTogLi4OMTExKg8ioaIiF6cziVSlUEikeCnn35Cv3794Ovri/79+6NRo0Y4d+4cDhw4ABcXF5w/f77Sbw2fPXs2ZsyYoXifk5ODBg0aVOo5qHpwdnaGEKJCx8inlzUVEhJS7nPyTp06pbZcm/iIiEiVzq2Rko8IlTb6k5OTU+po1bN8fHxw9OhR9O7dGzExMVi+fDmysrKwfft2eHp6AgDq1Kmj0XnlU3TlndfY2BhWVlZKLyIiIqq5dC6RKms90p07d5Cbm6t2HZM6nTt3xu7du/HgwQPk5eXhzz//RP/+/XH+/HkAQIcOHTQ6b1nrp4iIiOj1pXOJlHy06MCBAyp1+/fvV2qjjZSUFCQkJKBly5ZwcXF5ZeclIiKimkcidGyhRFFREZo1a4b09HQkJiYq9pKSyWTo1KkTkpOTcfnyZTg7OwN4+jgNmUyGunXrKk295ebmwtzcHBKJRFEmk8nQr18/HD16FNHR0Up7TD148AANGzaEoaEhzpw5o9hLKi0tDW3btgUAXL9+HZaWlhpfi3waUiaTcZqPiIiomqjI97fOLTY3MDDA6tWr4ePjAw8PDwwbNgyWlpaIiopCSkoKFi9erEiigKcLvCMiIhAeHo6AgABF+Y4dOzBnzhx0794d9erVw71797Bz505kZGRg/vz5Kht12tjYYMWKFfD390e7du0wdOhQAEBkZCSysrIQGRlZoSSKiIiIaj6dS6QAwMvLCwkJCQgODkZkZCQKCwvh4uKC0NBQRYJTHhcXF7i6uuLAgQPIzMyEVCpFly5dMGPGDHh5eak9ZuTIkbCzs8OCBQsQHh4OiUSC9u3b44svvkDPnj0r8xKJiIioBtC5qb2ahFN7RERE1U9Fvr91brE5ERERUXXBRIpemZycHEybNk2xqF8ikeDs2bNVHValiIuLg0QiKXeDTCIiqll0co3U6yg5OVntQ5bNzMzQqFEjDBo0CEFBQaU+g606mDlzJn755Rf07dsXI0eOhL6+PhwcHKo6LCIiIq0xkdIxjRo1wsiRIwEAQghkZGRg7969CAkJwb59+5CQkAB9ff0qjlI7u3fvRtOmTbFr166qDoWIiKhSMJHSMY0bN1aZHsrPz4ebmxsSExMRHx9fbR8+e+vWLXh4eFR1GERERJWGa6SqAWNjY8WWDZmZmUp1sbGxGDt2LJo1awYLCwtYWFigQ4cOWLlyZan9/fbbb+jQoQNMTU1hb2+PCRMm4MGDB3B2dlbao6s8RUVFWLp0KVxdXWFqagqpVAovLy+VEaeAgABIJBIIIRAfHw+JRAKJRIJu3bqV2ndJSQlsbW3RqlUrpfL79+9DT08PEokEhw4dUnuelJQUpfJdu3bBy8sLUqkUpqamcHV1xdKlS1FUVKTULjk5GRKJBAEBAbh48SIGDBgAW1tbSCQSJCcnAwCePHmCWbNmoUGDBjAxMUGrVq2watWqUq/j9OnTGDx4MN544w0YGxujdu3a6NixI7755ptSjyEiouqDI1LVQEFBgWIxs3ynd7nQ0FBcu3YNXbp0wYABA5CdnY19+/Zh4sSJuHz5MpYsWaLUPiwsDOPGjYOVlRVGjRoFqVSK33//He+++y4KCwthaGioUUxCCAwePBjR0dFo2rQpPv74Yzx69AiRkZHw9fXF0qVLMX36dABA//794ezsjHnz5sHJyUmxcWpZSZuenh48PT2xfft23Lt3T/GA6fj4eMh37IiNjVXa3ys2NhYNGzaEk5OTomzp0qUICgpCrVq1MHz4cJibm2Pnzp0ICgrC0aNH8dtvvyntfg9A8Xm6uLggICAAWVlZMDIyQklJCXx9fXHo0CG4uLhg+PDhyMrKwvTp09XuTXb27Fm8/fbb0NfXh5+fH5ycnJCdnY1///0XK1euxOeff67RZ01ERDpM0Esjk8kEACGTycpte+PGDQFANGrUSAQHB4vg4GAxd+5c8dFHH4lGjRoJExMT8d1336kcd/36dZWywsJC8e677wp9fX2RkpKiKH/w4IGwsLAQ5ubm4sqVK0rtu3fvLgAIJycnja4tIiJCABCenp4iPz9fUZ6SkiLs7OyEgYGBSEpKUjpG3l5Ty5cvFwBEZGSkoiwwMFCYm5uLLl26CDc3N0V5UlKSACDGjh2rKLt27ZowMDAQderUETdv3lSU5+XlCXd3dwFArFu3TlEu/xkAEHPnzlWJJzw8XAAQvXr1EkVFRYryv//+WxgZGQkAIjg4WFE+Y8YMAUDs2LFDpa/MzEyNPwciInq1KvL9zak9HZOUlIR58+Zh3rx5+Oqrr/DTTz8hKSkJPXv2VLu7uro7/QwMDDBp0iQUFxcjNjZWUR4dHY3c3FyMGzcOTZo0UWr/9ddfVyjOiIgIAMCiRYtgZGSkKH/jjTcwffp0FBUVYcOGDRXq83nyUZ6YmBhFWWxsLNzd3eHt7Y1Tp04hNzdXUQ5Aabpw48aNKCoqQlBQEBo0aKAoNzY2RmhoKABg7dq1Kud1cHBQO1q0bt06AMA333yjtODfxcUF/v7+pV6HqampSpmtrW2p7YmIqPpgIqVjfHx8IIRQvDIzMxEdHY0LFy6ga9euOHnypFL7hw8fIjg4GK6urrCwsFCsPxo0aBCApwu85c6dOwcAcHd3Vzlv586dYWCg+UzvmTNnYGZmhk6dOqnUyROgF90j6q233kLt2rUVSVJGRgb++ecfdO/eHV5eXigqKsLRo0cB/P9E6tkptjNnzgCA2rVYbm5uMDExURujq6urUnIod+7cOZibm6Ndu3Yqde+8845K2fvvvw89PT0MGDAAY8eOxaZNm5Cenl7+hRMRUbXBRErH2drawtfXF6tWrcLjx4/xxRdfKOoKCgrQrVs3fPXVV9DX14e/vz8+//xzBAcHY/To0QCe3vEnl5OTAwCK9UbP0tPTg52dncZx5eTkqO0HAOrWrat0Pm3JF6RfuXIFt27dQlxcHIQQ6N69uyIRkidQcXFxaNy4MRwdHZViBAB7e3u1fdvb26uNUV17AJDJZKhdu7baOnXHdO7cGXFxcfDw8MDGjRsxfPhwODo6olOnTkojhUREVH1plUg9PypCL1/nzp0BAKdOnVKURUdH4/Tp0xg3bhxOnz6Nn3/+GV9//TVCQkLQq1cvlT7kzwu6d++eSl1JSYnKHYFlsbKyUtsPANy5c0fpfC9CPsIUGxuLuLg4SKVStG3bFsbGxnBzc0NsbCyuXr2K9PR0lQXf8vPfvXtXpV8hBO7evas2xucXn8tJpVJkZGSorVN3DuDpSNXevXvx4MEDxMbGYsaMGTh//jzee+89XL9+vfQLJyKiakGrRMrNzQ2urq5YsWIFsrOzKzkkUufBgwcAniY8cklJSQAAPz8/lfbyKa9nubq6AgCOHTumUvfHH3+obAdQlrZt2+Lx48f4448/VOri4uIAQOUOQ208u04qNjYWnp6eivVJ3bt3x5kzZ7B9+3YAqlN4bdu2VYrnWSdPnkReXl6FYnR1dcWjR49w+vRplTp1n/ezTE1N0a1bNyxZsgRz5szBkydPcPDgQY3PTUREukmrRGrkyJG4du0apk6dinr16mHUqFHlfpHQi1m6dCkAKG1oKb/NPyEhQaltfHy82r2N/Pz8YGFhgTVr1iiSMODpflBffvllheKRTx3Onj0bhYWFivLU1FQsXboUBgYGGDFiRIX6VKd58+ZwcHDArl27cPHiRaXNSL28vFBcXIzFixcr3j9r+PDhMDAwwNKlS5XWihUUFOA///kPACi2YtCEfEH5559/juLiYkX5+fPn8euvv6q0P3HiBPLy8lTK5aNXJiYmGp+biIh0lLa3BmZnZ4sVK1aItm3bColEIvT09ESzZs3E4sWLRUZGhrbd1igvuv1BcHCwCAwMFO3atRMAhI2Njbhw4YLimIcPHwpnZ2cBQPTp00fMnDlT+Pn5CX19fTF48GCV2/GFEGLlypUCgJBKpWLixIli5syZolWrVqJ9+/aiXr16omHDhhpdW0lJifDz8xMARPPmzcWnn34qJk+eLGrVqiUAiCVLlqgcgwpufyD3wQcfKLYlOHfunKK8oKBAmJubCwCiWbNmao9dsmSJACBsbW3F5MmTxaeffiqaNWsmAAg/Pz9RUlKiaCv/GYwePVptX8XFxaJnz54CgHBxcREzZ84U48ePF+bm5qJv374qn7efn5+wsrISffv2FYGBgeKzzz4TPXr0EADEm2++qdHfCyIievUq8v1dKftI/fXXX2LSpEnC2tpaSCQSYWxsLN5//31x8ODByui+2tImkXr+ZWxsLBo1aiQmT56stCeU3PXr18WgQYNE7dq1hZmZmejYsaPYvHmziI2NVZtICSHE1q1bRdu2bYWxsbGoU6eOGD9+vMjKyhIWFhbC1dVV4+srLCwUixcvFi4uLsLY2FhYWloKT09PER0drba9tomUPPmzs7NTSnyEEMLb21sAEBMnTiz1+OjoaOHp6SksLS2FsbGxcHFxEUuWLBGFhYVK7cpLpIQQ4tGjR2LmzJmifv36wtjYWLRs2VKsXLlS7ee9b98+MWrUKNGsWTNhaWkpLCwsRMuWLcWcOXP4PxtERDqsIt/fEiH+b5voSvDkyRNs3boVc+bMwe3btwE8nX6aNGkSJk+eDEtLy8o6VbWQk5MDqVQKmUxWKQuvX6Zr166hSZMmeP/99xEZGVnV4RAREVWZinx/V9r2Bw8ePMDKlSvx3XffKdajdO3aFQ8fPsSsWbPQrFkzpTvOqGo8ePBAaUsE4GkC/OzjXIiIiEgzL/ysvdjYWKxatQo7duxAXl4eateujc8++wwTJ07Em2++ifz8fISFhWHmzJkIDAxEYmJiZcRNWoqPj8e4cePg7e2NN954A5mZmYiJiUFycjK6d++OoUOHVnWIRERE1YZWidTdu3cRHh6ONWvW4Pr16xBCwNPTE5MmTcLAgQOVHnxrbGyMyZMn49q1a/jxxx8rLXDSzltvvYV3330Xx44dw44dOwAAjRs3xvz58/Hpp59CT497tBIREWlKq0TK0dERJSUlsLGxwSeffIIPP/wQzZo1K/OY2rVro6CgQKsgqfI0adIEmzdvruowiIiIagStFpu7u7tj0qRJGDJkCIyNjV9GXDVCdVpsTkRERE9V5PtbqxGp5zeAJCIiInodabUgJi0tDTt37iz18TAPHjzAzp07+aR7IiIiqtG0SqS+/vprjBkzBqampmrrzczMMHbsWCxcuPCFgiMiIiLSZVolUjExMfD29i51fZSxsTG8vb1x6NChFwqOiIiISJdplUilp6fD2dm5zDZOTk6c2iMiIqIaTatEysjICDk5OWW2ycnJgUQi0SooIiIioupAq0TKxcUFu3btUnnUiFxeXh527twJFxeXFwqOiIiISJdplUiNGTMGaWlp8PX1xfXr15XqkpKS4Ofnh1u3bmH8+PGVEiQRERGRLtJqQ04AGDJkCKKiomBgYICGDRuifv36SE9Px40bN1BUVIShQ4di06ZNlR1vtcINOYmIiKqfinx/a/1gtS1btmD58uVo3Lgxrl69iri4OFy9ehVNmzbFjz/++NonUURERFTzaT0i9axHjx5BJpNBKpXC3Ny8MuKqETgiRUREVP289EfEPM/c3JwJFBEREb12tJ7aIyIiInrdaZ1IpaamYuLEiWjUqBFMTU2hr6+v8jIwqJQBLyIiIiKdpFWmc/36dXTu3BkPHjzAW2+9hfz8fDg5OcHExATXr19HYWEhXF1dYW1tXcnhEhEREekOrUak5s2bB5lMhsOHD+PcuXMAnu4tdfHiRSQnJ8PX1xePHj3Ctm3bKjVYIiIiIl2iVSJ16NAh9OnTB56enooy+c1/devWRWRkJABgzpw5lRAiERERkW7SKpHKzMxE8+bNFe8NDAzw+PFjxXtjY2O8++672L1794tHSERERKSjtEqk7Ozs8OjRI6X3ycnJSm0MDAyQnZ39IrERERER6TStEqkmTZogKSlJ8b5Tp07Yv3+/4rl7GRkZ2LZtGxo1alQ5URIRERHpIK0Sqd69eyM2NlYx4vTJJ5/g4cOHaN26NTp27IimTZvizp07CAwMrMxYiYiIiHSKVonU5MmTERcXB319fQBAt27dsHnzZjg5OeHChQuwt7fH8uXLMWHChEoNloiIiEiXVMqz9kg9PmuPiIio+qnI97dWI1Ldu3fHl19+qVVwRERERDWFVonUyZMnUVxcXNmxEBEREVUrWiVSzZs3R0pKSmXHouTUqVPo06cPrK2tYW5uji5dumDLli0V6uPWrVuYNm0aWrZsCXNzc9jb28Pd3R2//vqr2kRQIpGU+goICKikKyMiIqKaQqtn7QUGBmLKlCn4999/0bJly8qOCbGxsfDx8YGJiQmGDRsGS0tLREVFYejQoUhNTUVQUFC5fcifB5iVlQUfHx/069cPOTk52LFjB0aNGoWYmBiEh4erHOfk5KQ2aWrTpk0lXBkRERHVJFotNj9y5AgWLVqEI0eOYOLEiejYsSPs7e0hkUhU2np4eFSo76KiIjRv3hxpaWlITExUJDAymQydOnVCcnIyrly5AicnpzL7+eijj/Dzzz9j2bJlmDZtmqI8Ozsbrq6uuHnzJpKTk5X6kUgk8PT0RFxcXIViLg0XmxMREVU/Ffn+1mpEqlu3bpBIJBBCYMmSJWoTKLmKrqWKiYlBUlISxowZozQKJJVKMWfOHAQEBCAiIgJz584tsx/55qB9+vRRKre2toa7uzs2btyIzMzMchMyIiIiotJolUjNnTu3zOTpRchHg7y9vVXqfHx8AADx8fHl9tOqVSvs378fv//+u8qI1LFjx+Dg4KB2WjI7OxsrV65EZmYmatWqha5du8LFxUXLqyEiIqKaTOf2kRoyZAi2bduGP//8E+3bt1ept7S0hI2NDW7evFlmP3fv3oWHhweuXr0KHx8ftG7dWrFGyszMDBs2bECXLl2UjiktOezVqxciIiJQp06dMs+Zn5+P/Px8xfucnBw0aNCAU3tERETVyEvfR+plkslkAJ5O5aljZWWlaFMWe3t7nDhxAr169cK+ffuwaNEi/O9//4NMJsOoUaPg6uqqckxQUBCOHz+OzMxM5OTk4Pjx4+jduzf27duHvn37ljtNuXDhQkilUsWrQYMGGlwxERERVVc6l0hVlmvXrqFr167IyMjA0aNH8fDhQ6SmpmLu3LmYP38+evTooZIYLV68GG5ubrC1tYWlpSXc3Nywe/dueHp64tSpU4iOji7znLNnz4ZMJlO8UlNTX+YlEhERURXTKpHS09ODvr5+uS8Dg4ovwZKPRJU26iQfbitPQEAAUlJSsGvXLri7u8PCwgKOjo6YNWsWAgMDceLECWzevLncfvT09BTPDDx27FiZbY2NjWFlZaX0IiIioppLq8XmHh4eatcTyWQyXL16FY8ePYKrqyusra0r3HeTJk0AAFevXlVZI3Xnzh3k5uaiU6dOZfbx8OFDHDt2DO3atYODg4NKvZeXF5YtW4YzZ85gxIgR5cZkZ2cHAHj06JGml0FERESvAa0SqbL2WXr8+DFmzZqFffv24eDBgxXu29PTEwsXLsSBAwcwbNgwpbr9+/cr2pSloKAAAJCZmam2PiMjA8DTESRNnDx5EgDg7OysUXsiIiJ6PVT6GikzMzMsX74cUqkUn332WYWP79GjB958801s3LgRZ8+eVZTLZDIsWLAARkZGGDVqlKL89u3buHTpktJUoK2tLZo1a4abN29i9erVSv1nZ2dj8eLFAJ6OTMmdP38ehYWFKvEcP34coaGhMDQ0xJAhQyp8PURERFRzaTUipYl33nkH69evr/BxBgYGWL16NXx8fODh4aH0iJiUlBQsXrxYaWRo9uzZiIiIQHh4uNKjXf773//C19cXEyZMwObNm9G2bVs8ePAAO3fuREZGBgYNGoSePXsq2i9ZsgR79uyBu7s7GjRoAENDQ/zzzz84cOAAJBIJfvzxRzRq1OhFPhIiIiKqYV5aIpWRkYHc3FytjvXy8kJCQgKCg4MRGRmJwsJCuLi4IDQ0FEOHDtWoj969e+P48eP47rvvkJCQgPj4eJiYmKBFixaYO3cuJk+erNTez88P2dnZOHfuHA4ePIiCggI4ODhg2LBh+OSTT8pdl0VERESvn0rfkLOkpAQbNmzAuHHj0KFDBxw/frwyu69W+Kw9IiKi6uelP2vvzTffVFteVFSEe/fuobCwEIaGhli4cKE23RMRERFVC1olUiUlJWq3PzA0NESrVq3QsWNHTJkyBW+99dYLB0hERESkq7RKpJKTkys5DCIiIqLqp8Y+IoaIiIjoZdMqkUpLS8POnTuRnZ2ttl6+zUB6evqLxEZERESk07RKpL7++muMGTMGpqamauvNzMwwduxYLjYnIiKiGk2rRComJgbe3t6lPmLF2NgY3t7eOHTo0AsFR0RERKTLtEqk0tPTy33unJOTE6f2iIiIqEbTKpEyMjJCTk5OmW1ycnLUbpFAREREVFNolUi5uLhg165dyM/PV1ufl5eHnTt3wsXF5YWCIyIiItJlWiVSY8aMQVpaGnx9fXH9+nWluqSkJPj5+eHWrVsYP358pQRJREREpIu0ftbekCFDEBUVBQMDAzRs2BD169dHeno6bty4gaKiIgwdOhSbNm2q7HirFT5rj4iIqPqpyPe31htybtmyBcuXL0fjxo1x9epVxMXF4erVq2jatCl+/PHH1z6JIiIioppP6xGpZz169AgymQxSqRTm5uaVEVeNwBEpIiKi6qci399aPWvveebm5kygiIiI6LWj1dTesWPHMGPGDNy5c0dt/e3btzFjxgwkJia+UHBEREREukyrRGrp0qXYtWsXHBwc1NbXrVsXu3fvxn//+98XCo6IiIhIl2mVSJ06dQru7u5ltvHw8OCIFBEREdVoWiVS9+7dQ/369cts4+DggHv37mkVFBEREVF1oFUiZW1tjZs3b5bZJiUlBRYWFloFRURERFQdaJVIdenSBdu3b0dqaqra+ps3b2LHjh14++23Xyg4IiIiIl2mVSI1Y8YMPH78GF27dsW6detw+/ZtAE/v1ouIiEDXrl3x5MkTBAUFVWqwRERERLpEq32kPDw8sHTpUgQFBWHMmDEAAIlEAvnennp6evj+++/h4eFReZESERER6ZgX2tn877//xv/+9z+cOnUKMpkM1tbW6NSpEyZNmoRWrVohPz8fxsbGlRlvtcKdzYmIiKqfinx/V8ojYp53+vRprFmzBps3b0ZWVlZld19tMJEiIiKqfl75I2IAIDs7G+vXr8eaNWvw999/QwgBU1PTyuqeiIiISOe8cCJ16NAhrFmzBtHR0cjPz4cQAm5ubhgzZgyGDh1aGTESERER6SStEqnU1FSEh4cjPDwcN2/ehBAC9evXR3p6OgICAhAWFlbZcRIRERHpHI0TqcLCQuzYsQNr1qzB4cOHUVxcDHNzc4wYMQKjRo1C9+7dYWBgAAODSpstJCIiItJpGmc99erVw/379yGRSODl5YVRo0Zh4MCBMDc3f5nxEREREeksjROprKws6OnpYfr06Zg5cyZq1679MuMiIiIi0nka72weEBAAU1NTLF26FI6OjvD19cXWrVtRUFDwMuMjIiIi0lkaJ1JhYWG4ffs2fvnlF7Rr1w67d+/GsGHDYG9vj4kTJyIhIeFlxklERESkc7TekPPixYtYvXo11q9fj4yMDEgkEgCAu7s71q1bBycnp0oNtDrihpxERETVT0W+v7V6aDEAtGjRAkuWLEF6ejq2bNkCb29vSCQSHD16FI0aNUKPHj3w66+/ats9ERERkc6r1EfEpKWlITw8HGvXrsWNGzcgkUhQXFxcWd1XOxyRIiIiqn5eyYiUOo6Ojvjyyy+RlJSEgwcPYtiwYZXZPREREZFOeSkPLaanOCJFRERU/VTZiBQRERHR64SJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWdDaROnXqFPr06QNra2uYm5ujS5cu2LJlS4X6uHXrFqZNm4aWLVvC3Nwc9vb2cHd3x6+//lrqo2v2798PT09PWFpawsrKCl5eXjh8+HBlXBIRERHVMAZVHYA6sbGx8PHxgYmJCYYNGwZLS0tERUVh6NChSE1NRVBQULl9XL9+HZ07d0ZWVhZ8fHzQr18/5OTkYMeOHRg1ahRiYmIQHh6udMz69evh7++P2rVrIyAgAAAQGRmJd999F1u2bMHgwYNfxuUSERFRNaVzj4gpKipC8+bNkZaWhsTERLRp0wYAIJPJ0KlTJyQnJ+PKlStwcnIqs5+PPvoIP//8M5YtW4Zp06YpyrOzs+Hq6oqbN28iOTlZ0c+DBw/w5ptvwsDAAGfOnIGjoyOApw9ibtu2LYCnyZmlpaXG18JHxBAREVU/1foRMTExMUhKSsLw4cMVSRQASKVSzJkzBwUFBYiIiCi3n+vXrwMA+vTpo1RubW0Nd3d3AEBmZqaifOvWrcjOzkZgYKAiiQKePoh5ypQpyMzMxPbt21/k0oiIiKiG0blEKi4uDgDg7e2tUufj4wMAiI+PL7efVq1aAQB+//13pfLs7GwcO3YMDg4OaNmyZaWfl4iIiF4fOrdG6urVqwCAJk2aqNQ5ODjAwsJC0aYsn332GXbt2oXp06dj3759aN26tWKNlJmZGbZv3w5TU1ONzisvK++8+fn5yM/PV7zPyckpN04iIiKqvnQukZLJZACeTuWpY2VlpWhTFnt7e5w4cQIjR47E3r17sW/fPgCAqakpJk2aBFdXV43PK58fLe+8CxcuxLx588qNjYiIiGoGnZvaqyzXrl1D165dkZGRgaNHj+Lhw4dITU3F3LlzMX/+fPTo0aPULRC0NXv2bMhkMsUrNTW1UvsnIiIi3aJzI1LyEaHSRn9ycnJgY2NTbj8BAQFISUnB9evX4eDgAACwsLDArFmzcPfuXSxbtgybN2/GiBEjVM5ra2urcs5n25TG2NgYxsbG5cZGRERENYPOjUiVtR7pzp07yM3NVbuO6VkPHz7EsWPH0KJFC0US9SwvLy8AwJkzZzQ6b1nrp4iIiOj1pXOJlKenJwDgwIEDKnX79+9XalOagoICAMrbGzwrIyMDAJRGjyrjvERERPR60ckNOZs1a4b09PRSN+S8fPkynJ2dAQC3b9+GTCZD3bp1labemjdvjsuXL2PVqlUYP368ojw7Oxtubm64dOkSDh48iJ49ewJ4uiFnw4YNYWhoyA05iYiIXmPVekNOAwMDrF69GiUlJfDw8MCHH36IoKAguLq64sqVK1iwYIEiiQKeLvBu0aKFymaZ//3vf2FgYIAJEyagZ8+e+OyzzzB+/Hg0bdoUly5dwqBBgxRJFADY2NhgxYoVyMzMRLt27RAYGIjAwEC0a9cOWVlZ+OmnnyqURBEREVHNp3OLzYGna5gSEhIQHByMyMhIFBYWwsXFBaGhoRg6dKhGffTu3RvHjx/Hd999h4SEBMTHx8PExAQtWrTA3LlzMXnyZJVjRo4cCTs7OyxYsADh4eGQSCRo3749vvjiC6Wki4iIiAjQwam9moRTe0RERNVPtZ7aIyIiIqoumEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBEREZGWmEgRERERaYmJFBERkQ4ICQmBRCJBXFxcVYdCFcBEioiIdIazszMkEolGLyYcFRMXFweJRIKQkBCtjps0aVK5bdeuXQuJRIJvv/1WyyhLFxAQoPjZr1ixotR2Q4cOVbRbu3Ztqe3WrVunaHfq1Cmt4zLQ+kgiIqJK9sknnyA7O7vU+gsXLiAqKgrm5uZwcnJ6dYGRzjAwMEBYWBimTJmiUnf//n1ER0fDwMAARUVFZfazZs0aSCQSCCEQFhaGjh07ahePVkcRERG9BJ988kmpdVlZWejQoQMAIDw8HA0bNnxFUZEu6d27N3bt2oVz587B1dVVqW79+vXIz8+Hr68vdu7cWWofV69exZEjR+Dr64tLly5h06ZNWLp0KUxNTSscD6f2iIhI5xUVFeH9999HcnIyZs2ahSFDhqi0uXfvHqZPn47GjRvD2NgYdnZ2GDRoEC5cuKDS1tnZGc7OzsjOzsaUKVPQoEEDGBgYKE0F7dq1C15eXpBKpTA1NYWrqyuWLl1a7kjH82QyGebOnYuWLVvCwsICVlZWaNy4MUaPHo2UlBS1x2zcuBFt2rSBqakp6tati2nTpuHJkydq24aHh6Nz586wsLCAhYUFOnfurDKlFRISAi8vLwDAvHnzlKZIk5OTK3Q9leXKlSuYOXMm2rVrB1tbW5iYmKBp06aYNWsWcnNzSz1u9OjR0NfXx5o1a1TqwsPD0aJFC7i5uZV57rCwMADAqFGj4O/vD5lMhm3btml1HRyRIiIinffpp58iJiYGvXr1wjfffKNSn5SUhG7duiEtLQ3e3t7o378/7t27h6ioKOzfvx+HDx9G586dlY7Jz89H9+7dkZubC19fXxgYGMDe3h4AsHTpUgQFBaFWrVoYPnw4zM3NsXPnTgQFBeHo0aP47bffIJFIyo1bCAEfHx+cPHkSXbt2Ra9evaCnp4eUlBTs3LkT/v7+KlOUK1aswL59++Dn54fu3btj3759WL58OTIzM7FhwwaltlOnTsUPP/yA+vXrY9y4cQCAqKgojBkzBmfOnMH3338PAOjWrRuSk5MREREBT09PdOvWTdGHtbV1udfxMvz2229Ys2YNvLy80K1bN5SUlCAxMRGhoaGIj4/HkSNHYGhoqHJc/fr14e3tjY0bN2Lx4sUwMjICAJw+fRpnz57FokWLUFxcXOp5i4uLERERARsbG/Tt2xcdOnTA3LlzsWbNGvj7+1f8QgS9NDKZTAAQMpmsqkMhIqq2IiIiBADRuHFj8eDBA7Vt3n77baGvry/27dunVH758mVhaWkpXFxclMqdnJwEAOHj4yMeP36sVHft2jVhYGAg6tSpI27evKkoz8vLE+7u7gKAWLdunUax//333wKA6N+/v0pdXl6eePjwoeJ9cHCwACCkUqm4dOmSovzx48eiadOmQk9PT6SnpyvK4+PjBQDRokULkZ2drSi/f/++aNq0qQAgjhw5oiiPjY0VAERwcLBGsT9/3MSJE8ttGx4eLgCIhQsXlts2LS1N5Ofnq5TPmzdPABDr169XKh89erQAIE6cOCG2bdsmAIgtW7Yo6j/66CNhYGAg7ty5IxYuXCgAiPDwcJX+d+7cqXI9Hh4eQiKRiKtXrwohKvb9zak9IiLSWX/++ScmTpwICwsL7NixQ+3oyZkzZ3D8+HGMHj0aPj4+SnVNmzbFhAkTcP78ebVTfIsWLVJZF7Nx40YUFRUhKCgIDRo0UJQbGxsjNDQUAMq8G0wddWtvjI2NYWFhoVI+bdo0NGvWTOnYDz74ACUlJfjrr78U5REREQCeTttJpVJFuY2NDYKDg7WK81WqX7++YjTpWfJF5IcOHSr1WF9fX9jZ2Smm6PLy8rBp0ya89957ilHF0sinBEeNGqUoGzVqlGLReUVxao+IiHTS3bt3MWDAAOTn52Pjxo1466231LZLTExUtFd3a/+lS5cU/23VqpWi3MTEBC4uLirtz5w5AwBK019ybm5uMDExwdmzZxVlcXFxKlsxtGnTBv3790eLFi3QunVrbNq0CWlpaejfvz+6deuGNm3aQE9P/VhG+/btVcocHR0BQOmOxrLilK+HejZOXSOEQHh4ONauXYsLFy5AJpOhpKREUX/r1q1SjzU0NMTIkSOxfPlypKen48iRI3jw4AHGjh1b5jnv3LmDPXv2oHHjxnj77bcV5UOGDEFgYCAiIiIwf/78Cl0HEykiItI5hYWFGDx4MNLS0vDll19iwIABpba9f/8+AGDPnj3Ys2dPqe0ePXqk9L5OnTpq1znl5OQAgNqRDYlEAnt7e6SnpyvK4uLiMG/ePKV2o0ePRv/+/WFgYICYmBiEhIQgKioKQUFBAIDatWtjypQp+Pzzz6Gvr690rJWVlcp5DQyefl0/u/YnJycHenp6qF27tkp7e3t7SCQSxbXooqlTp2LFihVo0KABfH19UbduXRgbGwN4uiA+Pz+/zOPHjh2LZcuWYe3atYiLi4ODgwP69OlT5jEREREoKipSWQtlZWUFPz8/bN68Gfv27cM777yj8XVwao+IiHROYGAgEhIS0LdvX5Uk5XnyxOOHH36AEKLU1+jRo5WOK22xuLy/u3fvqtQJIXD37l2lZCckJETlXM9Oqdna2uKHH35Aeno6/v33X6xYsQK1atVCcHAwFi1apNHnUVqcJSUlyMjIUKm7d+8ehBBqkzJdcO/ePfz4449o3bo1Ll26hLVr12LhwoUICQnRaONPAHBxcUHHjh3x448/IiYmBqNGjVIknKWRT90FBwerbPC6efNmAFB7N2BZmEgREZFOWblyJX755Rc0a9YMGzZsKPfuOPndeCdOnKiU87dt2xYA1O6cfvLkSeTl5aFNmzYV7lcikaBFixb4+OOPcfDgQQAoc6+jF4lTXvZsnPKRr7LuaHtVrl+/DiEEevbsCTMzM6W6o0ePatzP2LFjcfv2bZSUlJQ7rXf06FFcuXIFjRo1wrhx49S+ateujd27d6tNTkvDRIqIiHTG8ePHERgYCCsrK+zYsUOjEZVOnTqhc+fO2LRpEyIjI1XqS0pKEB8fr3EMw4cPh4GBAZYuXaq0TqegoAD/+c9/ADx9XIkmkpOT1e7TJB/tMjEx0Tiu58lH2ObNm6c0hSeTyRSjeM+OwtWqVQsAkJqaqvU5K4t8y4fjx48rrYtKS0vD7NmzNe5n5MiR2L59O/bu3au0QF8d+UjT559/jtWrV6t9jR8/HoWFhdi0aZPGMXCNFBER6YSHDx9i0KBBKCgowNtvv62YailNt27dFAutN23aBC8vLwwbNgzLli1Du3btYGpqips3b+LEiRPIyMhAXl6eRnE0atQIoaGhCAoKQuvWrfH+++/D3Nwcu3btwuXLl+Hn54eRI0dq1NfZs2cxcOBAdOrUCS1btoSDgwPS09OxY8cO6OnpYfr06Rr1o46HhwcCAwPxww8/oFWrVhg0aBCEEIiKikJaWhqmTp0KDw8PRfvmzZujXr162Lx5M4yNjeHo6AiJRILAwEClu/5KExsbW2oC6e7ujvHjxyveb926VbHI/3n9+/dH//79MWjQIERFRaFDhw7o0aMH7t69i927d6NHjx5ISkrS6DOwsLBA//79y22Xk5ODrVu3wtzcXO1mrnIBAQFYuHAhfv31V43OD4D7SL1M3EeKiEhzN27cEAA0fj2/H9L9+/fFF198IVq1aiVMTU2FhYWFaNKkiRg+fLj47bfflNo6OTkJJyenMuOJjo4Wnp6ewtLSUhgbGwsXFxexZMkSUVhYqPE1paamilmzZokuXbqIOnXqCCMjI/HGG2+IgQMHihMnTii1le8jFRsbq9KPfH8mdfsihYWFiY4dOwozMzNhZmYmOnbsKMLCwtTGk5iYqLgm+ed448aNMq9Bvo9UWa/Ro0crxanJz+3hw4ciKChIODs7C2NjY9GkSRMxf/58UVBQIAAIT09PpTie3UeqPM/vI/XLL78oxVmWrl27KmLV5PtbIoQQmqddVBE5OTmQSqWQyWQ6u+CPiIiIlFXk+5trpIiIiIi0xESKiIiISEtMpIiIiIi0xESKiIiISEtMpIiIiIi0xESKiIiISEtMpIiIiKqR3IJMpOWeR25BZlWHQuDO5kRERNXGP1mHEJv2EwQEJJDAy/EjvGXbs6rDeq1xRIqIiKgayC3IVCRRACAgEJv2M0emqhgTKSIiomogu+C2IomSEyhBdsGdKoqIACZSRERE1YK1UV1IIFEqk0AP1kYOVRQRAUykiIiIqgULIzt4OX4Eyf99dUugBy/HybAwsqviyF5vXGxORERUTbxl2xNOlm2QXXAH1kYOTKJ0ABMpIiKiasTCyI4JlA7h1B4RERGRlphIEREREWmJiRQRERGRlnQ2kTp16hT69OkDa2trmJubo0uXLtiyZYvGxzs7O0MikZT5Onr0qNIxZbUNCAio5CskIiKi6k4nF5vHxsbCx8cHJiYmGDZsGCwtLREVFYWhQ4ciNTUVQUFB5fbxySefIDs7W6U8MzMTP/74I2xsbNCxY0eVeicnJ7VJU5s2bbS4EiIiIqrJJEIIUX6zV6eoqAjNmzdHWloaEhMTFQmMTCZDp06dkJycjCtXrsDJyUmr/pcsWYJPP/0UgYGBWL58uVKdRCKBp6cn4uLiXvAqnsrJyYFUKoVMJoOVlVWl9ElEREQvV0W+v3Vuai8mJgZJSUkYPny40iiQVCrFnDlzUFBQgIiICK37X7NmDQBg3LhxLxoqERERveZ0bmpPPhrk7e2tUufj4wMAiI+P16rv48eP4+LFi+jQoQNcXV3VtsnOzsbKlSuRmZmJWrVqoWvXrnBxcdHqfERERFSz6VwidfXqVQBAkyZNVOocHBxgYWGhaFNR8tGo8ePHl9rm3LlzmDhxolJZr169EBERgTp16pTZf35+PvLz8xXvc3JytIqTiIiIqgedm9qTyWQAnk7lqWNlZaVoUxG5ubnYsmULzMzM8MEHH6htExQUhOPHjyMzMxM5OTk4fvw4evfujX379qFv374oLi4u8xwLFy6EVCpVvBo0aFDhOImIiKj60LlE6mWJjIxEbm4uhgwZUurCscWLF8PNzQ22trawtLSEm5sbdu/eDU9PT5w6dQrR0dFlnmP27NmQyWSKV2pq6su4FCIiItIROpdIyUeiSht1kq+kryhNpvXU0dPTw4QJEwAAx44dK7OtsbExrKyslF5ERERUc+lcIiVfG6VuHdSdO3eQm5urdv1UWf7991+cOHECzZs3h7u7e4VjsrN7+nDIR48eVfhYIiIiqrl0LpHy9PQEABw4cEClbv/+/UptNPWiWx6cPHkSwNPd0omIiIjkdHJDzmbNmiE9Pb3UDTkvX76sSGpu374NmUyGunXrqp3yKywsRP369ZGdnY20tLRS77w7f/48mjdvDkNDQ6Xy48eP491330VhYSEuXryIRo0aaXwt3JCTiIio+qnI97fObX9gYGCA1atXw8fHBx4eHkqPiElJScHixYuVRoZmz56NiIgIhIeHq320y86dO5GRkYGBAweWuX3BkiVLsGfPHri7u6NBgwYwNDTEP//8gwMHDkAikeDHH3+sUBJFRERENZ/OJVIA4OXlhYSEBAQHByMyMhKFhYVwcXFBaGgohg4dWqG+NF1k7ufnh+zsbJw7dw4HDx5EQUEBHBwcMGzYMHzyySfo1KmT1tdDRERENZPOTe3VJJzaIyIiqn6q9bP2iIiIiKoLJlJEREREWmIiRURERKQlJlJEREREWmIiRURERKQlJlJEREREWmIiRURERKQlndyQ83VWWFiI4uLiqg6DiKja0NfXV3m8F9GrwkRKR+Tk5CAzMxP5+flVHQoRUbVjbGwMOzs7bn5MrxwTKR2Qk5OD9PR0WFhYwM7ODoaGhpBIJFUdFhGRzhNCoLCwEDKZDOnp6QDAZIpeKSZSOiAzMxMWFhZwdHRkAkVEVEGmpqawtLREWloaMjMzmUjRK8XF5lWssLAQ+fn5kEqlTKKIiLQkkUgglUqRn5+PwsLCqg6HXiNMpKqYfGE5F0oSEb0Y+e9R3rBDrxITKR3B0SgiohfD36NUFZhIEREREWmJiRQRERGRlphIEREREWmJiRRVubi4OEgkEoSEhFR1KDpt7dq1kEgkWLt2bVWHQq9Iaf82unXr9sLrgUJCQiCRSBAXF6fxMRKJBN26ddOoH3VtiWoiJlJEr5nK+BLWNcnJyZBIJAgICKjqUKgMAQEBkEgkSE5OrupQiCoNN+QkqiYGDBiALl26oG7dulUdClWxdevW4fHjx6/8vBcvXoSZmVmltyWqzphIEVUTUqkUUqm0qsMgHfDGG29UyXmbN2/+UtoSVWec2iOd8ueff+Ldd9+FpaUlpFIpBgwYoDINUN40jrq1GfLprPz8fMyZMwdvvPEGTE1N0b59exw6dAgAIJPJ8PHHH6NevXowMTGBm5sb/vjjD5X+Y2NjMXbsWDRr1gwWFhawsLBAhw4dsHLlyjLjuXv3LkaPHg07OzuYmpqiS5cuFVqfUtoaqYr0L5FIEB8fr/iz/PX8Z/n3339j2LBhqFu3LoyMjODk5ITAwEBkZWUptXv2Z3Hx4kUMGDAAtra25U7faHLc9u3b8cEHH6Bx48YwMzODVCrFO++8g6ioKJXPpWHDhgCAiIgIpet69vqFEAgLC0PXrl1hZWUFMzMzdOjQAWFhYSrxPbvuZ+3atWjXrh3MzMzKXfOj6ecRHR2NHj16wMbGBiYmJmjVqhUWL16s8UaS6qZnZTIZQkND4enpiXr16sHIyAj16tXDqFGjkJSUVGZ/a9asgYuLC0xMTFC/fn1Mnz4dDx8+VGlXkXVPz7d1dnZGREQEAKBhw4aKn1G3bt0gk8lgbm6Ot956S21fJSUlcHZ2ho2NDZ48eaLR+YleFY5Ikc44deoUFi1aBC8vL0ycOBFnzpzBjh07cP78eVy4cAEmJiYvfI6hQ4fi/Pnz8PX1xZMnT7Bhwwb07dsXx44dw4cffoiCggIMGTIEGRkZiIyMRK9evXDjxg2lkaDQ0FBcu3YNXbp0wYABA5CdnY19+/Zh4sSJuHz5MpYsWaJy3uzsbLi7u0MqlcLf3x/37t1DZGQkfHx88Ndff6FVq1YvdF2a9h8cHIy1a9ciJSUFwcHBiuPbtGmj+PPOnTvx/vvvQ09PD35+fmjQoAH+/fdfrFixAvv378fJkydhY2OjdH755+Hi4oKAgABkZWXByMio3LjLOm727NkwMjKCu7s76tati4yMDOzcuRODBw/G8uXLERgYqIh92rRp+P777+Hq6or+/fsr+nd2dgbwNIkaMWIENm3ahCZNmmD48OEwMjLCwYMHMW7cOPz7779YvHixSnzfffcdYmNj4efnB29vb+jr62v08yjvur799lvUr18fAwcOhFQqxdGjR/HZZ5/h5MmT2Lp1q0bneN7Fixcxd+5ceHl5YcCAATA3N8elS5ewceNG7NmzB6dPn4aTk5PKcUuXLsXhw4cxdOhQvPfeezh06BCWLVuGxMREHDlypNKeuvDJJ59g7dq1OHfuHKZNmwZra2sAT39GUqkUw4YNQ1hYGI4fP463335b6diDBw8iJSUFH3/8MUxNTSslHqJKI+ilkclkAoCQyWSltnny5In4999/xZMnT9TWt2/fXtSvX1+nX+3bt3+hzyk2NlYAEADE5s2bler8/f0FALFp0yZF2Y0bNwQAMXr0aLX9ARCenp5KZZ6engKAcHd3F7m5uYryyMhIAUBYW1uLIUOGiMLCQkVdaGioACCWLFmi1Nf169dVzllYWCjeffddoa+vL1JSUlTiASA++ugjUVxcrChfvXq1ACAmTpyo/oN5Tnh4uAAgwsPDX6h/+WehTmZmprCyshL169cXycnJSnWbNm0SAMSUKVMUZfKfBQAxd+5cja5D0+OSkpJUyh4+fChcXFyEVCoVjx49UumvtL8TK1euFADEmDFjREFBgaI8Pz9f9OvXTwAQf/75p6I8ODhYABDm5ubi77//rrTrOnDggAAgfHx8lP4elpSUiEmTJgkAYtu2bYpy+b+N4OBgpX7U/Qyzs7NFVlaWyjljYmKEnp6eGD9+vFK5/BqNjIzEuXPnlGIZPny4ACAWL16sdIy6f1vyfmJjY8ttO3r0aAFA3LhxQyXOkydPCgAiICBApW7w4MECgDh79qxK3bPK+31KpClNvr/lmEi9RJWRSNWvX1/xi1lXX/Xr13+hz0n+ZeHh4VFq3YwZMxRlL5JIxcfHK5UXFxcLQ0NDAUAlAbp586YAIEaNGqXRdURFRQkAYu3atSrxmJubi4cPHyqVFxYWCgMDA9GuXTuN+i8rkapI/2UlUkuXLhUAxLp169TWt2vXTtjZ2Sney38WDg4OIj8/X6PreJHjhBBiyZIlAoCIi4tT6a+0vxOtW7cW5ubm4vHjxyp1f//9twAggoKCFGXy5GD69OkViq286/L19VX7d02Ip4mQRCIRgwYNUpRVJJEqi4uLi3B2dlYqk1/j8wmWEEIkJycLfX190apVK6Xyl5lICSFE27Zthbm5udLvzHv37gkjIyPRsWPHsi9SMJGiylORRIpTezrOwcGhqkMoV2XF2L59e5UyR0dHAE+nrirDs1NYAKCnp4c6derg8ePHKgt45XfH3bp1S6n84cOHWLx4MXbs2IGkpCQ8evRIqf759gDQtGlTWFhYKJUZGBjA3t6+Uq6tsvpPTEwEAJw8eVLtupq8vDxkZmYiMzMTdnZ2inJXV1eVqTx1+4J98skniimd0o6Tu3fvHr799lvs3bsXKSkpKmtj1H3O6jx+/Bjnz59HvXr1EBoaqlJfWFgIALh06ZJKXadOnTQ6x/NKu67ExESYm5urXZcFAKampmrj0FRcXByWLVuGkydPIjMzE0VFRYq60j7nd955R6XMyckJDRo0wD///IOCggKNpmkrw8SJEzFp0iRs3LgRkyZNAvD0DsWCggJMmDDhlcRAVFFMpHTcn3/+WdUhvDJWVlYqZQYGT/+KVtbT3Es7R1nnln/RAkBBQQG6deuG06dPo23btvD394etrS0MDAyQnJyMiIgI5Ofna3Re+Tkq49oqq//79+8DAH788ccy2z169EgpkbK3t1dpM2/ePJWygIAApURK3XHyODp27IibN2+ia9eu6NmzJ6ytraGvr4+zZ88iOjpa7eeszoMHDyCEQHp6utqYnr2m55UWX3nKuq6ioqIKx6GJrVu3YujQobCwsICPjw+cnZ1hZmamuEEhJSWlQrHa29sjOTkZDx8+hK2trVYxVdTw4cPx6aefYvXq1YpEas2aNbCwsMAHH3zwSmIgqigmUlTt6Ok9vdn02f/blpPJZC/13NHR0Th9+jTGjRuH1atXK9Vt3rxZcVdSdSVPyM6fP1+hBfDqNvgUQmh1HPD0y/PmzZuYP38+vvjiC6W6b7/9FtHR0RrHJr+m9u3bV/h/TLTduLS046ysrCCRSJCZmalVv2UJCQmBiYkJ/vrrLzRp0kSpbvPmzaUed/fu3VLLJRIJLC0tKzXOslhaWmLEiBH45ZdfcPbsWTx69AgXL17E+PHjVUZciXQFtz+gakc+opGenq5Sd+bMmZd6bvl0l5+fn0rd0aNHX+q5K4v8zjN1I1WdO3cGAJw4ceKVxvS8in7OZV2TpaUlWrRogYsXL1baFLG2OnfujKysLFy9erXS+05KSkKLFi1Ukqjbt2/j+vXrpR6n7vNMSUlBamoq3nrrrUqd1ivr5yQ3ceJEAMCqVasU/7PCaT3SZUykqNqxsrJCs2bNkJCQgGvXrinKHz58iNmzZ7/Uc8tvH09ISFAqj4+Px6pVq17quStLrVq1AACpqakqdWPGjIGlpSU+//xz/PPPPyr1jx8/VqyjeplK+5w3btyI33//XaW9jY0NJBKJ2msCgKlTp+Lx48eYMGGC2qmzGzduvJLHlkydOhUAMHbsWJU9uQDgzp07uHjxolZ9Ozk54dq1a0ojTHl5eZg8ebLS9PTz1q1bh7///lvxXgiBOXPmoLi4uNIfuVPW3z25tm3bomPHjtiwYQO2bt2K1q1ba71WjehV4NQeVUtBQUH48MMP4ebmhiFDhqCkpAR79+5Fx44dX+p5+/XrB2dnZyxatAgXLlxAq1atcPnyZezevRsDBgzAtm3bXur5K0P37t2xbds2DBo0CL1794aJiQlcXV3Rr18/1K5dG5s2bcKQIUPg6uqKXr16oXnz5sjPz0dycjLi4+Px9ttvY9++fS81Rn9/f4SGhiIwMBCxsbFwcnLCuXPncPjwYQwcOBC//fabUnsLCwt07NgRR44cgb+/P5o0aQI9PT34+/vDyckJEydORGJiIiIiInDs2DH07NkT9erVw927d3Hp0iWcPHkSGzduVOw79bL06tULX375JebPn4/GjRujV69ecHJyQlZWFq5du4ajR4/i66+/RosWLSrcd2BgIAIDA9G2bVsMHjwYRUVFOHjwIIQQcHV1xblz59Qe5+PjAzc3NwwbNgy1a9fG4cOH8eeff6JLly6KvboqS/fu3bF48WJ8+OGHGDRoEMzNzeHk5AR/f3+ldpMmTcK4ceMAcDSKdB8TKaqWJkyYgMLCQixbtgyrV69G3bp1ERAQgC+++OKl3mFkYWGBmJgYfPbZZzhy5Aji4uLw1ltvYcOGDbC3t68WidSECROQnJyMzZs3IzQ0FEVFRRg9ejT69esHAHjvvfdw5swZfPfddzh06BAOHjwIc3NzODo6YsyYMRg5cuRLj9HR0RHx8fGYOXMmDh06hKKiIrRr1w4HDhxAamqqSiIFAL/++iumT5+O3bt3QyaTQQgBd3d3ODk5KRZc9+nTB6tWrcLu3buRm5uLOnXqoEmTJli8eDF69uz50q8LAL766it4eHhg+fLlOHz4MLKzs2Fra4uGDRsiJCQEI0aM0Krfjz/+GIaGhvjhhx+watUqWFtb47333sPChQsxZMiQUo+bMWMGfH19sWzZMly7dg21atXCtGnTMH/+/Er/t9S7d28sWrQIq1atwpIlS1BYWAhPT0+VRGrYsGH46KOPoKen90r+vhG9CInQZEUoaSUnJwdSqRQymazUu6ry8vJw48YNNGzYsFJ27iYiqu7+/PNPdOzYEf7+/li3bp3Gx/H3KVUWTb6/5bhGioiIdMp3330HAJg8eXIVR0JUPk7tERFRlbt58yY2btyIf/75B1u2bFGs3SLSdUykiIioyl2/fh2zZ8+GhYUF+vXrh5UrV1Z1SEQaYSJFRERVrlu3bhpt4kqka7hGioiIiEhLTKSIiIiItMRESkdwSJuI6MXw9yhVBSZSVUz+7KmyHuFARETlk/8elf9eJXoVmEhVMUNDQxgbGyt2YiYioooTQkAmk8HY2BiGhoZVHQ69RnjXng6ws7NDeno60tLSIJVKYWhoCIlEUtVhERHpPCEECgsLIZPJkJubi/r161d1SPSaYSKlA+Tbz2dmZiI9Pb2KoyEiqn6MjY1Rv379ch/nQVTZmEjpCCsrK1hZWaGwsBDFxcVVHQ4RUbWhr6/P6TyqMkykdIyhoSF/IRAREVUTXGxOREREpCWdTaROnTqFPn36wNraGubm5ujSpQu2bNmi8fHOzs6QSCRlvo4ePapy3P79++Hp6QlLS0tYWVnBy8sLhw8frsxLIyIiohpCJ6f2YmNj4ePjAxMTEwwbNgyWlpaIiorC0KFDkZqaiqCgoHL7+OSTT5Cdna1SnpmZiR9//BE2Njbo2LGjUt369evh7++P2rVrIyAgAAAQGRmJd999F1u2bMHgwYMr4/KIiIiohpAIHdu8qKioCM2bN0daWhoSExPRpk0bAIBMJkOnTp2QnJyMK1euwMnJSav+lyxZgk8//RSBgYFYvny5ovzBgwd48803YWBggDNnzsDR0REAkJaWhrZt2wJ4+nRyS0tLjc+Vk5MDqVQKmUzGO0mIiIiqiYp8f+vc1F5MTAySkpIwfPhwRRIFAFKpFHPmzEFBQQEiIiK07n/NmjUAgHHjximVb926FdnZ2QgMDFQkUQDg6OiIKVOmIDMzE9u3b9f6vERERFTz6FwiFRcXBwDw9vZWqfPx8QEAxMfHa9X38ePHcfHiRXTo0AGurq6v7LxERERUM+ncGqmrV68CAJo0aaJS5+DgAAsLC0WbipKPRo0fP75C55WXlXfe/Px85OfnK97LZDIAT4cIiYiIqHqQf29rsvpJ5xIpefIhlUrV1ltZWSnaVERubi62bNkCMzMzfPDBBxU6r3x+tLzzLly4EPPmzVMpb9CgQYXjJSIioqr18OHDUvMROZ1LpF6WyMhI5ObmYvTo0S9t4ffs2bMxY8YMxfuSkhLcv38ftra2fHYeERFRNSGEwMOHD1GvXr1y2+pcIiXP/Eob/cnJyYGNjU2F+y1rWu/589ra2qqc89k2pTE2NoaxsbFSmbW1dYVjJSIioqpV3ne+nM4tNi9rPdKdO3eQm5urdh1TWf7991+cOHECzZs3h7u7e4XPW9b6KSIiInp96Vwi5enpCQA4cOCASt3+/fuV2miqtC0PXvZ5iYiIqGbTyQ05mzVrhvT09FI35Lx8+TKcnZ0BALdv34ZMJkPdunXVDsMVFhaifv36yM7ORlpaGurUqaP2vA8ePEDDhg1haGhYaRtyEhERUc2mcyNSBgYGWL16NUpKSuDh4YEPP/wQQUFBcHV1xZUrV7BgwQJFEgU8XeDdokWLUjfL3LlzJzIyMtCvX79SkygAsLGxwYoVK5CZmYl27dohMDAQgYGBaNeuHbKysvDTTz8xiSIiIiIlOrfYHAC8vLyQkJCA4OBgREZGorCwEC4uLggNDcXQoUMr1Fd5i8yfNXLkSNjZ2WHBggUIDw+HRCJB+/bt8cUXX6Bnz55aXQsRERHVXDo3tUdERERUXejc1B4RERFRdcFEioiIiEhLTKSIiIiItMREioiIiEhLTKSIiIiItMREioiIiEhLTKSIiIiItMREioiIiEhLTKSIiIiItMREioiIiEhLTKSIiIiItMREioiIiEhL/w+wB6/U/hvTeQAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Accuracy QC\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\", \"A\",\"J\", \"CB\"]\n",
    "accuracy = np.array(QC_means.Acc.loc[use_index])\n",
    "unc_accuracy = np.array(QC_stds.Acc.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_acc =  0.9708818635607321\n",
    "plt.plot([-1, 5], [irr_acc, irr_acc], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], accuracy[0], yerr = unc_accuracy[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], accuracy[1], yerr = unc_accuracy[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], accuracy[2], yerr = unc_accuracy[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], accuracy[3], yerr = unc_accuracy[3], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[4], accuracy[4], yerr = unc_accuracy[4], fmt = \".\", c = '#92D050')\n",
    "plt.legend(loc = \"best\")\n",
    "plt.ylabel(\"Accuracy\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0.7,1])\n",
    "ax = plt.gca()\n",
    "irr_acc_mean = 0.970608\t\n",
    "irr_acc_stdev = 0.005387\t\t\n",
    "x = [-1,5]\n",
    "y1 = (irr_acc_mean - irr_acc_stdev)*np.ones(len(x))\n",
    "y2 = (irr_acc_mean + irr_acc_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.5,.88))\n",
    "ax.annotate(\"BERT\", xy = (0.8,.9))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.935))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.7,.93))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.15, .77))\n",
    "\n",
    "plt.savefig(\"acc_QC.png\")\n",
    "plt.savefig(\"acc_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "fa6d2df2-4300-45fe-9c6f-70170cb34b75",
   "metadata": {},
   "outputs": [],
   "source": [
    "#F1 QC\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\", \"A\",\"J\",\"CB\"]\n",
    "f1 = np.array(QC_means.F1.loc[use_index])\n",
    "unc_f1 = np.array(QC_stds.F1.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_f1 = 0.8372093023255814\n",
    "plt.plot([-1, 5], [irr_f1, irr_f1], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], f1[0], yerr = unc_f1[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], f1[1], yerr = unc_f1[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], f1[2], yerr = unc_f1[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], f1[3], yerr = unc_f1[3], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[4], f1[4], yerr = unc_f1[4], fmt = \".\", c = '#92D050')\n",
    "plt.legend(loc = \"best\")\n",
    "plt.ylabel(\"F1-score\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0,1])\n",
    "ax = plt.gca()\n",
    "irr_f1_mean = 0.834870\n",
    "irr_f1_stdev = 0.032296\t\n",
    "x = [-1,5]\n",
    "y1 = (irr_f1_mean - irr_f1_stdev)*np.ones(len(x))\n",
    "y2 = (irr_f1_mean + irr_f1_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.55,.62))\n",
    "ax.annotate(\"BERT\", xy = (0.8,.67))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.7))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.4,.6))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.15, .44))\n",
    "\n",
    "plt.savefig(\"f1_QC.png\")\n",
    "plt.savefig(\"f1_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "5c068aa4",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#AUC PI\n",
    "n = 3\n",
    "r = np.arange(4)\n",
    "use_index = [\"LR\",\"BERT\", \"A\",\"C\"]\n",
    "AUC = np.array(PI_means.AUC.loc[use_index])\n",
    "unc_AUC = np.array(PI_stds.AUC.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "plt.errorbar(r[0], AUC[0], yerr = unc_AUC[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], AUC[1], yerr = unc_AUC[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], AUC[2], yerr = unc_AUC[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], AUC[3], yerr = unc_AUC[3], fmt = \".\", c = '#92D050')\n",
    "plt.ylabel(\"AUC\")\n",
    "plt.xlim([-0.6,4])\n",
    "plt.ylim([0.85,1])\n",
    "ax = plt.gca()\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.5,.865))\n",
    "ax.annotate(\"BERT\", xy = (0.8,.875))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.96))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.4,.95))\n",
    "\n",
    "plt.savefig(\"AUC_PI.png\")\n",
    "plt.savefig(\"AUC_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 28,
   "id": "743c20cc",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlEAAAGYCAYAAABic7c/AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAAByz0lEQVR4nO3dd1xTV/8H8E/YSCAgqDhBcSviFgsFceHeqyq4q21FW2n7qLWi9VGLonV1PC7Ap1Vx46g4cSJWK1q1ThQEFRGEIA6GnN8f/pLHmAAhQgn4eb9eeb3Iueee+71Akm/OPfcciRBCgIiIiIiKxKC0AyAiIiIqi5hEEREREemASRQRERGRDphEEREREemASRQRERGRDphEEREREemASRQRERGRDphEEREREemASRQRERGRDphEEREREelAL5OoX3/9FRMnTkTr1q1hamoKiUSCkJCQIreTl5eHlStXwtnZGebm5qhUqRI++ugj3LlzJ999Dhw4AE9PT1haWsLKygpeXl44cuTIO5wNERERlUcSfVw7z9HREfHx8bCzs4OFhQXi4+MRHByM0aNHF6mdCRMmYO3atWjSpAl69uyJBw8eYMuWLZBKpYiOjka9evVU6v/666/w8fFBpUqVMHToUABAWFgYUlJSsGXLFgwaNKi4TpGIiIjKOL1Mog4fPox69erBwcEB33//PWbMmFHkJCoyMhIdO3aEh4cHDh06BBMTEwDA/v370aNHD3Tt2hUHDhxQ1k9LS0OdOnVgZGSEmJgY1KhRAwCQmJiIFi1aAADu3LkDS0vL4jtRIiIiKrP08nJe586d4eDg8E5trFmzBgAwb948ZQIFAN27d0eHDh1w8OBB3Lt3T1m+detWpKenw8/PT5lAAUCNGjUwefJkpKSkYOfOne8UExEREZUfeplEFYdjx47BwsICbm5uatu8vb0BAMePH1epDwBdu3bVqj4RERG934xKO4CS8OzZMzx8+BBNmzaFoaGh2nbFWKhbt24pyxQ/vz1OKr/6mmRlZSErK0v5PC8vD0+ePIGtrS0kEknRT4SIiIj+cUIIPH36FNWqVYOBQf79TeUyiZLL5QAAmUymcbuVlZVKvcL20VRfk4ULF2Lu3LlFD5iIiIj0TkJCgsoQn7eVyySqtMyYMQPTpk1TPpfL5ahVqxYSEhKUiRgRERHpt4yMDNSsWbPQm8nKZRKl6E3Kr+coIyNDpd7b+9ja2hZaXxNTU1OYmpqqlVtZWTGJIiIiKmMKG4pTLgeWW1hYoGrVqrh79y5evXqltl3T+KeCxj0VNF6KiIiI3k/lMokCAE9PTzx79gynT59W26aYH8rDw0OlPgAcPHgw3/qKOkRERERlPolKSUnB9evXkZKSolL+8ccfAwC+/fZbZGdnK8v379+PY8eOoWvXripzUQ0ZMgQymQwrV65EYmKisjwxMRGrVq2CnZ0d+vfvX8JnQ0RERGWFXo6JWrt2LU6dOgUAuHz5srJMMZeTu7s7xo8fDwBYtWoV5s6di4CAAMyZM0fZhpeXF8aPH4+1a9eiZcuW6NmzJx4+fIiwsDBUrFgRK1euVDmmjY0NVq1aBR8fH7Rs2VJl2ZfU1FSEhYVxtnIiIiJS0ssk6tSpUwgNDVUpO336tMqlOUUSVZD//Oc/cHZ2xurVq7F8+XJIpVL0798f8+fPh5OTk1r9kSNHws7ODgsWLEBwcDAkEglatWqFWbNmoXPnzu9+YkRERFRu6OXaeeVFRkYGZDIZ5HI5784jIiIqI7T9/NbLnigiyl9OTo7Gu06JiEgzQ0NDGBsbF3u7TKKIyoiMjAykpKSoLC1ERETaMTU1hZ2dXbFeGWISRVQGZGRk4P79+5BKpbCzs4OxsTHXYyQi0oIQAjk5OZDL5bh//z4AFFsixSSKqAxISUmBVCpFjRo1mDwRERWRubk5LC0tkZiYiJSUlGJLosr8PFFE5V1OTg6ysrIgk8mYQBER6UgikUAmkyErKws5OTnF0iaTKCI9pxhEXhKDIomI3ieK99HiujmHSRRRGcFeKCKid1Pc76NMooiIiIh0wCSKiIiISAdMoohIrx07dgwSiURlbUxSFxISAolEgpCQkNIOhf4h+b02OnTo8M6XrebMmQOJRKJcs1YbEokEHTp00KodTXXLIiZRRESkVBwfwPomLi4OEokEo0ePLu1QqACjR4+GRCJBXFxcaYeiNc4TRURUDvTv3x+urq6oWrVqaYdCpWzDhg14/vz5P37ca9euoUKFCsVeV58xiSIiKgdkMhlkMllph0F6oFatWqVy3IYNG5ZIXX3Gy3lEVGacP38eXbp0gaWlJWQyGfr376/W9V/YpRtNYzEUl7CysrIwc+ZM1KpVC+bm5mjVqhUOHz4MAJDL5fjss89QrVo1mJmZoX379vjjjz/U2o+MjMTYsWPRoEEDSKVSSKVStG7dGqtXry4wnkePHmHUqFGws7ODubk5XF1dizQeJb8xUUVpXyKR4Pjx48qfFY+3f5d//fUXhg0bhqpVq8LExAQODg7w8/NDamqqSr03/xbXrl1D//79YWtrW+glG23227lzJz766CPUrVsXFSpUgEwmw4cffojt27er/V5q164NAAgNDVU5rzfPXwiB9evXw83NDVZWVqhQoQJat26N9evXq8X35jifkJAQtGzZEhUqVCh0jI+2v4/w8HB06tQJNjY2MDMzQ9OmTREUFKT13EaaLsnK5XIEBgbC09MT1apVg4mJCapVqwZfX1/ExsYW2N66devg7OwMMzMzVK9eHV988QWePn2qVq8o45zeruvo6IjQ0FAAQO3atZV/ow4dOkAul8PCwgJNmjTR2FZeXh4cHR1hY2ODFy9eaHX84sKeKCIqE86dO4dFixbBy8sLEydORExMDHbt2oXLly/jypUrMDMze+djDB06FJcvX0afPn3w4sUL/Pbbb+jVqxdOnz6Njz/+GNnZ2Rg8eDAeP36MsLAwdOvWDXfv3lXpAQoMDMTt27fh6uqK/v37Iz09HREREZg4cSJu3LiBJUuWqB03PT0d7u7ukMlk8PHxQXJyMsLCwuDt7Y0///wTTZs2fafz0rb9gIAAhISEID4+HgEBAcr9mzdvrvx59+7dGDJkCAwMDNC3b1/UrFkTf//9N1atWoUDBw7g7NmzsLGxUTm+4vfh7OyM0aNHIzU1FSYmJoXGXdB+M2bMgImJCdzd3VG1alU8fvwYu3fvxqBBg7BixQr4+fkpY586dSqWL18OFxcX9OvXT9m+o6MjgNcJ1IgRI7Bp0ybUq1cPw4cPh4mJCQ4dOoRx48bh77//RlBQkFp8ixcvRmRkJPr27YuuXbvC0NBQq79HYef1/fffo3r16hgwYABkMhlOnjyJr776CmfPnsXWrVu1Osbbrl27htmzZ8PLywv9+/eHhYUFrl+/jo0bN2Lfvn24cOECHBwc1PZbunQpjhw5gqFDh6Jnz544fPgwli1bhujoaJw4caLYJgH+/PPPERISgkuXLmHq1KmwtrYG8PpvJJPJMGzYMKxfvx5RUVH44IMPVPY9dOgQ4uPj8dlnn8Hc3LxY4tGaoBIjl8sFACGXy0s7FCrDXrx4If7++2/x4sWL0g6lVERGRgoAAoDYvHmzyjYfHx8BQGzatElZdvfuXQFAjBo1SmN7AISnp6dKmaenpwAg3N3dRWZmprI8LCxMABDW1tZi8ODBIicnR7ktMDBQABBLlixRaevOnTtqx8zJyRFdunQRhoaGIj4+Xi0eAOLTTz8Vr169UpavXbtWABATJ07U/It5S3BwsAAggoOD36l9xe9Ck5SUFGFlZSWqV68u4uLiVLZt2rRJABCTJ09Wlin+FgDE7NmztToPbfeLjY1VK3v69KlwdnYWMplMPHv2TK29/P4nVq9eLQCIMWPGiOzsbGV5VlaW6N27twAgzp8/rywPCAgQAISFhYX466+/iu28Dh48KAAIb29vlf/DvLw8MWnSJAFAbNu2TVmueG0EBASotKPpb5ieni5SU1PVjnn06FFhYGAgxo8fr1KuOEcTExNx6dIllViGDx8uAIigoCCVfTS9thTtREZGFlp31KhRAoC4e/euWpxnz54VAMTo0aPVtg0aNEgAEBcvXlTb9jZt30+1/fzm5TyiMq5169aoUaOGXj9at279zufp4eGBoUOHqpSNHTsWwOtequIwf/58WFhYKJ8PGjQIxsbGSE9PR1BQEIyM/td5/9FHHwEALl26pNKG4tLRm4yMjDBp0iS8evUKkZGRatstLCwQGBgIA4P/vSWPGjUKRkZGxXJuxdX+hg0bkJGRgYULF6r1WgwbNgwtW7bE5s2b1fazt7fHN998U+S4C9qvTp06amVSqRSjR4+GXC4v0nmtWrUKFhYW+PHHH1V6VkxMTDB//nwAwKZNm9T2+/jjj+Hs7Kz1cRTyO69Vq1YBAFavXq3yfyiRSPD9999DIpFojEMbMpkMFStWVCv38vJCkyZNlJet3+br64tmzZqpxLJgwQIYGhr+o9NptG3bFi1atMDWrVuRkZGhLFf0QLZp0wYuLi7/WDwKvJxHVMYlJSXh/v37pR1GiWvVqpVaWY0aNQC8vlxVHN68bAUABgYGqFy5Mp4/f642WFdxF9yDBw9Uyp8+fYqgoCDs2rULsbGxePbsmcr2t+sDQP369SGVSlXKjIyMUKVKlWI5t+JqPzo6GgBw9uxZjeNoXr58iZSUFKSkpMDOzk5Z7uLionb5TtO8X59//rnyMk5++ykkJyfj+++/x/79+xEfH682FkbT71mT58+f4/Lly6hWrRoCAwPVtisWqr1+/bratrZt22p1jLfld17R0dGwsLDQOA4LAMzNzTXGoa1jx45h2bJlOHv2LFJSUpCbm6vclt/v+cMPP1Qrc3BwQM2aNXH16lVkZ2drdWm2OEycOBGTJk3Cxo0bMWnSJACvE/vs7GxMmDDhH4nhbUyiiMo4e3v70g6hUMURo5WVlVqZomeouBYTze8YBR37zdXgs7Oz0aFDB1y4cAEtWrSAj48PbG1tYWRkhLi4OISGhiIrK0ur4yqOURznVlztP3nyBADw448/Fljv2bNnKklUlSpV1OrMnTtXrWz06NEqSZSm/RRxtGnTBvfu3YObmxs6d+4Ma2trGBoa4uLFiwgPD9f4e9YkLS0NQgjcv39fY0xvntPb8ouvMAWdV25ubpHj0MbWrVsxdOhQSKVSeHt7w9HRERUqVFDejBAfH1+kWKtUqYK4uDg8ffoUtra2OsVUVMOHD8eXX36JtWvXKpOodevWQSqVKnuG/2lMoojKuPPnz5d2CHpFccnqzW/ZCnK5vESPHR4ejgsXLmDcuHFYu3atyrbNmzcr7z4qqxTJ2OXLl4s02F3T5J1CCJ32A15/cN67dw/z5s3DrFmzVLZ9//33CA8P1zo2xTm1atWqyK8lXSclzW8/KysrSCQSpKSk6NRuQebMmQMzMzP8+eefqFevnso2TZdgFR49epRvuUQigaWlZbHGWRBLS0uMGDEC//nPf3Dx4kU8e/YM165dw/jx49V6Wv8pHBNFROWKoidD0yXOmJiYEj224hJX37591badPHmyRI9dXBR3mGnqoWrXrh0A4MyZM/9oTG8r6u+5oHOytLREo0aNcO3atWK7LKyrdu3aITU1Fbdu3Sr2tmNjY9GoUSO1BOrhw4e4c+dOvvtp+n3Gx8cjISEBTZo0KdZLeQX9nRQmTpwIAFizZo3yi0ppXcoDmEQRUTljZWWFBg0a4NSpU7h9+7ay/OnTp5gxY0aJHlsx2PrUqVMq5cePH8eaNWtK9NjFRTH4OCEhQW3bmDFjYGlpiW+++QZXr15V2/78+XPluKmSlN/veePGjfj999/V6tvY2EAikWg8JwCYMmUKnj9/jgkTJmi8XHb37t1/ZCmSKVOmAHh9w8Tbc24Br8c/Xrt2Tae2HRwccPv2bZWepZcvX+KTTz5RuST9tg0bNuCvv/5SPhdCYObMmXj16lWxL6NT0P+eQosWLdCmTRv89ttv2Lp1K5o1a6bz2LTiwMt5RFTu+Pv74+OPP0b79u0xePBg5OXlYf/+/WjTpk2JHrd3795wdHTEokWLcOXKFTRt2hQ3btzA3r170b9/f2zbtq1Ej18cOnbsiG3btmHgwIHo3r07zMzM4OLigt69e6NSpUrYtGkTBg8eDBcXF3Tr1g0NGzZEVlYW4uLicPz4cXzwwQeIiIgo0Rh9fHwQGBgIPz8/REZGwsHBAZcuXcKRI0cwYMAA7NixQ6W+VCpFmzZtcOLECfj4+KBevXowMDCAj48PHBwcMHHiRERHRyM0NBSnT59G586dUa1aNTx69AjXr1/H2bNnsXHjRuW8UiWlW7du+PbbbzFv3jzUrVsX3bp1g4ODA1JTU3H79m2cPHkS//73v9GoUaMit+3n5wc/Pz+0aNECgwYNQm5uLg4dOgQhBFxcXNTuMlXw9vZG+/btMWzYMFSqVAlHjhzB+fPn4erqqpyLq7h07NgRQUFB+PjjjzFw4EBYWFjAwcEBPj4+KvUmTZqEcePGASjdXiiASRQRlUMTJkxATk4Oli1bhrVr16Jq1aoYPXo0Zs2aVaJ3EkmlUhw9ehRfffUVTpw4gWPHjqFJkyb47bffUKVKlTKRRE2YMAFxcXHYvHkzAgMDkZubi1GjRqF3794AgJ49eyImJgaLFy/G4cOHcejQIVhYWKBGjRoYM2YMRo4cWeIx1qhRA8ePH8fXX3+Nw4cPIzc3Fy1btsTBgweRkJCglkQBwH//+1988cUX2Lt3L+RyOYQQcHd3h4ODg3JwdY8ePbBmzRrs3bsXmZmZqFy5MurVq4egoCB07ty5xM8LAL777jt4eHhgxYoVOHLkCNLT02Fra4vatWtjzpw5GDFihE7tfvbZZzA2NsbKlSuxZs0aWFtbo2fPnli4cCEGDx6c737Tpk1Dnz59sGzZMty+fRsVK1bE1KlTMW/evGJ/LXXv3h2LFi3CmjVrsGTJEuTk5MDT01MtiRo2bBg+/fRTGBgY/CP/bwWRCG1G95FOMjIyIJPJIJfL8707hqgwL1++xN27d1G7du1imZWbiKgsO3/+PNq0aQMfHx9s2LChSPtq+36q7ec3x0QRERFRmbF48WIAwCeffFLKkfByHhEREem5e/fuYePGjbh69Sq2bNmiHKtV2phEERERkV67c+cOZsyYAalUit69e2P16tWlHRIAJlFERESk5zp06KDVBK3/NI6JIiIiItIBkygiIiIiHTCJIioj9LErm4ioLCnu91EmUUR6TrGeVEFLMxARUeEU76OK99V3xSSKSM8ZGxvD1NRUOcsyEREVnRACcrkcpqamMDY2LpY2eXceURlgZ2eH+/fvIzExETKZDMbGxpBIJKUdFhGR3hNCICcnB3K5HJmZmahevXqxtc0kiqgMUCw7kJKSgvv375dyNEREZY+pqSmqV69erMuwMYkiKiOsrKxgZWWFnJwcvHr1qrTDISIqMwwNDYvtEt6bmEQRlTHGxsYl8mZARERFw4HlRERERDpgEkVERESkAyZRRERERDpgEkVERESkAyZRRERERDpgEkVERESkAyZRRERERDpgEkVERESkAyZRRERERDrQ2yTq3Llz6NGjB6ytrWFhYQFXV1ds2bKlSG1cu3YNI0aMgL29PUxNTeHg4ICpU6fiyZMnGutLJJJ8H6NHjy6GsyIiIqLyQi+XfYmMjIS3tzfMzMwwbNgwWFpaYvv27Rg6dCgSEhLg7+9faBvR0dHo3LkzXrx4gb59+8LJyQkXL17EihUrEBERgaioKNja2qrt5+DgoDFhat68eTGcGREREZUXEiGEKO0g3pSbm4uGDRsiMTER0dHRyuRFLpejbdu2iIuLw82bN+Hg4FBgO87Ozrhy5QrCw8PRp08fZfnixYvx9ddfY+LEifjll19U9pFIJPD09MSxY8eK5VwyMjIgk8kgl8uLddVoIiIiKjnafn7r3eW8o0ePIjY2FsOHD1fp/ZHJZJg5cyays7MRGhpaYBuxsbG4cuUK2rRpo5JAAYC/vz9sbW3x3//+F8+ePSuJUyAiIqL3gN5dzlP0AnXt2lVtm7e3NwDg+PHjBbaRlJQEAKhdu7baNgMDA9SqVQsxMTGIjo5Gp06dVLanp6dj9erVSElJQcWKFeHm5gZnZ2ddToWIiIjKMb1Lom7dugUAqFevnto2e3t7SKVSZZ382NnZAQDu3r2rti0vLw/37t0DANy8eVMtibp06RImTpyoUtatWzeEhoaicuXKBR43KysLWVlZyucZGRkF1iciIqKyS+8u58nlcgCvL99pYmVlpayTn/r166NOnTo4d+4c9u3bp7Jt2bJlSE1NBfC61+lN/v7+iIqKQkpKCjIyMhAVFYXu3bsjIiICvXr1wqtXrwo87sKFCyGTyZSPmjVrFlifiIiIyi69S6KKg0QiwU8//QRjY2P06dMHAwcOxNdffw1vb2/4+/srL88ZGKieflBQENq3bw9bW1tYWlqiffv22Lt3Lzw9PXHu3DmEh4cXeNwZM2ZALpcrHwkJCSV2jkRERFS69C6JUvRA5dfbpBgxXxhvb2+cPHkS3bt3x9GjR7FixQqkpqZi586d8PT0BIBCL88BrxOtCRMmAABOnz5dYF1TU1NYWVmpPIiIiKh80rsxUYqxULdu3UKrVq1UtiUlJSEzMxNt27bVqq127dph7969auXLli0DALRu3VqrdhRjrHg3HxERESnoXU+Uopfo4MGDatsOHDigUkcX8fHxOHXqFBo3bqz1XXdnz54FADg6Oup8XCIiIipf9C6J6tSpE+rUqYONGzfi4sWLynK5XI4FCxbAxMQEvr6+yvKHDx/i+vXrapf/MjMz8fY8onK5HD4+Pnj16hUWLlyosu3y5cvIyclRiycqKgqBgYEwNjbG4MGDi+EMiYiIqDzQu8t5RkZGWLt2Lby9veHh4aGy7Et8fDyCgoJUeoRmzJiB0NBQBAcHqyzXsmvXLsycORMdO3ZEtWrVkJycjN27d+Px48eYN2+e2iScS5Yswb59++Du7o6aNWvC2NgYV69excGDByGRSPDjjz/CycnpH/otEBERkb7TuyQKALy8vHDq1CkEBAQgLCwMOTk5cHZ2RmBgIIYOHapVG87OznBxccHBgweRkpICmUwGV1dXTJs2DV5eXmr1+/bti/T0dFy6dAmHDh1CdnY27O3tMWzYMHz++edaj8MiIiKi94PerZ1XnnDtPCIiorKnzK6dR0RERFQWMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiId6JREBQYGIjk5ubhjISIiIiozdEqiZsyYgZo1a2LQoEE4cOBAccdEREREpPd0SqLWrl2Lli1bYseOHejRowccHR0xb948JCYmFnd8RERERHpJIoQQuu78999/Y82aNfj111+RmpoKQ0NDdOvWDRMmTECvXr1gYPB+D7nKyMiATCaDXC6HlZVVaYdDREREWtD28/udkiiFnJwc7NixA2vXrsXRo0cBAPb29hgzZgzGjh2LOnXqvOshyiQmUURERGXPP5pEvenMmTMYPHgwHjx4AAAwMDBA165dERAQgHbt2hXnofQekygiIqKyR9vP72K53iaEwO+//47+/fujQ4cOePDgARwcHDBr1ix069YNBw4cgJubGzZs2FAchyMiIiIqde/UE3Xv3j2sW7cOwcHBuH//PgwMDNCzZ09MnDgR3bp1g0QiAfB67JRijNTt27eLLXh9x54oIiKiskfbz28jXRrftm0b1q5di8OHDyMvLw/Vq1fH7NmzMX78eFSvXl2tfuPGjeHj44MFCxbocjgiIiIivaNTEjVkyBAYGBjA29sbkyZNQs+ePQu9E69hw4Zwd3fXKUgiIiIifaPT5bxvv/0WEyZMQK1atUoipnKDl/OIiIjKnlK7O4/+h0kUERFR2VOid+dFRUVh2rRpSEpK0rj94cOHmDZtGqKjo3VpnoiIiEjv6ZRELVmyBHv27IG9vb3G7VWrVsXevXvxww8/vFNwRERERPpKpyTq3LlzhQ4S9/DwYE8UERERlVs6JVHJyckapzJ4k729PZKTk3UKioiIiEjf6ZREWVtb4969ewXWiY+Ph1Qq1SkoIiIiIn2nUxLl6uqKnTt3IiEhQeP2e/fuYdeuXfjggw/eKTgiIiIifaVTEjVt2jQ8f/5cuR7ew4cPAby+Ky80NBRubm548eIF/P39izVYIiIiIn2h04zlHh4eWLp0Kfz9/TFmzBgAgEQigWLKKQMDAyxfvhweHh7FFykRERGRHnmnyTb/+usv/PLLLzh37hzkcjmsra3Rtm1bTJo0CU2bNi3OOMskTrZJRERU9nDGcj3AJIqIiKjsKdEZy4mIiIjed++cRCUkJODs2bM4ceKExoeuzp07hx49esDa2hoWFhZwdXXFli1bitTGtWvXMGLECNjb28PU1BQODg6YOnUqnjx5ku8+Bw4cgKenJywtLWFlZQUvLy8cOXJE5/MgIiKi8kmngeUAsGfPHnz11Ve4detWgfVevXpV5LYjIyPh7e0NMzMzDBs2DJaWlti+fTuGDh2KhIQEre76i46ORufOnfHixQv07dsXTk5OuHjxIlasWIGIiAhERUXB1tZWZZ9ff/0VPj4+qFSpEkaPHg0ACAsLQ5cuXbBlyxYMGjSoyOdCRERE5ZTQQWRkpDA0NBTVq1cXU6ZMERKJRHTo0EFMmjRJNG3aVEgkEtG7d28xZ86cIredk5MjnJychKmpqYiJiVGWp6eni/r16wsTExMRFxdXaDtNmzYVAER4eLhK+aJFiwQAMXHiRJXyJ0+eCGtra2FnZycSEhKU5QkJCcLOzk7Y2dmJjIyMIp2LXC4XAIRcLi/SfkRERFR6tP381uly3vfffw+pVIo///wTy5cvBwB4eXnh559/xuXLlzF//nwcOXIEffv2LXLbR48eRWxsLIYPH47mzZsry2UyGWbOnIns7GyEhoYW2EZsbCyuXLmCNm3aoE+fPirb/P39YWtri//+97949uyZsnzr1q1IT0+Hn58fatSooSyvUaMGJk+ejJSUFOzcubPI50NERETlk84LEPfr1w9VqlRRluXl5Sl/njFjBlq0aIHZs2cXue1jx44BALp27aq2zdvbGwBw/PjxAttISkoCANSuXVttm4GBAWrVqoXnz5+rLJBcHMclIiKi94dOSdTz589VFiA2NTVFRkaGSh1XV1ecPn26yG0rxljVq1dPbZu9vT2kUmmh47Ds7OwAAHfv3lXblpeXp1z37+bNm1odV1FW2HGzsrKQkZGh8iAiIqLySackyt7eHo8fP1Y+r169Oq5evapSJzU1VadB5XK5HMDry3eaWFlZKevkp379+qhTpw7OnTuHffv2qWxbtmwZUlNTAQDp6elaHVcxR0Rhx124cCFkMpnyUbNmzQLrExERUdmlUxLl4uKCK1euKJ97eXkhMjISmzZtwrNnz3DgwAFs2bIFzZo1K7ZAi0IikeCnn36CsbEx+vTpg4EDB+Lrr7+Gt7c3/P394ezsDOD1pb3iNGPGDMjlcuUjvwWaiYiIqOzTKYvo06cPLl68iPj4eADAzJkzIZVKMXLkSFhZWaFHjx7Izc3Fv//97yK3regJyq/XRzGLaGG8vb1x8uRJdO/eHUePHsWKFSuQmpqKnTt3wtPTEwBQuXJlrY6ruCxX2HFNTU1hZWWl8iAiIqLySackauzYsXj+/DkcHBwAvB7Afe7cOUyaNAldu3bFhAkTcPbsWZ0WIC5o/FFSUhIyMzM1jlvSpF27dti7dy/S0tLw8uVLnD9/Hv369cPly5cBAK1bt9bquAWNlyIiIqL3U7Fdz3JycsKPP/6I/fv345dfflGZnqAoFL1EBw8eVNt24MABlTq6iI+Px6lTp9C4cWPlZb1/4rhERERUvui0ALGhoSGGDRuG3377rdgDys3NRYMGDXD//n1ER0crkzG5XI62bdsiLi4ON27cgKOjIwDg4cOHkMvlqFq1qsrltszMTFhYWEAikSjL5HI5evfujZMnTyI8PFxlDqm0tDTUrl0bxsbGiImJUc4VlZiYiBYtWgAA7ty5A0tLS63PhQsQExERlT3afn7rtOyLlZVVid15ZmRkhLVr18Lb2xseHh4qy77Ex8cjKChImUABrwdzh4aGIjg4WLlUCwDs2rULM2fORMeOHVGtWjUkJydj9+7dePz4MebNm6c2CaeNjQ1WrVoFHx8ftGzZEkOHDgXwetmX1NRUhIWFFSmBIiIiovJNpySqbdu2uHTpUnHHouTl5YVTp04hICAAYWFhyMnJgbOzMwIDA5XJTWGcnZ3h4uKCgwcPIiUlBTKZDK6urpg2bRq8vLw07jNy5EjY2dlhwYIFCA4OhkQiQatWrTBr1ix07ty5OE+RiIiIyjidLuedOXMGHTp0wJo1a+Dr61sScZULvJxHRERU9pTo5bxDhw6hQ4cOGDNmDFauXIk2bdqgSpUqKuOPgNfzNX377be6HIKIiIhIr+nUE6XtJJUSiUSnWcvLC/ZEERERlT0l2hMVGRmpc2BERERE5YFOSRTnSyIiIqL3XfEuHkdERET0ntCpJ+rEiRNa19Vl6RciIiIifadTEtWhQwe1O/Hy8z4PLCciIqLyS6ckavbs2RqTKLlcjgsXLuDEiRPo2bOnygK/REREROWJTlMcFGbbtm0YPXo0Tpw4gZYtWxZ382UGpzggIiIqe7T9/C6RgeWDBg2Cl5cXZsyYURLNExEREZU6nS7naaNRo0b45ZdfSqr5MiUpKQnPnj0r7TCIiIhIC0+fPtWqXoklUTExMVrPbF7eBQcHw8zMrLTDICIiIi28fPlSq3o6JVH37t3TWJ6bm4v79+8jJCQER48eRb9+/XRpnoiIiEjv6ZREOTo6FjjFgRACTk5O+OGHH3QOjIiIiEif6ZRE+fr6akyiDAwMYGNjgzZt2qBv3768hEVERETllk5JVEhISDGHQURERFS2cOQ3ERERkQ50SqJOnz6NadOmISkpSeP2hw8fYtq0aYiOjn6n4IiIiIj0lU5J1NKlS7Fnzx7Y29tr3F61alXs3buXA8uJiIio3NIpiTp37hzc3d0LrOPh4cGeKCIiIiq3dEqikpOTUb169QLr2NvbIzk5WaegiIiIiPSdTkmUtbV1vhNuKsTHx0MqleoUFBEREZG+0ymJcnV1xc6dO5GQkKBx+71797Br1y588MEH7xQcERERkb7SKYmaNm0anj9/Djc3N2zYsAEPHz4E8PquvNDQULi5ueHFixfw9/cv1mCJiIiI9IVOk216eHhg6dKl8Pf3x5gxYwAAEokEQggAr2cuX758OTw8PIovUiKid2X4ChV7XwYAPNnjDLwyLOWAiKgs0ymJAoCpU6fCy8sLv/zyC86dOwe5XA5ra2u0bdsWkyZNQtOmTYszTiIiIiK9onMSBQDNmjXDTz/9VFyxEBEREZUZXPaFiIiISAc6JVGhoaFo1aoVHjx4oHH7gwcP0KpVK2zcuPGdgiMiIiLSVzolUSEhITAxMUG1atU0bq9WrRrMzc2xbt26dwqOiIiISF/plET9/fffaNGiRYF1mjdvjr///lunoIiIiIj0nU5JlFwuh42NTYF1rKyskJaWplNQRERERPpOpySqWrVquHjxYoF1Ll26hCpVqujSPBEREZHe0ymJ6ty5Mw4cOIBDhw5p3H7w4EFERETA29v7nYIjIiIi0lcSoZhmvAju3r2L5s2b4/nz5/Dx8UGXLl1QvXp13L9/HwcPHsSvv/4KqVSKCxcuoHbt2iURd5mQkZEBmUwGqVQKiURS2uEQvfeMzQww55AXAGBOl0jkvMwr5YiISB8JIZCZmQm5XA4rK6t86+k02Wbt2rWxb98+DBs2DCEhIQgNDVU5cI0aNbBly5b3OoF6U2ZmZmmHQEQATHL+t8xL5tNMZL98VYrREFFZp/OM5e7u7rhz5w7Cw8Pxxx9/qCz70qdPH5iYmBRnnGUae6KI9IOx2f9GMEgtpcgxZk8UEalT9EQVRqfLedqKjo6Gq6trSTWv9xSX86ZPnw4zM7PSDoeIuAAxEWnh5cuX+P777wu9nFfsy76kpKRg6dKlaNKkCdzd3Yu7eSIiIiK98E4LECsIIRAREYF169Zh7969yMnJgRACbm5uxdE8ERERkd55pyTqzp07WL9+PUJDQ5Xr6NnZ2WH8+PEYPXo06tWrVyxBEhEREembIidRWVlZ2LZtG9atW4cTJ04gLy8P5ubmGDp0KDZv3oy+ffti/vz5JRErERERkd7QOon6888/sX79emzatAlyuRwA8OGHH8LX1xeDBw+GpaUlNm/eXGKBEhEREekTrZOoNm3aQCKRoF69evD394ePjw9q1apVkrERERER6a0i3Z0nkUjQqFEjNG7cGFWrVi2pmIiIiIj0ntZJVEhICNzd3REeHo5BgwahatWq+OyzzxAdHV2S8RERERHpJa2TKF9fXxw7dgw3b97E119/DVNTU/z8889wc3NDw4YN8e9//7sk4yQiIiLSK0WebLNu3bpYuHAhEhISEB4ejt69e+POnTuYPXs2JBIJjh07hg0bNuD58+fvFNi5c+fQo0cPWFtbw8LCAq6urtiyZUuR2njw4AGmTp2Kxo0bw8LCAlWqVIG7uzv++9//4tUr9TWzJBJJvo/Ro0e/0/kQERFR+aLzPFEGBgbo3bs3evfujUePHiEkJATBwcG4efMmxowZg8mTJ2Pw4MFYt25dkduOjIyEt7c3zMzMMGzYMFhaWmL79u0YOnQoEhIS4O/vX2gbd+7cQbt27ZCamgpvb2/07t0bGRkZ2LVrF3x9fXH06FEEBwer7efg4KAxYWrevHmRz4OIiIjKr2JfO+/UqVNYu3Yttm7dipcvX2rs8SlIbm4uGjZsiMTERERHRyuTF7lcjrZt2yIuLg43b96Eg4NDge18+umn+Pnnn7Fs2TJMnTpVWZ6eng4XFxfcu3cPcXFxKu1IJBJ4enri2LFjRYo5P1w7j0jPcO08ItJCqa2d5+7ujpCQECQlJeGXX34p8v5Hjx5FbGwshg8frtL7I5PJMHPmTGRnZyM0NLTQdu7cuQMA6NGjh0q5tbW1ck2/lJSUIsdHREREBJRAEqVgaWmJCRMmFHk/RS9Q165d1bZ5e3sDAI4fP15oO02bNgUA/P777yrl6enpOH36NOzt7dG4cWO1/dLT07F69WosWLAAv/zyCy5fvlzUUyAiIqL3QLEsQFycbt26BQAa192zt7eHVCpV1inIV199hT179uCLL75AREQEmjVrphwTVaFCBezcuRPm5uZq+126dAkTJ05UKevWrRtCQ0NRuXLlAo+ZlZWFrKws5fOMjIxC4yQiIqKyqcR6onSlWFJGJpNp3G5lZaWsU5AqVargzJkz6NatGyIiIrBo0SL88ssvkMvl8PX1hYuLi9o+/v7+iIqKQkpKCjIyMhAVFYXu3bsjIiICvXr1KnR818KFCyGTyZSPmjVranHGREREVBbpXRJVXG7fvg03Nzc8fvwYJ0+exNOnT5GQkIDZs2dj3rx56NSpk1pSFBQUhPbt28PW1haWlpZo37499u7dC09PT5w7dw7h4eEFHnPGjBmQy+XKR0JCQkmeIhEREZUivUuiFD1Q+fU2Ke54K8zo0aMRHx+PPXv2wN3dHVKpFDVq1MD06dPh5+eHM2fOaLVgsoGBgXJs1+nTpwusa2pqCisrK5UHERERlU96l0QpxkJpGveUlJSEzMxMjeOl3vT06VOcPn0ajRo1gr29vdp2Ly8vAEBMTIxWMdnZ2QEAnj17plV9IiIiKv/0Lony9PQEABw8eFBt24EDB1Tq5Cc7OxtA/lMYPH78GMDrniNtnD17FgDg6OioVX0iIiIq/7S6O+/EiRM6H8DDw6NI9Tt16oQ6depg48aNmDJlispkmwsWLICJiQl8fX2V9R8+fAi5XI6qVasqL/PZ2tqiQYMGuHHjBtauXYvx48cr66enpyMoKAjA/3qkAODy5cto2LAhjI2NVeKJiopCYGAgjI2NMXjw4CKdCxEREZVfWiVRHTp0gEQi0ekARZ2x3MjICGvXroW3tzc8PDxUln2Jj49HUFCQSo/QjBkzEBoaiuDgYJXlWn744Qf06dMHEyZMwObNm9GiRQukpaVh9+7dePz4MQYOHIjOnTsr6y9ZsgT79u2Du7s7atasCWNjY1y9ehUHDx6ERCLBjz/+CCcnJ51+B0RERFT+aJVEKRYXflN0dDQOHDiAevXqwc3NDVWqVMGjR48QFRWFmzdvwtvbG66urjoF5eXlhVOnTiEgIABhYWHIycmBs7MzAgMDMXToUK3a6N69O6KiorB48WKcOnUKx48fh5mZGRo1aoTZs2fjk08+Uanft29fpKen49KlSzh06BCys7Nhb2+PYcOG4fPPP0fbtm11OhciIiIqn3RaO+/kyZPo0qULVq1ahXHjxqkkWEIIrFmzBlOnTsWhQ4eUS6y8j7h2HpGe4dp5RKSFEl0779tvv0XPnj0xfvx4tR4qiUSCjz/+GN27d8e3336rS/NERFRWGb5CxX4XUbHfRcCwaMM5iMoanZKoP//8E40aNSqwTqNGjXD+/HmdgiIiIiLSdzolUSYmJoXOsRQTEwMTExOdgiIiIiLSdzolUV27dkVERAS+//575ZxMCtnZ2Vi4cCEOHDgAb2/vYgmSiIiISN9odXfe2xYvXoyTJ0/im2++wfLly9G6dWtUrlwZycnJOH/+PJKTk1GtWjUsWrSouOMlIiIi0gs6JVE1atTA+fPnMX36dGzZsgX79u1TbjMzM4OPjw++//57jUuuEBHpA4lZDsQz3p1HRLrTKYkCAHt7e4SEhGDNmjW4ceMG5HI5ZDIZ6tevz7FQRKSXTGo+Uf5s3fk6nl2siex421KMiIjKMp2TKAVjY2M0bdq0OGIhIioxErNsWLjc/99zCWDhkoCcR5YQL/nFj4iK7p2SqKSkJOzYsQPXr1/H8+fPsXbtWgCvF/i9e/cunJ2dYW5uXiyBEhG9C0NpFt5evUpi8Lo8l0kUEelApxnLAeCnn36Cv78/srKyXjckkSjXybt69SqaNWuGX375BRMmTCi+aMsYxYzlN27cgKWlZWmHQ/Ree/4qDb+nzgLwv7c8CQzQ3XYeKhjalF5g5UyuyMKux18AAPpV+gFGEtNSjoio6J4+fYoGDRoUOmO5Tj1Re/bsweTJk9G6dWvMnj0b+/fvxy+//KLc3qRJEzRr1gy7du16r5MoBXt7+wL/CET0T6gKT9MJOP5gNYDXCZRXjU/gZNu4lOMqX3JevQQev/7Zvoo9jA255BWVPRYWFlrV02meqMWLF6NWrVqIjIxEr169ULlyZbU6zs7O+Pvvv3VpnoioRDSq6KX8eUSDFWhi27kUoyGisk6nJOrixYvo2bNngZla9erV8ejRI50DIyIqSVJj3pVHRO9GpyQqLy8PxsbGBdZJTk6GqSmvhRMREVH5pFMS1aBBA5w8eTLf7bm5uThx4gScnZ11DoyIiIhIn+mURI0YMQIxMTGYO3eu2rZXr17hyy+/xJ07d+Dr6/vOARIRERHpI53uzvPz88OePXvw3Xff4bfffoOZ2eu7L4YMGYLz588jLi4OXbt2xbhx44o1WCIiIiJ9oVNPlLGxMQ4cOIDp06cjNTUVV65cgRAC27Ztw5MnT/Cvf/0Lu3fvhuTtme2IiIiIygmdZyw3MTHB/Pnz8e9//xs3btzAkydPYGVlhUaNGsHQkIt6EhERUfn2zmvnSSQSNGzYsDhiISIiIiozdLqc9/fff2PFihV4/Pixxu3JyclYsWIFrl279k7BEREREekrnZKo77//HoGBgbC11TxZna2tLRYvXoxFixa9U3BERERE+kqnJOrkyZPo1KkTDAw0725oaIhOnTrhxIkT7xQcERERkb7SKYlKSkpCzZo1C6xTvXp1PHz4UKegiIiIiPSdTkmUhYUFkpOTC6yTnJysnD+KyodnuQKScDkk4XI8yxWlHQ4REVGp0imJatmyJXbt2oX09HSN29PS0rBz5060bNnyXWIjIiIi0ls6JVGfffYZUlNT4eXlpTbu6fjx4/Dy8kJaWhomT55cLEESERER6Rud5onq27cvvvjiC/zwww/w8vKCqakp7O3tkZSUhKysLAgh8NVXX6Ffv37FHC4RERGRftCpJwoAlixZgt27d8Pb2xsWFhZITEyEVCpF9+7dsW/fPgQGBhZnnERERER65Z1mLO/Vqxd69epVXLEQERERlRk690QRERERvc/eqScqNzcXN27cQHp6Ol69eqWxjoeHx7scgoiIiEgv6ZRECSEwe/ZsrFy5Ek+fPi2wbn7JFREREVFZplMSNW/ePMyfPx/W1tbw9fVFjRo1YGT0Tp1aRERERGWKTpnP+vXr4eDggPPnz+e7CDEREb3fMnNSYWNYvbTDICoxOq+d169fPyZQRESk4tqTSOXPv93ww9XUw6UYDVHJ0imJql27NjIyMoo7FiIiKsMys1Nw4sEa5XMBgcjEn5GZnVKKURGVHJ2SqE8++QR79+4tdBFiIiJ6f6RnP4SA6uLkAnlIz04qpYiISpbOy76cPHkSH3zwAWbPno2WLVvCyspKY91atWq9U4BERFQ2WJtUhQQSlURKAgNYm9iXYlREJUenJKp27dqQSCQQQmDMmDH51pNIJMjNzdU5OCIiKjukJnbwqDYBxx+sBvA6gfKq8QmkJnalHBlRydApifL19YVEIinuWIiIqIxrVNFLmUSNaLACNma8O4/KL52SqJCQkGIOg4iIyhupMe/gpvKNa+cRERER6YBJFBEREZEOdF6r5enTp1i1ahUOHz6MBw8eICsrS62ORCJBbGzsOwVIREREpI90SqIeP36MDz74ALGxsbCyskJGRgZkMhmys7Px4sULAEC1atVgbGxcrMESERER6QudLufNmTMHsbGx2LBhA9LS0gAAX3zxBZ49e4azZ8+ibdu2cHR0xNWrV3UO7Ny5c+jRowesra1hYWEBV1dXbNmypUhtPHjwAFOnTkXjxo1hYWGBKlWqwN3dHf/973/x6tUrjfscOHAAnp6esLS0hJWVFby8vHDkyBGdz4OIiIjKJ52SqN9//x2dOnXCyJEj1aY6aNOmDfbv34+4uDjMnTtXp6AiIyPh5uaGU6dOYciQIZg0aRKSkpIwdOhQLFmyRKs27ty5AxcXF6xcuRIODg6YPHkyBgwYgNjYWPj6+mL8+PFq+/z666/o1q0brl27htGjR2PUqFG4evUqunTpgm3btul0LkRERFQ+6ZREPXz4EC1atFA+NzQ0VF7GAwAbGxt07969yD1HAJCbm4sJEybAwMAAJ06cwOrVq7FkyRJcunQJ9evXx8yZMxEfH19oO0FBQUhJScEPP/yA/fv3IzAwED///DOuXbuGWrVqISQkRKWdtLQ0+Pn5wc7ODhcuXMDKlSuxcuVKXLhwAba2tvjkk0/w9OnTIp8PERERlU86JVEymQw5OTnK5zY2NkhMTFSpY2VlhUePHhW57aNHjyI2NhbDhw9H8+bNVY45c+ZMZGdnIzQ0tNB27ty5AwDo0aOHSrm1tTXc3d0BACkp/1sUc+vWrUhPT4efnx9q1KihLK9RowYmT56MlJQU7Ny5s8jnQ0REROWTTklUnTp1EBcXp3zeokULHDp0CKmpqQCAFy9eYM+ePTqtm3fs2DEAQNeuXdW2eXt7AwCOHz9eaDtNmzYF8PrS45vS09Nx+vRp2Nvbo3HjxsV+XCIiIno/6JREde3aFUeOHMHz588BABMnTkRycjJcXFwwePBgNG3aFLGxsRg9enSR27516xYAoF69emrb7O3tIZVKlXUK8tVXX6F+/fr44osv0L17d/zrX//CJ598gkaNGsHQ0BA7d+6Eubm5VsdVlBV23KysLGRkZKg8yqv7L/JKOwQiIqJSpVMSNWnSJKxZs0aZRA0YMACLFy/Gs2fPsH37diQlJWHatGn46quvity2XC4H8PrynSZWVlbKOgWpUqUKzpw5g27duiEiIgKLFi3CL7/8ArlcDl9fX7i4uGh9XCsrK5U6+Vm4cCFkMpnyUbNmzULjLEtC72Urf250NBPr4rMLqE1ERFS+6ZREVa1aFUOHDoWd3f9W5vb390dKSgoePnyIzMxMLF68GIaGhsUWaFHdvn0bbm5uePz4MU6ePImnT58iISEBs2fPxrx589CpU6d8pznQ1YwZMyCXy5WPhISEYm2/NCW+yIPf5ZfK53kAJl56gUT2SBER0XtK5xnLNTE0NESVKlXeqQ1FT1B+vT4ZGRmwsbEptJ3Ro0cjPj4ed+7cgb29PQBAKpVi+vTpePToEZYtW4bNmzdjxIgRase1tVVdNFNxWS6/3jEFU1NTmJqaFhpbWXQrMw9vp0uvBHD7WR5qmHP1ICobjA3N4OfCG0SIqHjo3adfQeOPkpKSkJmZqXHc0puePn2K06dPo1GjRsoE6k1eXl4AgJiYGK2OW9B4qfdFPamB2j+LoQSoa6F3/0JERET/CK16ourUqaNT47qsnefp6YmFCxfi4MGDGDZsmMq2AwcOKOsUJDv79VidN6cweNPjx48BQKXXyNPTE5s2bcLBgwfh6uqq03HLsxrmBljpbIbP/v+SnqEE+I+LOXuhiIjovaXVJ2BeXh6EEEV+5OUVfbxMp06dUKdOHWzcuBEXL15UlsvlcixYsAAmJibw9fVVlj98+BDXr19Xufxna2uLBg0a4N69e1i7dq1K++np6QgKCgLwvx4pABgyZAhkMhlWrlypMudVYmIiVq1aBTs7O/Tv37/I51OejKplovz5by8pxjmYFFCbiIiofNOqJ+rNOaFKmpGREdauXQtvb294eHhg2LBhsLS0xPbt2xEfH4+goCA4Ojoq68+YMQOhoaEIDg5WmVLhhx9+QJ8+fTBhwgRs3rwZLVq0QFpaGnbv3o3Hjx9j4MCB6Ny5s7K+jY0NVq1aBR8fH7Rs2RJDhw4FAISFhSE1NRVhYWGwtLT8p34Neq86e6CIiOg9V6wDy4uLl5cXTp06hYCAAISFhSEnJwfOzs4IDAxUJjeF6d69O6KiorB48WKcOnUKx48fh5mZGRo1aoTZs2fjk08+Udtn5MiRsLOzw4IFCxAcHAyJRIJWrVph1qxZKgkXERERkUQIIUo7iPIqIyMDMpkMcrlcOddUWfYsV0C67/Wdipk9rWBhJClkDyJ63+S8eolfrnwEAJjUdBOMDc1KOSKiotP28/udeqISExMRGRmJBw8eICsrS227RCLBt99++y6HICIiItJLOidRX331FZYvX64yYaUQAhKJROVnJlFERERUHuk0OnjNmjVYsmQJvLy8sG3bNgghMGrUKGzatAmTJk2CkZERBg8ejKNHjxZ3vERERER6QackavXq1XB0dMT+/fuVt/07Ojpi6NCh+PHHH3Hw4EHs3LlTOR8TEZG24uLiIJFI0K1btwLrHTt2DBKJBJMmTSr2GObMmQOJRAKJRIIvv/wy33r/+te/lPXmzJmTb70TJ04o623durXY4yWi0qFTEnX9+nV069YNBgb/2z03N1f5s6enJ3r27Kmcj4mIqCwyMjLCr7/+qvL+ppCbm4sNGzbAyKjwURHr1q0D8Hqc6Pr164s9TiIqHTpP9mNtba382cLCAqmpqSrbGzRogKtXr+ocGBFRaevevTsePXqEvXv3qm37/fffkZSUhB49ehTYRkZGBrZt24ZmzZqhc+fOOHjwYLlanJzofaZTElW9enWVWb2dnJxw9uxZlTpXrlyBhYXFu0VHRFQMHjx4gICAALi6uqJy5cowNTWFo6MjPv30UyQnJ+e734ABA2Btba2x92j9+vWwsbEpdCWDTZs24fnz5/D19YWvry/y8vIQEhLyrqdERHpApyTKzc0N0dHRyud9+/ZFTEwMJk6ciH379mHGjBnYv38/PDw8ii1QIiJdnThxAkuWLEGVKlXw0Ucfwc/PD05OTvj555/Rvn17lWWj3mRmZoaPPvoI+/fvx6NHj5Tljx49wr59+/DRRx/BzKzgeZDWrVsHQ0NDjBgxAgMGDIBUKkVwcDA4RR9R2adTEuXj4wMnJyfEx8cDeD3dQfPmzbFmzRr06dMHgYGBcHBwwOLFi4s1WCIiXXTs2BFJSUkIDw/H8uXLERQUhCNHjiA0NBR37tzBqlWr8t133LhxyvFPChs2bEBubi7GjRtX4HEvX76Mc+fOoXPnzrC3t0eFChUwYMAA3L17l3cvE5UDOiVRHTp0wP79++Hg4AAAkEqliI6OxpYtW7BgwQJs3LgRly9fVm4nIipNlStXhlQqVSv38fGBlZUVDh8+nO++rVq1QrNmzRAcHKwsCw4OhouLC1q2bFngcRUDyt9cNF3xs2IbEZVdxbZ2nrGxMQYNGlRczRERFasdO3bgP//5Dy5cuIC0tDSViYIfPHhQ4L5jx47F559/jjNnzgAArl27huXLlxe4T1ZWFn799VdYWlqqjJvy8vJCzZo1sXPnTqSlpcHGxuYdzoqISpPOd+cREZUVS5YswcCBAxETE4OuXbvC398fAQEBCAgIgEwm07hs1ZtGjhwJExMTrF+/HuvXr4eJiQlGjBhR4D67du1CamoqBg0aBHNzc2W5gYEBRowYgZcvX2Ljxo3Fcn5EVDqK1BMlhMDx48eRkpKC5s2bo27dugCAc+fOYdasWTh37hzy8vLg6emJ77//Ho0aNSqRoImItJWbm4t58+ahatWquHjxIipXrqzcJoTAokWLCm3D1tYWffv2RVhYGACgX79+sLW1LXAfxeW64OBglUuBb9f57LPPtD2VMsHY0Ax+LjtLOwyif4TWSdSzZ8/QtWtX5V15EokEixcvRqdOneDl5YXnz58r6+7ZswdRUVGIiYlBjRo1ij9qIiItpaSkQC6Xo1OnTioJFACcP38eL1680KqdsWPHKmcbHzt2bIF14+PjceTIEVSpUgW9evXSWOfo0aOIiYlBTEwMWrRooVUMRKRftE6ilixZgjNnzqBFixbw8vJCZGQkZs2ahWPHjqFy5cpYs2YN2rVrh7S0NCxZsgQrVqxAYGAgVq5cWZLxExEVqHLlyjA3N8eFCxfw/PlzVKhQAQCQlpYGPz8/rdvp2rUrdu3aBQDo0qVLgXWDg4ORl5eHiRMnYu7cuRrrrF69GhMnTsS6desKvDuQiPSX1knU9u3bUbt2bURHR8PY2Bg5OTlo1KgR9u7di/DwcHTq1AnA6zv1li1bhlOnTuHAgQMlFjgRlW+XL1/G6NGjNW5r2LAhXF1dAQCRkZH51nN3d8f48ePx6aefYsmSJXBxcUHv3r2RkZGhvMO4WrVqWsVjYGCAvn37FlovLy8PwcHBkEgk+cYFAEOHDsXnn3+O3377DUFBQYXON0VE+kfrJCo2NhajR4+GsbExgNd343Xr1g0///wz3Nzc1Oq7ublhzZo1xRcpEb1XHjx4gNDQUI3bPD09lUnUzZs3cfPmzXzbGT9+PBYuXIiKFSsiJCQEP/30k3LSzTlz5qBp06bFGvfhw4dx7949eHp6onbt2vnWk8lkGDBgAH777Tfs2LEDw4cPL9Y4iKjkSYSW0+YaGBgo72ZRmDNnDubNm6dyq7DC3Llz8d1332nc9r7IyMiATCaDXC6HlZVVaYfzzp7lCkj3ZQAAMntawcJIUsoRERERFT9tP7+LNMWBRCIp8DkRERHR+4LzRBERERHpoEjzRP36668qCw/fvn0bANCjRw+1uoptREREROVRkZKo27dva0yOIiIiNNbn5T4iIiIqr7ROou7evVuScVAZYGEkgegrK+0wiIiI9ILWSZSDg0NJxkFERERUpnBgOREREZEOmEQRERER6YBJFJWIjIwMTJ06FbVr14axsTEkEgkuXrxY2mEVi2PHjkEikWDOnDmlHQoRaYmvWyoJTKJKQVxcHCQSidrDwsICzZo1w9y5c5GZmVnaYb6Tr7/+GitWrEDTpk0xffp0BAQEwN7evrTDItJLmt4TTExMULNmTQwfPhx//fVXaYdYYiQSCTp06FDaYagZPXo0JBKJyrQ++enQoQMkEgmSkpKKPQ7F/4OpqSlSU1M11klLS4O5ubmybkE6duwIiURS7Msdva+KNMUBFS8nJyeMHDkSACCEwOPHj7F//37MmTMHEREROHXqFAwNDUs5St3s3bsX9evXx549e0o7FKIy4833hMzMTERHR2PTpk3YsWMHjhw5onGdUir/jIyMkJ2djd9++w1TpkxR2/7bb7/h5cuXMDIyQm5ubr7t3LlzR9kjd/XqVZw9exbt2rUrydDLPSZRpahu3bpqXctZWVlo3749oqOjcfz4cXTs2LF0gntHDx48gIeHR2mHQVSmaHpPmDVrFubPn49vvvkGx44dK5W4qHQ5OTlBCIHg4GCNSdT69evRoEEDAMCNGzfybWf9+vUQQuDLL79EUFAQ1q1bxyTqHfFynp4xNTWFl5cXACAlJUVlW2RkJMaOHYsGDRpAKpVCKpWidevWWL16db7t7dixA61bt4a5uTmqVKmCCRMmIC0tDY6OjnB0dNQ6rtzcXCxduhQuLi4wNzeHTCaDl5eXWk+TogtcCIHjx48ru5cL6q7Py8uDra2tWvfykydPYGBgAIlEgsOHD2s8Tnx8vEr5nj174OXlBZlMBnNzc7i4uGDp0qVq384Ul09Gjx6Na9euoX///rC1tYVEIkFcXBwA4MWLF5g+fTpq1qwJMzMzNG3aFGvWrMn3PC5cuIBBgwahVq1aMDU1RaVKldCmTRvMnz8/332ICuPn5wcAOHfunLJM8Zq6f/8+fH19YW9vDwMDA5UkKzg4GO3atVO+V7Rr1w4hISFq7b85VigqKgpeXl6wtLREpUqV8Omnn+LFixcAgH379qF9+/awsLBAlSpV8PXXX6u9rkJCQiCRSBASEoLw8HC0bdsWFSpUQKVKlTB27Fg8evRI7bgAVN4rFPu/KTw8HJ06dYKNjY3ytRgUFKRxgfuivm7/aTt37sRHH32EunXrokKFCpDJZPjwww+xffv2AvcbM2YMLl68iAsXLqiUX7p0CTExMRgzZkyB+7969QohISGwtbXF/PnzUbduXWzevBnPnj1753N6rwkqMXK5XAAQcrlcpfzu3bsCgPD29lbbJysrS7Rs2VJIJBJx48YNlW3e3t7CyclJjBgxQvzrX/8SEydOFA4ODgKAmDZtmlpb69atEwCElZWV+Pjjj8VXX30lmjRpIlq1aiWqVasmHBwctDqPvLw80bdvXwFA1K9fX/j7+4tJkyYJGxsbAUAsXbpUWXfnzp0iICBAABAODg4iICBABAQEiODg4AKP0b9/fwFAPHr0SFm2Y8cOAUAAEDNnzlSpX6tWLVG7dm2VsiVLlggAomLFimLSpEnC399f1KtXTwAQ/fr1E3l5ecq6ir+Bm5ubsLKyEm5ubmLatGli1KhR4v79++LVq1eic+fOAoBwdnYWX3/9tRg3bpywsLAQvXr1EgBEQECAsr2YmBhhamoqKlSoID766CMxffp0MWnSJOHh4SFq1aql1e+Z3l8FvSckJSUJAMLCwkJZBkA0bdpU1KxZU7i4uIipU6eKiRMnij///FMIIYSfn58AIKpXry6mTJkipkyZIqpXry4AiClTpqi0HxkZKQCIbt26CTMzM9G3b1/h7+8vWrZsKQCIESNGiM2bNwszMzMxdOhQ8cUXX4j69esLAGLu3LkqbQUHBwsAolevXsLY2Fh89NFHYsaMGcLLy0sAEHXr1hVPnjxRnrOm94qAgAARExOjbHP69OnKcxk7dqz44osvROvWrQUAMWjQIJXjF/V1W5BRo0YJAOLMmTOF1vX09BQAxMOHDwut26BBA+Hs7CxGjRolpk+fLsaNGycqVaokAIgVK1ao1QcgGjRoIB48eCAMDQ3F5MmTVbb7+fkJQ0ND8eDBA9GgQQOR38f6vn37BADx6aefCiGEmDt3rgBQ6Hvz+yq/z++3MYkqQYUlUU5OTso3jdmzZ4tPP/1UODk5CTMzM7F48WK19u7cuaNWlpOTI7p06SIMDQ1FfHy8sjwtLU1IpVJhYWEhbt68qVK/Y8eOyjcubYSGhgoAwtPTU2RlZSnL4+PjhZ2dnTAyMhKxsbEq+yjqa2vFihUCgAgLC1OW+fn5CQsLC+Hq6irat2+vLI+NjRUAxNixY5Vlt2/fFkZGRqJy5cri3r17yvKXL18Kd3d3AUBs2LBBWa74GwAQs2fPVotH8WHQrVs3kZubqyz/66+/hImJidqb8bRp0wQAsWvXLrW2UlJStP490PupoCRq9uzZAoDw8vJSlin+d8eMGaPy/ymEEMePHxcARKNGjUR6erqy/MmTJ8rk58SJE8pyRRL19v9vdna2aNasmZBIJMLOzk788ccfym0ZGRmicuXKomLFiiI7O1tZrnjdABAREREqcSmSobeTgILeKw4ePKj8vWRmZirL8/LyxKRJkwQAsW3bNrXja/u6LUhJJVFvv1cKIcTTp0+Fs7OzkMlk4tmzZyrbFEmUEEL06tVLVKxYUbx8+VII8fr9rWLFiqJ3795CCFFgEjVgwACV84mNjRUSiUS4u7sXGvP7iEmUHigsicrv0atXL5VvYoXZvn27ACBCQkKUZSEhIRq/dQohRFRUVJGSKEXSdfbsWbVt8+fPFwDEd999p1Je1CTq8uXLAoCYOHGisqxp06bC29tbzJ49WxgZGYmnT58KIYRYu3atWlL03XffCQAiMDBQre3Tp08LAKJjx47KMsXfwN7eXiUxVFB8c1Z8s3/TuHHj8k2iDhw4oPU5q8nNFOIYXj9yMwuvT+WGpi9WX375pfjwww8FAGFmZiaioqKU9QEIExMT8fjxY7W2xo4dq/aFROG3335T+wKiSKLeTNIUFK+rMWPG5HucN7/cKZKYzp07q9V/+vSpsLa2FlZWVuLVq1cq55Lfe0WfPn0EAJUviArp6elCIpGIgQMHKsuK+rotSEklUflR9KQfO3ZMpfzNJErRO79582YhhBCbN28WAMTOnTuFEPknUcnJycLY2FjUr19fpVzxBfP69es6x11eaZtEcUxUKfL29oZ4nchCCIGUlBSEh4fjypUrcHNzw9mzZ1XqP336FAEBAXBxcYFUKlWOHxg4cCCA14O5FS5dugQAcHd3Vztuu3btYGSk/T0FMTExqFChAtq2bau2TTF+613ngGrSpAkqVaqEyMhIAMDjx49x9epVdOzYEV5eXsjNzcXJkycBQFlHcWxFjAA0jr1q3749zMzMNMbo4uICExMTtfJLly7BwsICLVu2VNv24YcfqpUNGTIEBgYG6N+/P8aOHYtNmzbh/v37hZ840RtiY2Mxd+5czJ07F8uXL8fdu3cxfPhw/PHHH2jfvr1K3dq1a8POzk6tjYJeCwW9Xps3b65WVrVq1UK3vfm+o6DpNSKVStG8eXNkZGTgzp07ats1iY6OhoWFBdavX485c+aoPH744QeYm5vj+vXryvpFfd2WhuTkZEybNg2NGjVChQoVlO/j/v7+ADT/PhV69eqFypUrY/369QBeDxSvXLkyevXqVeAxQ0NDkZOTAx8fH5VyX19fZTukG96dp0dsbW3Rp08fVKhQAV26dMGsWbNw6NAhAEB2djY6dOiACxcuoEWLFvDx8YGtrS2MjIwQFxeH0NBQZGVlKdvKyMgAAFSuXFntOAYGBhrffPOTkZGBmjVratymeCNVHE9XioGyW7duxYMHD3D69GkIIdCxY0c4OzvDzMwMkZGR6N69O44dO4a6deuiRo0aKjECQJUqVTS2XaVKFY1Jjab6ACCXy/M9Z037tGvXDseOHcOCBQuwceNGBAcHAwDatGmDwMBAlYSPKD/e3t6IiIjQqm5+/7sZGRkwMDBApUqVNO4jkUg0vl6trKzUyhRftgralpOTo3VsinK5XK5x+9uePHmC3NxczJ07N986bw6MLurr9p/25MkTtGnTBvfu3YObmxs6d+4Ma2trGBoa4uLFiwgPD1d5H3+bsbExRo4ciWXLliEqKgqHDx/GF198UeiX4nXr1kEikaglUUOGDMGUKVOwYcMGzJ8/v0hfruk19kTpIcUtp2/ejRMeHo4LFy5g3LhxuHDhAn7++Wf8+9//xpw5c9CtWze1NhRvesnJyWrb8vLy1O78K4iVlZXGdgAoJ5fT9CZbVIpEIzIyEseOHYNMJkOLFi1gamqK9u3bIzIyErdu3cL9+/fVkhLF8d+8+0dBCIFHjx5pjDG/ielkMhkeP36scZumYwCvv+nu378faWlpiIyMxLRp03D58mX07NlT62/eRNrK73/XysoKeXl5Gv9/k5OTIYQoltdrQfJ7jSjKZTKZVu1YWVnB1tZWpcf+7cfdu3eV9XV53f6T1q1bh3v37mHevHk4deoUVq5ciXnz5mHOnDlwdXXVqo1x48YhLy8PQ4YMQV5eHsaNG1dg/aioKFy/fh1CCDg6OqrcBWltbY2XL18iKSkJv//+e3Gc4nuHSZQeSktLA/A62VGIjY0FAPTt21etvuIy15tcXFwAAKdPn1bb9scffxQ4IdvbWrRogefPn+OPP/5Q26a4pVpTd39RKRKjo0ePIjIyEp6ensrJRjt27IiYmBjs3LkTgPqlihYtWqjE86azZ8/i5cuXRYrRxcUFz549U7udGND8+36Tubk5OnTogCVLlmDmzJl48eKFskeRqKQV9FooztdrQTS9RjIzM3Hx4kVYWVmhTp06ynIDAwONUxUAr79Qpqam4tatW1od911et/+Eor6Pa9K4cWO0a9cO9+/fh6urKxo1alRg/XXr1gEAunfvjnHjxqk9FMNBFPWoaJhE6aGlS5cCgMpklQ4ODgCAU6dOqdQ9fvy4xjlQ+vbtC6lUinXr1ilfuMDr+Z6+/fbbIsUzatQoAMCMGTNUuu4TEhKwdOlSGBkZYcSIEUVqU5OGDRvC3t4ee/bswbVr11QmGvXy8sKrV68QFBSkfP6m4cOHw8jICEuXLlUZU5CdnY1//etfAF7PLaUtRbf3N998o/IGf/nyZfz3v/9Vq3/mzBm8fPlSrVzx7dfMzEzrYxO9C8Xrde7cuSqX7eRyufKymKJOSTl8+DAOHDigUjZ//nykp6fD19cXBgb/++ipWLEiEhMTNbajmFhy7NixGpc8SUpKwrVr15TPi/q6/afl9z6+cePGIvUErV+/Hjt37iw08cnMzMSWLVtgYWGBLVu2YO3atWqPLVu2oEaNGvj9999LZNma8o4XQEvR7du3VWYnfvLkCU6fPo0LFy7AxsYGgYGBym29e/eGo6MjFi1ahCtXrqBp06a4ceMG9u7di/79+2Pbtm0qbVtbW2Pp0qX4+OOP0apVKwwbNgwymQy///47TE1NUa1aNZU3soL4+Phgx44dCA8PR7NmzdCrVy88e/YMYWFhePLkCZYsWaLyzfJdeHl5YdOmTcqfFdq2bQsLCws8fvwYDRo0UI7FUnByckJgYCD8/f3RrFkzDBkyBBYWFtizZw9u3LiBvn37KpfT0MaoUaOwceNGREREoEWLFujevTuePHmCTZs2oWvXrti7d69K/cDAQERGRsLDwwO1a9eGmZkZLly4gCNHjqBOnTro37//O/xWiLTn4eEBPz8/rFy5Ek2bNsXAgQMhhMD27duRmJiIKVOmlPhqAr169ULv3r0xaNAgODo6Ijo6GpGRkXBycsJ3332nUrdjx47YsmUL+vXrhxYtWsDQ0BB9+vRBs2bN0K1bN3z77beYN28e6tati27dusHBwQGpqam4ffs2Tp48iX//+9/K3piivm61MW/ePI3jywBg+vTpaNiwofL51KlTYW5urrFuUFAQfHx8EBgYCD8/P0RGRsLBwQGXLl3CkSNHMGDAAOzYsUOrmBo3bozGjRsXWi8sLAyZmZkYNWoUpFKpxjoGBgbw9fXFggULEBoaqvzSSVoqqdsDqehTHJiamgonJyfxySefaLyl986dO2LgwIGiUqVKokKFCqJNmzZi8+bNyluUNd26u3XrVtGiRQthamoqKleuLMaPHy9SU1OFVCoVLi4uWp9LTk6OCAoKEs7OzsLU1FRYWloKT09PER4errE+ijjFgcLq1asFAGFnZ6cyOaYQQnTt2lVtGoS3hYeHC09PT2FpaSlMTU2Fs7OzWLJkicjJyVGpp/gbjBo1Kt+2nj17Jr7++mtRvXp1YWpqKho3bixWr16t8fcdEREhfH19RYMGDYSlpaWQSqWicePGYubMmRpvQ9eIUxy8twqaJ0oTbV5f69evF23atBEVKlRQvl+sX79erV5B7x+KKQs0TciomCgzMjJSY/1du3aJNm3aCHNzc2FraytGjx6tcQqAhw8fiiFDhgg7OzthYGCg8XiHDh0SvXv3FpUqVRLGxsbC3t5etG/fXsybN09lXjghiva6LYhiioOCHopzV0xxUNDj7t27QgghLl68KLp27SpsbGyU76OHDx/O93eNN6Y4KMzbUxy0b99e7W+kyc2bNwUAtSkQ3mfaTnEgEUKIkkrQ3ncZGRmQyWSQy+UlPpCzKG7fvo169ephyJAhCAsLK+1wSOHVM+DU/39bdM8EDC1KNx6iIgoJCcGYMWMQHBxcpMvnRPpG289vjokqx9LS0tRul33x4gW++OILAEC/fv1KISoiIqLygWOiyrHjx49j3Lhx6Nq1K2rVqoWUlBQcPXoUcXFx6NixI4YOHVraIRIREZVZTKLKsSZNmqBLly44ffo0du3aBQCoW7cu5s2bhy+//FLrgeVERESkjmOiSpC+jokiPcUxUUREeoFjooiIiIhKkN4mUefOnUOPHj1gbW0NCwsLuLq6YsuWLVrv//b09poeb88QW1Bd3mlCREREb9LLMVGRkZHw9vaGmZkZhg0bBktLS2zfvh1Dhw5FQkKCcrXrgnz++edIT09XK09JScGPP/4IGxsbtGnTRm27g4ODxoSppJdJICIiorJF78ZE5ebmomHDhkhMTER0dLQyeZHL5Wjbti3i4uJw8+ZN5fT5RbVkyRJ8+eWX8PPzw4oVK1S2SSQSeHp6alxzShccE0VFwjFRRER6ocyOiTp69ChiY2MxfPhwld4fmUyGmTNnIjs7G6GhoTq3r1hrqLCVr4mIiIgKoneX8xS9QF27dlXb5u3tDeD1/Ee6iIqKwrVr19C6dWu4uLhorJOeno7Vq1cjJSUFFStWhJubG5ydnXU6HhEREZVfepdE3bp1CwBQr149tW329vaQSqXKOkWl6IUaP358vnUuXbqEiRMnqpR169YNoaGhqFy5coHtZ2VlqcwQ/uYK6kRERFS+6N3lPLlcDuD15TtNrKyslHWKIjMzE1u2bEGFChXw0Ucfaazj7++PqKgopKSkICMjA1FRUejevTsiIiLQq1cvvHr1qsBjLFy4EDKZTPmoWbNmkeMkIiKiskHvkqiSEhYWhszMTAwePDjfQWJBQUFo3749bG1tYWlpifbt22Pv3r3w9PTEuXPnEB4eXuAxZsyYAblcrnwkJCSUxKkQERGRHtC7JErRA5Vfb5NixHxRaXMpTxMDAwNMmDABAHD69OkC65qamsLKykrlQUREROWT3iVRirFQmsY9JSUlITMzU+N4qYL8/fffOHPmDBo2bAh3d/cix2RnZwcAePbsWZH3JdJJ1v3SjoCIiAqhd0mUp6cnAODgwYNq2w4cOKBSR1vvOq3B2bNnAbyeBZ2oxCS9MXXHuUbAw3WlFwsRERVKLyfbbNCgAe7fv5/vZJs3btxQJjQPHz6EXC5H1apVNV7my8nJQfXq1ZGeno7ExMR877C7fPkyGjZsCGNjY5XyqKgodOnSBTk5Obh27RqcnJy0PhdOtklay0oEoh0A5L1RaAi4xgGmNUopKCKi95O2n996N8WBkZER1q5dC29vb3h4eKgs+xIfH4+goCCVHqEZM2YgNDQUwcHBGpdr2b17Nx4/fowBAwYUOEXBkiVLsG/fPri7u6NmzZowNjbG1atXcfDgQUgkEvz4449FSqCIiuT5LagmUADwCnhxm0kUEZGe0rskCgC8vLxw6tQpBAQEICwsDDk5OXB2dkZgYCCGDh1apLa0HVDet29fpKen49KlSzh06BCys7Nhb2+PYcOG4fPPP0fbtm11Ph+iQlWoh9dX19/qiTKvW0oBERFRYfTucl55wst5VCT3fwJuf/b/TwyB+v8BqnJ5IiKif1qZXTuP6L1lP+p/P7f5mwkUEZGeYxJFpI9Mq5d2BEREVAgmUUREREQ6YBJFREREpAMmUUREREQ6YBJFREREpAMmUUREREQ6YBJFREREpAMmUUREREQ6YBJFREREpAMmUURERGVIZnYKEjMvIzM7pbRDee/p5QLEREREpO5q6mFEJv4EAQEJJPCq8Sma2HYu7bDeW+yJIiIiKgMys1OUCRQACAhEJv7MHqlSxCSKiIioDEjPfqhMoBQE8pCenVRKERGTKCIiojLA2qQqJJColElgAGsT+1KKiJhEERERlQFSEzt41fgUkv//6JbAAF41PoHUxK6UI3t/cWA5ERFRGdHEtjMcLJsjPTsJ1ib2TKBKGZMoIiKiMkRqYsfkSU/wch4RERGRDphEEREREemASRQRERGRDphEEREREemASRQRERGRDnh3HpG+MLQAPEXh9YiISC+wJ4qIiIhIB0yiiIiIiHTAJIqIiKiUzZkzBxKJBMeOHSvtUKgImEQRvaO4uDhIJBK1h4WFBZo1a4a5c+ciMzNTZZ8OHTpo3OfNx5tvpoo32DcfFSpUQNOmTfHNN98gIyMDAHDs2LFC233z0aFDh3/wN0VUMEdHR63/d5lsFI3ivWHOnDk67Tdp0qRC64aEhEAikeD777/XMcr8jR49Wvm3X7VqVb71hg4dqqwXEhKSb70NGzYo6507d07nuDiwnKiYODk5YeTIkQAAIQQeP36M/fv3Y86cOYiIiMCpU6dgaGioso+/vz+kUqnG9hwdHdXKBg4ciKZNmwIAHj16hN9//x0LFizA3r178ccff8DR0REBAQEq+6Snp2P58uVwcHDA6NGjCz0GUWn5/PPPkZ6enu/2K1euYPv27bCwsICDg8M/FxjpDSMjI6xfvx6TJ09W2/bkyROEh4fDyMgIubm5Bbazbt06SCQSCCGwfv16tGnTRrd4dNqLiNTUrVtX7VteVlYW2rdvj+joaBw/fhwdO3ZU2f7ll1/C3t5e62MMGjQIw4YNUz5/+fIlXF1dcenSJWzcuBFjxoxRiyEuLg7Lly+Ho6Njkb+FEv2TPv/883y3paamonXr1gCA4OBg1K5d+x+KivRJ9+7dsWfPHly6dAkuLi4q23799VdkZWWhT58+2L17d75t3Lp1CydOnECfPn1w/fp1bNq0CUuXLoW5uXmR4+HlPKISZGpqCi8vLwBASkpKsbdvZmaGESNGAAD+/PPPYm+fSB/k5uZiyJAhiIuLw/Tp0zF48GC1OsnJyfjiiy9Qt25dmJqaws7ODgMHDsSVK1fU6jo6OsLR0RHp6emYPHkyatasCSMjI5XLP3v27IGXlxdkMhnMzc3h4uKCpUuXFtrD8Ta5XI7Zs2ejcePGkEqlsLKyQt26dTFq1CjEx8dr3Gfjxo1o3rw5zM3NUbVqVUydOhUvXrzQWDc4OBjt2rWDVCqFVCpFu3bt1C5jzZkzR/k+NHfuXJXLonFxcUU6n+Jy8+ZNfP3112jZsiVsbW1hZmaG+vXrY/r06WrDH940atQoGBoaYt26dWrbgoOD0ahRI7Rv377AY69fvx4A4OvrCx8fH8jlcmzbtk2n82BPFFEJys7OVo4paN68eYkey8iIL2cqn7788kscPXoU3bp1w/z589W2x8bGokOHDkhMTETXrl3Rr18/JCcnY/v27Thw4ACOHDmCdu3aqeyTlZWFjh07IjMzE3369IGRkRGqVKkCAFi6dCn8/f1RsWJFDB8+HBYWFti9ezf8/f1x8uRJ7NixAxKJpNC4hRDw9vbG2bNn4ebmhm7dusHAwADx8fHYvXs3fHx81C5Lrlq1ChEREejbty86duyIiIgIrFixAikpKfjtt99U6k6ZMgUrV65E9erVMW7cOADA9u3bMWbMGMTExGD58uUAXo/BjIuLQ2hoKDw9PVXGQlpbWxd6HiVhx44dWLduHby8vNChQwfk5eUhOjoagYGBOH78OE6cOAFjY2O1/apXr46uXbti48aNCAoKgomJCQDgwoULuHjxIhYtWoRXr17le9xXr14hNDQUNjY26NWrF1q3bo3Zs2dj3bp18PHxKfqJCCoxcrlcABByuby0Q6ESdPfuXQFAODk5iYCAABEQECBmz54tPv30U+Hk5CTMzMzE4sWLVfbx9PQUAIS/v79ynzcfCxcuVKkfEBAgAIhNmzaplL948UK4uLgIAGLr1q0Fxufp6Vms5030TwgNDRUARN26dUVaWprGOh988IEwNDQUERERKuU3btwQlpaWwtnZWaXcwcFBABDe3t7i+fPnKttu374tjIyMROXKlcW9e/eU5S9fvhTu7u4CgNiwYYNWsf/1118CgOjXr5/atpcvX4qnT58qnyte4zKZTFy/fl1Z/vz5c1G/fn1hYGAg7t+/ryw/fvy4ACAaNWok0tPTleVPnjwR9evXFwDEiRMnlOWRkZECgAgICNAq9rf3mzhxYqF1g4ODBQC19y9NEhMTRVZWllr53LlzBQDx66+/qpSPGjVKABBnzpwR27ZtEwDEli1blNs//fRTYWRkJJKSksTChQsFABEcHKzW/u7du9XOx8PDQ0gkEnHr1i1lmbaf3/zqSlRMYmNjMXfuXLXyXr16oXPnzhr3WbJkicZymUyG6dOnq5Vv27YN169fB/D68sW+fftw79499O/fHwMGDHiH6In0z/nz5zFx4kRIpVLs2rVLY69JTEwMoqKiMHbsWHh7e6tsq1+/PiZMmIClS5fiypUrypsyFBYtWqQ2Dmbjxo3Izc2Fv78/atasqSw3NTVFYGAg3NzcEBISUqReC01jbUxNTWFqaqpWPnXqVDRo0EBl348++ghz587Fn3/+iWrVqgEAQkNDAby+VCeTyZT1bWxsEBAQgBEjRiAkJAQffvih1nH+k6pXr66xfPLkyQgICMDhw4eVQxXe1qdPH9jZ2WH9+vUYPHgwXr58iU2bNqFnz57K3sT8KC4D+vr6Kst8fX1x4sQJrF+/HgsWLCjSeTCJIiom3t7eiIiIUD5PTU3F6dOnMXXqVLi5ueHo0aNqlxQePnxYpIHl27dvx/bt21XKBg8ejLCwMK0uLxCVFY8ePUL//v2RlZWFjRs3okmTJhrrRUdHK+trunFC8aXj+vXrKkmUmZkZnJ2d1erHxMQAgMbpP9q3bw8zMzNcvHhRWXbs2DG16RaaN2+Ofv36oVGjRmjWrBk2bdqExMRE9OvXDx06dEDz5s1hYKB5SHKrVq3UymrUqAEAKncuFhSnYvzTm3HqGyEEgoODERISgitXrkAulyMvL0+5/cGDB/nua2xsjJEjR2LFihW4f/8+Tpw4gbS0NIwdO7bAYyYlJWHfvn2oW7cuPvjgA2X54MGD4efnh9DQUMybN0/tLuqCMIkiKiG2trbo06cPKlSogC5dumDWrFk4dOjQO7W5adMmDBs2DLm5ubhx4wa+/PJLbN26FQ0aNMC8efOKKXKi0pWTk4NBgwYhMTER3377Lfr3759v3SdPngAA9u3bh3379uVb79mzZyrPK1eurPGLh2LONU09GhKJBFWqVMH9+/eVZceOHVPrgR41ahT69esHIyMjHD16FHPmzMH27dvh7+8PAKhUqRImT56Mb775Ru0D28rKSu24ivGOb471ycjIgIGBASpVqqRWv0qVKpBIJMpz0UdTpkzBqlWrULNmTfTp0wdVq1ZV9szNnTsXWVlZBe4/duxYLFu2DCEhITh27Bjs7e3Ro0ePAvcJDQ1Fbm6uWi+ilZUV+vbti82bNyMiIgI9e/bU+jx4dx5RCVP0Pr3LhG5vMzIyQpMmTbBz507UrVsX8+fPx4ULF4qtfaLS5Ofnh1OnTqFXr14aL5G/SZF0rFy5EkKIfB+jRo1S2S+/nltFe48ePVLbJoTAo0ePVBKdOXPmqB3rzbvjbG1tsXLlSty/fx9///03Vq1ahYoVKyIgIACLFi3S6veRX5x5eXl4/Pix2rbk5GQIITQmZPogOTkZP/74I5o1a4br168jJCQECxcuxJw5c7Sa1BMAnJ2d0aZNG/z44484evQofH19C725RnFXXkBAgNrkrZs3bwYAjXf9FYRJFFEJS0tLAwCVruriYmZmhqCgIAghNI6hIiprVq9ejf/85z9o0KABfvvtt0IvUyu+pJw5c6ZYjt+iRQsA0Dgj+tmzZ/Hy5Uud7rSVSCRo1KgRPvvsM2WPdEFzGb1LnIqyN+NU9HgVdOfaP+XOnTsQQqBz586oUKGCyraTJ09q3c7YsWPx8OFD5OXlFXop7+TJk7h58yacnJwwbtw4jY9KlSph7969SE5O1joGJlFEJWzp0qUAAA8PjxJpv2/fvmjZsiUOHTpUpDcgIn0TFRUFPz8/WFlZYdeuXVr1pLRt2xbt2rXDpk2bEBYWprY9Ly8Px48f1zqG4cOHw8jICEuXLlUZl5OdnY1//etfAKA2839+4uLiNM7DpOjlMjMz0zqutyl61ubOnaty2U4ulyt7797sfatYsSIAICEhQedjFhfFtA5RUVEqXy4TExMxY8YMrdsZOXIkdu7cif3796sMxtdE0cP0zTffYO3atRof48ePR05ODjZs2KB1DBwTRVRMbt++rTKw9cmTJzh9+jQuXLgAGxsbBAYGqu0TFBSU77Iv3bp1g6urq1bHnjNnDvr06YPZs2cjMjJSp/iJStPTp08xcOBAZGdn44MPPlBeXslPhw4dlIOqN23aBC8vLwwbNgzLli1Dy5YtYW5ujnv37uHMmTN4/PgxXr58qVUcTk5OCAwMhL+/P5o1a4YhQ4bAwsICe/bswY0bN9C3b1/l8k6FuXjxIgYMGIC2bduicePGsLe3x/3797Fr1y4YGBjgiy++0KodTTw8PODn54eVK1eiadOmGDhwIIQQ2L59OxITEzFlyhSVL24NGzZEtWrVsHnzZpiamqJGjRqQSCTw8/NTubsvP5GRkfkmj+7u7hg/frzy+datW5UD+t/Wr18/9OvXDwMHDsT27dvRunVrdOrUCY8ePcLevXvRqVMnxMbGavU7kEql6NevX6H1MjIysHXrVlhYWGicqFVh9OjRWLhwIdatW4ePP/5Yqxg4T1QJ4jxR7wfFPExvP0xNTYWTk5P45JNPRHx8vMo+inmiCnr88MMPyvr5zRP1ptatWwsA4siRIxrj4zxRpM/yex3l93h7vqMnT56IWbNmiaZNmwpzc3MhlUpFvXr1xPDhw8WOHTtU6jo4OAgHB4cC4wkPDxeenp7C0tJSmJqaCmdnZ7FkyRKRk5Oj9TklJCSI6dOnC1dXV1G5cmVhYmIiatWqJQYMGCDOnDmjUlfxGo+MjFRrRzH/kqZ5j9avXy/atGkjKlSoICpUqCDatGkj1q9frzGe6Oho5Tkpfo93794t8BwU80QV9Bg1apRKnNr83Z4+fSr8/f2Fo6OjMDU1FfXq1RPz5s0T2dnZGt+v3pwnqjBvzxP1n//8RyXOgri5uQkA4uDBg1p9fkuEEEK7dIuKKiMjAzKZDHK5XG8H+BEREZEqbT+/OSaKiIiISAdMooiIiIh0wCSKiIiISAdMooiIiIh0wCSKiIiISAd6m0SdO3cOPXr0gLW1NSwsLODq6ootW7Zovb+jo6PatO5vPzRNTHjgwAF4enrC0tISVlZW8PLywpEjR4rz1IiIiKgc0MvJNiMjI+Ht7Q0zMzMMGzYMlpaW2L59O4YOHYqEhATlIo4F+fzzz1VWvFZISUnBjz/+CBsbG7Rp00Zl26+//gofHx9UqlRJOalYWFgYunTpgi1btmDQoEHFcXpERERUDujdPFG5ublo2LAhEhMTER0drVz7Ry6Xo23btoiLi8PNmzeV08YX1ZIlS/Dll1/Cz88PK1asUJanpaWhTp06MDIyQkxMDGrUqAHg9TT0ijWK7ty5A0tLS62PxXmiiIiIyp4yO0/U0aNHERsbi+HDh6ssniiTyTBz5kxkZ2cjNDRU5/YV6+eMGzdOpXzr1q1IT0+Hn5+fMoECgBo1amDy5MlISUnBzp07dT4uERERlS96l0QpVp/u2rWr2jZvb28AKNJikm+KiorCtWvX0Lp1a7i4uPxjxyUiIqLyR+/GRN26dQsAUK9ePbVt9vb2kEqlyjpFpeiFenOhRG2Oqygr7LhZWVnIyspSPpfL5QCgssI2ERER6TfF53ZhI570LolSJB75rSptZWWlrFMUmZmZ2LJlCypUqICPPvqoSMdVXA8t7LgLFy7E3Llz1cpr1qxZ5HiJiIiodD19+jTffATQwySqpISFhSEzMxOjRo0qsUHeM2bMwLRp05TP8/Ly8OTJE9ja2kIikZTIMYmIiKh4CSHw9OlTVKtWrcB6epdEKTK+/Hp9MjIyYGNjU+R2C7qU9/ZxbW1t1Y75Zp38mJqawtTUVKXM2tq6yLESERFR6SrsMx/Qw4HlBY0/SkpKQmZmpsZxSwX5+++/cebMGTRs2BDu7u5FPm5B46WIiIjo/aR3SZSnpycA4ODBg2rbDhw4oFJHW/lNa1DSxyUiIqLySy8n22zQoAHu37+f72SbN27cgKOjIwDg4cOHkMvlqFq1qsaut5ycHFSvXh3p6elITExE5cqVNR43LS0NtWvXhrGxcbFNtklERETll971RBkZGWHt2rXIy8uDh4cHPv74Y/j7+8PFxQU3b97EggULlAkU8Howd6NGjfKdCHP37t14/PgxevfunW8CBQA2NjZYtWoVUlJS0LJlS/j5+cHPzw8tW7ZEamoqfvrpJyZQREREpKR3A8sBwMvLC6dOnUJAQADCwsKQk5MDZ2dnBAYGYujQoUVqq7AB5W8aOXIk7OzssGDBAgQHB0MikaBVq1aYNWsWOnfurNO5EBERUfmkd5fziIiIiMoCvbucR0RERFQWMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0gGTKCIiIiIdMIkiIiIi0sH/ATFoXcp9BzPiAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Balanced Accuracy PI\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\", \"A\",\"C\",\"CB\"]\n",
    "bal_accuracy = np.array(PI_means.Bal_Acc.loc[use_index])\n",
    "unc_bal_accuracy = np.array(PI_stds.Bal_Acc.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_bal_acc =  0.8640658116894779\n",
    "plt.plot([-1, 5], [irr_bal_acc, irr_bal_acc], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], bal_accuracy[0], yerr = unc_bal_accuracy[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], bal_accuracy[1], yerr = unc_bal_accuracy[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], bal_accuracy[2], yerr = unc_bal_accuracy[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], bal_accuracy[3], yerr = unc_bal_accuracy[3], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[4], bal_accuracy[4], yerr = unc_bal_accuracy[4], fmt = \".\", c = '#92D050')\n",
    "\n",
    "plt.legend(loc = \"best\")\n",
    "plt.ylabel(\"Balanced Accuracy\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0.7,1])\n",
    "ax = plt.gca()\n",
    "irr_bal_acc_mean = 0.859993\n",
    "irr_bal_acc_stdev = 0.024138\t\t\n",
    "x = [-1,5]\n",
    "y1 = (irr_bal_acc_mean - irr_bal_acc_stdev)*np.ones(len(x))\n",
    "y2 = (irr_bal_acc_mean + irr_bal_acc_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.55,.76))\n",
    "ax.annotate(\"BERT\", xy = (0.75,.71))\n",
    "ax.annotate(\"LLaMA\", xy = (1.7,.78))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.4,.76))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.14, .71))\n",
    "\n",
    "plt.savefig(\"bal_acc_PI.png\")\n",
    "plt.savefig(\"bal_acc_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 36,
   "id": "df0e2cf5",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Accuracy PI\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\",\"A\",\"C\",\"CB\"]\n",
    "accuracy = np.array(PI_means.Acc.loc[use_index])\n",
    "unc_accuracy = np.array(PI_stds.Acc.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_acc = 0.9640035118525022\n",
    "plt.plot([-1, 4], [irr_acc, irr_acc], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], accuracy[0], yerr = unc_accuracy[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], accuracy[1], yerr = unc_accuracy[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], accuracy[2], yerr = unc_accuracy[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], accuracy[3], yerr = unc_accuracy[3], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[4], accuracy[4], yerr = unc_accuracy[4], fmt = \".\", c = '#92D050')\n",
    "plt.legend(loc = [0.05, .15])\n",
    "plt.ylabel(\"Accuracy\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0.69,1])\n",
    "ax = plt.gca()\n",
    "irr_acc_mean = 0.963997\n",
    "irr_acc_stdev = 0.003725\t\t\n",
    "x = [-1,5]\n",
    "y1 = (irr_acc_mean - irr_acc_stdev)*np.ones(len(x))\n",
    "y2 = (irr_acc_mean + irr_acc_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.5,.88))\n",
    "ax.annotate(\"BERT\", xy = (0.8,.93))\n",
    "ax.annotate(\"LLaMA\", xy = (1.6,.94))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.5,.935))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.13, .71))\n",
    "\n",
    "plt.savefig(\"acc_PI.png\")\n",
    "plt.savefig(\"acc_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ea7e6acc-97b8-45a8-a306-48b84d2a904b",
   "metadata": {},
   "outputs": [],
   "source": [
    "#F1 PI\n",
    "n = 3\n",
    "r = np.arange(5)\n",
    "use_index = [\"LR\",\"BERT\",\"A\",\"C\",\"CB\"]\n",
    "f1 = np.array(PI_means.F1.loc[use_index])\n",
    "unc_f1 = np.array(PI_stds.F1.loc[use_index])\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "irr_f1 = 0.7960199004975125\n",
    "plt.plot([-1, 5], [irr_f1, irr_f1], 'black', lw=2, label = \"human inter-rater reliability\")\n",
    "plt.errorbar(r[0], f1[0], yerr = unc_f1[0], fmt = \".\", c = '#00B0F0')\n",
    "plt.errorbar(r[1], f1[1], yerr = unc_f1[1], fmt = \".\", c = '#FFC000')\n",
    "plt.errorbar(r[2], f1[2], yerr = unc_f1[2], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[3], f1[3], yerr = unc_f1[3], fmt = \".\", c = '#92D050')\n",
    "plt.errorbar(r[4], f1[4], yerr = unc_f1[4], fmt = \".\", c = '#92D050')\n",
    "\n",
    "plt.legend(loc = \"best\")\n",
    "plt.ylabel(\"F1-score\")\n",
    "plt.xlim([-0.6,5])\n",
    "plt.ylim([0,1])\n",
    "ax = plt.gca()\n",
    "irr_f1_mean = 0.785247\t\n",
    "irr_f1_stdev = 0.049886\n",
    "x = [-1,5]\n",
    "y1 = (irr_f1_mean - irr_f1_stdev)*np.ones(len(x))\n",
    "y2 = (irr_f1_mean + irr_f1_stdev)*np.ones(len(x))\n",
    "ax.fill_between(x, y1, y2, color = 'gray')\n",
    "ax.get_xaxis().set_visible(False)\n",
    "ax.annotate(\"Bag of words\", xy = (-.55,.5))\n",
    "ax.annotate(\"BERT\", xy = (0.6,.6))\n",
    "ax.annotate(\"LLaMA\", xy = (1.6,.58))\n",
    "ax.annotate(\"Prompted LLaMA\", xy = (2.4,.5))\n",
    "ax.annotate(\"Zero-shot LLaMA\", xy = (3.13, .25))\n",
    "\n",
    "plt.savefig(\"f1_PI.png\")\n",
    "plt.savefig(\"f1_PI.pdf\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "a6128b8e-3607-42f3-983f-adc4a33daad8",
   "metadata": {},
   "source": [
    "## Outcomes figures"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "id": "7cc0da2e",
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "[nltk_data] Downloading package wordnet to /home/rkf33/nltk_data...\n",
      "[nltk_data]   Package wordnet is already up-to-date!\n"
     ]
    }
   ],
   "source": [
    "from main import apply_to_uncoded, S, get_m1_m2\n",
    "from scipy import stats\n",
    "n = 100"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "33d05c93-c98e-4f87-be4a-7f3861da7b7a",
   "metadata": {
    "scrolled": true
   },
   "outputs": [],
   "source": [
    "#monte carlo\n",
    "apply_to_uncoded(seed=1, code = \"QC\", evalLlama=True, holdoutDir='Data/holdout', hf_token = hf_token, N_bank = 200, N_trials = 50, n = 100, saveModelPath = \"savedData/QC_models\", uncoded = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 40,
   "id": "dca4b801-d342-4f9b-b93e-32b2b162ad57",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_excel(\"All_lab_notes_machine_coded_bert_lr_QC.xlsx\")\n",
    "data['Sentences'] = data['Sentences'].astype(str)\n",
    "data_by_file = pd.DataFrame()\n",
    "#group by filename, count total number of sentences, number of QC sentences (according to llama), number of QC sentences (according to bert)\n",
    "data_by_file[\"total\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"Sentences\"].count()\n",
    "data_by_file[\"llama_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"LLaMA_predictions\"].sum()\n",
    "data_by_file[\"bert_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"BERT_predictions\"].sum()\n",
    "data_by_file[\"lr_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"LR_predictions\"].sum()\n",
    "\n",
    "data_by_file = data_by_file.reset_index()\n",
    "#calculate percentages in file\n",
    "data_by_file[\"QC_percent_bert\"] = data_by_file[\"bert_count\"]/data_by_file[\"total\"]\n",
    "data_by_file[\"QC_percent_lr\"] = data_by_file[\"lr_count\"]/data_by_file[\"total\"]\n",
    "data_by_file[\"QC_percent_llama\"] = data_by_file[\"llama_count\"]/data_by_file[\"total\"]\n",
    "#split dataframe by semester\n",
    "data_F22 = data_by_file[data_by_file[\"Semester\"]==\"F22\"]\n",
    "data_F19 = data_by_file[data_by_file[\"Semester\"]==\"F19\"]\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "id": "686ad26e-4b7d-477c-a79b-afd31901ba50",
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate summary statistics \n",
    "F22_summary = pd.DataFrame()\n",
    "F22_summary[\"avg_QC_llama\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_llama\"].mean()\n",
    "F22_summary[\"avg_QC_bert\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_bert\"].mean()\n",
    "F22_summary[\"avg_QC_lr\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_lr\"].mean()\n",
    "F22_summary[\"count_QC_llama\"] = data_F22.groupby(\"Unit and Session\")[\"llama_count\"].mean()\n",
    "F22_summary[\"count_QC_bert\"] = data_F22.groupby(\"Unit and Session\")[\"bert_count\"].mean()\n",
    "F22_summary[\"count_QC_lr\"] = data_F22.groupby(\"Unit and Session\")[\"lr_count\"].mean()\n",
    "F22_summary[\"num_in_unit_session\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_bert\"].count()\n",
    "\n",
    "F22_summary[\"unc_QC_llama\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_llama\"].sem()\n",
    "F22_summary[\"unc_QC_bert\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_bert\"].sem()\n",
    "F22_summary[\"unc_QC_lr\"] = data_F22.groupby(\"Unit and Session\")[\"QC_percent_lr\"].sem()\n",
    "\n",
    "\n",
    "F19_summary = pd.DataFrame()\n",
    "F19_summary[\"avg_QC_llama\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_llama\"].mean()\n",
    "F19_summary[\"avg_QC_bert\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_bert\"].mean()\n",
    "F19_summary[\"avg_QC_lr\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_lr\"].mean()\n",
    "F19_summary[\"count_QC_llama\"] = data_F19.groupby(\"Unit and Session\")[\"llama_count\"].mean()\n",
    "F19_summary[\"count_QC_bert\"] = data_F19.groupby(\"Unit and Session\")[\"bert_count\"].mean()\n",
    "F19_summary[\"count_QC_lr\"] = data_F19.groupby(\"Unit and Session\")[\"lr_count\"].mean()\n",
    "F19_summary[\"num_in_unit_session\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_bert\"].count()\n",
    "\n",
    "F19_summary[\"unc_QC_llama\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_llama\"].sem()\n",
    "F19_summary[\"unc_QC_bert\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_bert\"].sem()\n",
    "F19_summary[\"unc_QC_lr\"] = data_F19.groupby(\"Unit and Session\")[\"QC_percent_lr\"].sem()\n",
    "\n",
    "#get the linear fits of systematics graphs\n",
    "df_out_BERT_QC = pd.read_excel(\"df_out_BERT_QC.xlsx\")\n",
    "df_out_LLaMA_QC = pd.read_excel(\"df_out_Llama_QC.xlsx\")\n",
    "df_out_BoW_QC = pd.read_excel(\"df_out_BoW_QC.xlsx\")\n",
    "\n",
    "linear_fits = pd.DataFrame({\"slope\": [], \"intercept\": [], \"model\":[]})\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 46,
   "id": "d61c9231-4897-49f0-b617-9a9573a0172f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Device detected. Using device: cuda \n",
      "[[1030   85]\n",
      " [  40   87]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_BoW_QC[\"systematic\"] = df_out_BoW_QC[\"E_C\"].subtract(df_out_BoW_QC[\"E_H\"])\n",
    "\n",
    "#monte carlo\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_BoW_QC[\"E_C\"],df_out_BoW_QC[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_BoW_QC[\"E_C\"], df_out_BoW_QC[\"systematic\"], alpha = 0.2, color = \"#00b0f0\")\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"k\")\n",
    "\n",
    "#closed form solution\n",
    "(m1, m2) = get_m1_m2(1, \"QC\", hf_token, model = \"bow\", holdoutDir='Data/holdout',saveModelPath=\"savedData/QC_models\")\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\")\n",
    "\n",
    "#plt.plot(x, S(x, m1, m2) + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, S(x, m1, m2) - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"BoW\"]})))\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"BoW est. %QC\")\n",
    "plt.ylabel(\"(BoW est. %QC ) - (Human est. %QC)\")\n",
    "#plt.title(\"Systematic effects using Bag of words\")\n",
    "plt.title(\" \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "plt.tight_layout()\n",
    "\n",
    "plt.savefig(\"bow_sys_QC.png\")\n",
    "plt.savefig(\"bow_sys_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 47,
   "id": "5ccc7d78-9075-47de-a95d-2f0849552fc7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Device detected. Using device: cuda \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Truncation was not explicitly activated but `max_length` is provided a specific value, please use `truncation=True` to explicitly truncate examples to max length. Defaulting to 'longest_first' truncation strategy. If you encode pairs of sequences (GLUE-style) with the tokenizer you can select this strategy more precisely by providing a specific strategy to `truncation`.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Tokenizing data...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/rkf33/.conda/envs/labnotes/lib/python3.9/site-packages/transformers/tokenization_utils_base.py:2606: FutureWarning: The `pad_to_max_length` argument is deprecated and will be removed in a future version, use `padding=True` or `padding='longest'` to pad to the longest sequence in the batch, or use `padding='max_length'` to pad to a max length. In this case, you can give a specific length with `max_length` (e.g. `max_length=45`) or leave max_length to None to pad to the maximal input size of the model (e.g. 512 for Bert).\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1105   10]\n",
      " [  22  105]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_BERT_QC[\"systematic\"] = df_out_BERT_QC[\"E_C\"].subtract(df_out_BERT_QC[\"E_H\"])\n",
    "\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_BERT_QC[\"E_C\"],df_out_BERT_QC[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_BERT_QC[\"E_C\"], df_out_BERT_QC[\"systematic\"], color = \"#ffc000\", alpha = 0.2)\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"k\")\n",
    "\n",
    "#closed form solution\n",
    "(m1, m2) = get_m1_m2(1, \"QC\", hf_token, model = \"bert\", holdoutDir='Data/holdout',saveModelPath=\"savedData/QC_models\")\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "#plt.plot(x, S(x, m1, m2) + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, S(x, m1, m2) - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"BERT\"]})))\n",
    "\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"BERT est. %QC\")\n",
    "plt.ylabel(\"(BERT est. %QC) - (Human est. %QC)\")\n",
    "#plt.title(\"Systematic effects using BERT\")\n",
    "plt.title(\" \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "\n",
    "#linear_fits.to_excel(\"linear_fits.xlsx\")\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"bert_sys_QC.png\")\n",
    "plt.savefig(\"bert_sys_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 48,
   "id": "2e64a516-35b7-4666-9b67-36391b82228c",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAmMAAAHECAYAAAB1OS22AAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAACxb0lEQVR4nOzdd3gU5drH8e/23SSbngAJhNCUDoICSpFi4aCogCJ2FMQuSBPw9ajn6FGi2MWKIiiKoAKCjaqigFIUEKQFCBAhvW+fff+IicSUnSSbfn+uK5eaffLMPbOLuZmZ5zcar9frRQghhBBC1Al9VX5IURR++eUX1q9fz86dOzlz5gyZmZmEhYXRrFkzevfuzdChQ7ngggvQarX+rlkIIYQQotHQVObMWEpKCm+99RZvvvkmycnJAJT14xqNBoCYmBjuvvtu7rzzTqKjo/1UshBCCCFE46GqGXM4HCQkJDB37lwKCgrQ6/X07NmTiy66iC5duhAREUFwcDDZ2dmkp6ezd+9efvrpJ3bv3o3b7SYgIIBZs2YxY8YMTCZTbeyXEEIIIUSDoKoZi4+PJykpiW7dunHHHXdw0003ERkZ6XPytLQ0Fi9ezHvvvcfevXuJj48nMTHRL4ULIYQQQjQGqpqxTp068eSTTzJmzJgqb2jZsmX8+9//Zv/+/VWeQwghhBCisVHVjCmK4pcb8f01jxBCCCFEY1GpG/iFEEIIIYR/yWkqIYQQQog6pKoZ83q99O3bl8jISDZv3uxz/ObNm4mKimLAgAHVLlAIIYQQojFT1Yx98cUX/PLLL4wdO1ZVgzVgwACuv/56tmzZwtdff13tIoUQQgghGitVzdiyZcvQaDTMmTNH9cRFYz/++OOqVSaEEEII0QSouoG/Y8eOBAQEsHPnzkpN3qtXL2w2m8RZCCGEEEKUQ9WZsVOnTtGuXbtKT96uXTtOnjxZ6Z8TQgghhGgqVDVjLpcLvb7yzxTX6/W43e5K/5wQQgghRFOhqhmLiIjg+PHjlZ78+PHjhIeHV/rnhBBCCCGaClXNWPfu3dmxYwdpaWmqJ05NTWX79u1069atysUJIYQQQjR2qpqxf/3rX7hcrkqvpvR4PIwYMaLKxQkhhBBCNHaqVlMWFBQQHx9Peno6kydPZu7cuRgMhjLHulwuHn74YV588UWioqI4evQoAQEBfi9cCCGEEKIxUP1sym+//ZYrrrgCRVGIjo7m+uuv54ILLiA6OhqAlJQUfvnlF5YuXUpKSgoajYY1a9Zw+eWX1+gOCCGEEEI0ZJV6UPiaNWu4+eabyc7ORqPRlDnG6/USEhLCokWLGDlypN8KFUIIIYRojCrVjAFkZGTwyiuvsGrVKn777TcURQFAq9XSvXt3rr76ah544AFZRSmEEEIIoUKlm7GzeTwe0tPTgcL4C51O57fChBBCCCGagmo1Y0IIIYQQonoqH6v/l9zcXHbt2kVqaioej4eoqCh69OghlyeFEEIIISqh0s3Ypk2beOqpp9i0aVPx/WJFNBoNgwYN4v/+7/8YOnSo34oUQgghhGisVIW+Fpk+fTrDhg1j/fr1eDwevF5viS9FUdi0aROXXXYZTz31VImfzc/PZ+3atX4tXgghhBCioVPdjD366KM8//zzeL1errrqKpYvX87x48ex2+3YbDaOHz/OsmXLuPLKK1EUhX//+9/FDVl2djaXXnopW7ZsqbEdEUIIIYRoiFTdwL9v3z66d++OxWLh448/5oorrqhw/OrVqxk3bhyKorB+/Xruu+8+fvvtN/773/9W6pFKQgghhBCNnapm7IEHHmD+/PksWrSIm266SdXEH3zwAbfeeitarRZFURg0aBBr1qwhMDCw2kULIYQQQjQWqi5TbtiwgZYtW6puxABuvvlmWrZsiaIoDB8+nK+//rrOG7Fly5YxePBgwsLCCAwMpEePHiQkJOByuSo1z65du3j66acZNmwYzZo1w2AwEBYWxsCBA3nttdcqPZ8QQgghmi5VZ8ZCQkK45JJL+PTTTys1+ZgxY1ixYgUOhwO9vsopGn4xZcoUXnrpJfR6PUOHDiUoKIgNGzaQlZXFgAED+Pbbb7FYLD7ncbvdxQ9JDwoK4oILLqBZs2acPHmSLVu24PF46NOnD9988w2hoaE1vFdCCCGEaOhUnRk7uwGpDIPBgMlkqvNGbMWKFbz00ksEBQWxbds2vvnmGz799FMOHTpEt27d2Lx5M48++qjq+Xr37s0nn3xCWloaGzZs4KOPPuKHH35g165dtGjRgp9//pmpU6fW4B4JIYQQorFQdWasbdu2BAUFsXv37kpN3qNHD3Jycjh69GiVC/SHPn368Msvv/Dkk0/yyCOPlHht8+bNDBw4EJPJxJkzZwgJCanWtj744ANuueUWLBYL2dnZVWpihRBCCNF0qDozduGFF/L777+zdetW1RNv2bKFPXv2cNFFF1W5OH84deoUv/zyCwA33nhjqdcHDBhAq1atcDgcfPnll9Xe3nnnnQeAzWYjLS2t2vMJIYQQonFT1YzdeuuteL1ebrnlFk6ePOlz/IkTJ7j55pvRaDTccsst1S6yOnbt2gVAeHg4bdq0KXPM+eefX2JsdRw6dAgAo9Eoj4YSQgghhE+qmrHLL7+cESNGcOTIEXr06MFLL71Eenp6qXHp6em88MIL9OzZk2PHjnH55ZczfPhwvxddGUWXSOPi4sod06pVqxJjq8rr9ZKQkADAlVdeiclkqtZ8QgghhGj8VN9Z/9FHH3HppZcW35w+depU2rRpQ7NmzQA4c+ZMcTPj9Xo5//zzWbp0ac1UXQm5ubkAFcZqBAUFAZCTk1OtbT3xxBNs2bKFoKAgnnnmmQrHOhwOHA5H8X8rikJGRgYRERFoNJpq1SGEEEKIuuf1esnNzSUmJgattoLzX95KcDqd3jlz5nhDQkK8Go2mzK/g4GDv7NmzvQ6HozJT15innnrKC3j79+9f7pg5c+Z4Ae9ll11W5e28//77Xo1G49Vqtd5PPvnE5/jHHnvMC8iXfMmXfMmXfMlXI/86ceJEhT1BpTInDAYDTz31FLNnz2bDhg3s2LGD1NRUACIjI+nduzdDhw7FarVWZtoaVVRLfn5+uWPy8vIACA4OrtI2li1bxh133AHA22+/zXXXXefzZ2bPnl0i/iI7O5u4uDhOnDhR5TqEEEIIUX/k5OTQqlUrn31RlQLAgoKCuOqqq7jqqquqVFxtio+PBwoXFZSn6LWisZXx2WefceONN6IoCm+++WZxU+aLyWQq856y4OBgacaEEEKIRsTX7UeqbuBvyIqiJtLT08u9QX/79u0A9OrVq1Jzr1ixgnHjxuHxeHj99de58847q1esEEIIIZocvzVjv/76KzfffDNdu3alW7dujB8/nr179/pr+ipr2bIlF1xwAQBLliwp9frmzZs5ceIEJpOJESNGqJ73iy++YOzYsbjdbl5//XXuuusuv9UshBBCiKbDL83Yhg0b6NevH0uWLCleVblo0SL69u3Lzz//7I9NVMucOXMAeOaZZ9i5c2fx99PT07n33nsBuP/++0uk73/++ed07NiRYcOGlZrvyy+/5Nprr8XtdvPGG29IIyaEEEKIKlP1OCRfevfujd1u57PPPuPcc88FYPHixdxxxx0MGjSI9evXV7vQ6po8eTIvv/wyBoOBYcOGERgYyPr168nKyqJ///6sXbu2xIPCFy5cyO23307r1q05duxY8fdTUlKIi4vD4XDQsmXLMpu1Is899xyRkZGq6svJySEkJITs7Gy5Z0wIIYRoBNT+bld1A//Ro0fLTa93uVzs2rWLTz75pLgRA7jlllv4+OOP+e677ypZes146aWX6N+/P6+99ho//fQTLpeLdu3aMWvWLB566CGMRqOqeQoKCorzwU6ePMn7779f7tjHH39cdTMmhBBCiKZJ1ZmxoKAgHnvsMaZNm1YqtMzj8WAymXjvvfdKPfpo6NCh7Nixg+zsbP9W3QjJmTEhhBCicVH7u13145Aefvhhzj///BL3XAHodDouuugiHnnkETZs2FD8gOxnnnmG7777jsGDB1drR4QQQgghGjPV94ytWrWK++67j9OnT/Pggw/y3//+l4CAAKDwAdtDhgwpfvQQgNfrJSIigs2bN5e4fCnKJmfGhBBCiMZF7e/2St3An5eXx5w5c5g/fz5xcXHMnz+/+EHgJ06cYP78+fz2229oNBp69erFvffeS4sWLaq/N02ANGNCCCFE41IjzViRn3/+mTvvvJO9e/dy/fXX89JLLxEVFVWtgps6acaEEEKIxsWv94z9U58+fdi5cydPPfUUK1eupFOnTrz33ntVLlYIIYQQoqmqcuirTqdj1qxZ7Nmzh169ejFhwgSGDRvGkSNH/FmfEEIIIUSjpvpB4R6Ph5UrV/LTTz+Rl5dHbGwsI0eOpGfPnnz77bcsXryYadOm0a1bNx599FFmzpyJTqerydqFEEIIIRo8VfeMpaenc/nll7Nr1y7OHq7RaJg1axZPPfUUABkZGUydOpVFixbRrVs33n77bfr06VNz1Tcics+YEEII0bj49Z6xadOmsXPnTm6++WY2b97M/v37+fTTT+ncuTPPPPMMGzZsACA8PJyFCxeybt06CgoK6N+/Pw8++KB/9kgIIYQQohFSdWYsMjKSDh06sGXLlhLfP3DgAJ06deKhhx5i3rx5JV5zOBw88cQTPP/889jtdv9W3QjJmTEhhBCicfHrmbGCgoIyn7EYEREBUGazZTKZ+N///seOHTvU1iyEEEII0eSoasb69u3LN998wwcffFD8vczMTB588EE0Gg19+/Yt92e7dOlS/SqFEEIIIRopVZcpd+zYwZAhQ8jPz8dsNhMSEkJqaioej4cBAwawceNGWTlZTXKZUgghhGhc1P5uVxVt0bt3bw4ePMjcuXPZsWMH6enpnHfeeVx99dVMmDBBGjEhhBBCiCqq0uOQhP/JmTEhhBCicanRxyEJIYQQQgj/kGZMCCGEEKIOSTMmhBBCCFGHpBkTQgghhKhD0owJIYQQQtQhacaEEEIIIeqQNGNCCCGEEHVImjEhhBBCiDokzZgQQgghRB1S9Tikqli5ciXZ2dkA3HrrrTW1GSGEEEKIBq3GHofUqVMnDh48iEajwe1218QmGhV5HJIQQgjRuPj1QeFVERMTg91ur6nphRBCCCEahRprxtavX19TUwshhBBCNBpyA78QQgghRB2qUjP2/fffc/DgQZ/jDh06xPfff1+VTQghhBBCNAlVasYGDx7M3LlzfY5LSEhgyJAhVdmEEEIIIUSTUOXLlDW0CFMIIYQQokmp0XvGMjMzMZvNNbkJIYQQQogGTfVqyqSkpBL/nZeXV+p7RdxuN7///jvffvst7dq1q16FQgghhBCNmOpmLD4+Ho1GU/zfn376KZ9++mmFP+P1ern55purXp0QQgghRCOnuhmLi4srbsaSkpIICAggMjKyzLFGo5GWLVsyZswY7rnnHv9UKoQQQgjRCKluxo4dO1b871qtluuuu4533323JmoSQgghhGgyqpTA/95779G+fXt/1yKEEEII0eRUqRm77bbb/F2HEEIIIUSTVKVoi6ysLHbv3k1mZmaJ7585c4bbb7+d8847j1GjRrF7926/FCmEEEII0VhVqRl7+umnOe+88zh69Gjx91wuFwMGDGDRokX89ttvrFy5kiFDhpCcnOy3YoUQQgghGpsqNWMbN26kdevW9OrVq/h7y5Yt48iRI1x44YWsWLGCCRMmkJmZyfz58/1WrBBCCCFEY1OlZuzEiRN06NChxPdWr16NRqPh3Xff5aqrruLtt9+mdevWrFmzxi+FCiGEEEI0RlVqxjIyMoiKiirxvS1bttC2bVvOOeec4u/16tWLEydOVK9CIYQQQohGrErNmMlkIisrq/i/T58+zfHjxxkwYECJcRaLBZvNVq0ChRBCCCEasyo1Y+eccw4//vgjBQUFAHz22WdoNJpSzVhycjLR0dHVr1IIIYQQopGqUjN2/fXXk52dzcUXX8xDDz3ErFmzMJlMXHXVVcVj3G43O3fuLHVvmRBCCCGE+FuVQl8nT57MN998w4YNG9ixYwc6nY4XX3yxxH1ka9euJScnh4EDB/qtWCGEEEKIxqZKzZjRaGTt2rVs3ryZM2fO0KtXL9q2bVtijNls5oUXXihxtkwIIYQQQpSk8Xq93rouQkBOTg4hISFkZ2cTHBxc1+UIIYQQoprU/m6v0pmxfzp8+DCpqalERESUiLYQQgghhBAVq9IN/AAej4cnn3yS5s2bc+655zJgwACeeeaZ4tc//PBDLrroIn7//Xe/FCqEEEII0RhVqRnzeDxceeWVPPbYY2RmZtKpUyf+ebWzf//+bN26lc8++8wvhQohhBBCNEZVasbeeOMNvvnmG4YMGcLRo0fZu3dvqTHx8fG0a9eOb7/9ttpFCiGEEEI0VlVqxt5//33Cw8NZtmwZMTEx5Y7r1KkTSUlJVS5OCCGEEKKxq1Iz9scff9CnTx/CwsIqHBcSEkJKSkqVChNCCCGEaAqqtJrS4/FgMpl8jvvzzz9VjRNCVJ7X68Wl2FG8brQaPQatGY1G0+C3JYQQTU2VmrHWrVuze/fuCse4XC727t0rj0MSogY4PPlkO05T4M5C8XrQanQE6EMJMTXHpAtssNsSQoimqEqXKYcPH86xY8d46623yh3zyiuvkJqayhVXXFHl4oQQpTk8+aQUHCbXmYZRayFQH4ZRayHXmUZKwWEcnvwGuS0hhGiqqtSMzZgxg5CQEO69916mTJnCTz/9BEB+fj47d+5k1qxZzJo1i8jISO6//36/FixEU+b1esl2nMbpsWM1RqLXmtBotOi1JqzGSJweO9mO06WiZur7toQQoimr8uOQvv/+e0aPHk1GRkape0e8Xi+hoaGsWrWKAQMG+KXQxk4ehyTUcHpsJOfvw6i1oNeWvh/TrThwKjZiAjtj1FkazLaEEKIxUvu7vcoJ/IMGDeL3339n5syZdOnSBYvFgslkon379jz44IPs2bNHGjEh/EzxulG8HnQaQ5mvazUGFK8HxetuUNsSQoimTB4UXk/ImTGhhpwZE0KIhqPGz4wJIWqfQWsmQB+KzZ1b5us2dy4B+lAMWnOD2pYQQjRl0ow1AYsXL2blypUoilLXpYhq0mg0hJiaY9SZyXWm4VYcKF4Ft+IoXPGoMxNiau6XDLDa3JYQQjRlcpmynqipy5Q2m424uDjS0tLo2LEjM2bM4KabbqrTMF5FUShwZ+FWHOi1JgL0oWi1lf97gZog0voYVuqPutVmf/lj/yVnTAghqkbt73ZpxuqJmmrGcnJyeOaZZ5g/fz7Z2dkAxMTEMGXKFCZNmkRISIjftqWqHmcKybn7yXadRlHcaLV6QgzNibF2ItgYrXoeNQ1CfWwi/Fm3vxo2NepjUyuEEPWdNGMNTE3fwJ+Tk8Pbb7/NCy+8wKlTpwAIDg7mnnvuYfLkybRo0cLv2yxVgzOFw5k/YnPnYTVGoNeYcXvt5DrTseiDaB/WX1VDVhRE6vTYseit6DQGPF4XNncuRp2Z6ID2AD7H1HZDVpt1q9mWnNUSQoiaJTfwixKCg4OZNm0aiYmJvPfee3Tq1ImcnBzmzp1LfHw8d955JwcOHKix7SuKQnLufmzuPCIscRh1gWi1Ooy6QCIscdjceSTn7vd5X5uaINIs+59k2f+sV2GltVm3hLUKIUTDIs1YE2M0Ghk/fjx79+5l1apV9O/fH6fTyTvvvEOnTp0YNWoUW7du9ft2C9xZZLtOYzVGlPm61RhBtqvwklpFXIqdAncWFr21zNcteiu5rhRyXakVjilwZ+FS7JXah+pQV3cqua6UatetZlu1vf9CCCHK16SasWXLljF48GDCwsIIDAykR48eJCQk4HK5qjTfjh07uO6662jWrBlms5k2bdrwwAMPkJKS4ufK/U+r1TJy5Eg2b97M5s2bufrqq/F6vaxYsYILL7yQQYMGsWbNGr+twHQrDhTFjV5TdgyCXmNCUdy4FUeF86gJInUrLtyKs16Flaqr24lbcVW7bglrFUKIhqXJNGNTpkxh7Nix/Pjjj/Tp04fhw4eTlJTEww8/zNChQ7HZbJWab/ny5fTr14/ly5fTunVrrr76arRaLa+++irdu3fn8OHDNbQn/te/f39WrFjBvn37uOOOOzAYDPzwww9ceeWVdO/enUWLFuF0Oqu1Db3WhFarx+0t+2yM2+tAq9WXGS56Nq1Gj1ajw+Mtu4FWvC70WgN6rbHCMVqNDq1GX7mdqAZ1dRvRaw3VrlvNtmp7/4UQQpSvyjfwezweli9fzrp16zh16hR2e9m/ZDUaDevXr69WkdW1YsUKRo0aRVBQEN999x29evUCIC0tjaFDh7Jnzx6mTZvGc889p2q+5ORkOnToQEFBAW+++SaTJk0CCo/J+PHj+eCDD7jgggvYtm2b6hVn9SmB/9SpU7z00ku88cYb5OYWBn62bNmSqVOnMnHiRKzWsi9/VURRFA5m/kC6PYkIS1yp19NtSUSY4zgnbGCFMRder5dUWyK5zjSsxshSr+c60wgyFF4KzXOllzvGaowkytK21lYE1mbdarZV2/svhBBNUY2upszOzubyyy/nl19+8XkTsEajwePxVHYTftWnTx9++eUXnnzySR555JESr23evJmBAwdiMpk4c+aMqqiHmTNn8uyzz3LJJZewdu3aEq/l5eXRsmVLsrOz+frrr7n88stV1VifmrEiWVlZvPnmm7z44oucPn0agOAQK3dMuoXpk+cQGxtb6mecTifJtr0UuLIJMIQQY+mK0WgEylpNacLtdZS5mrKiLLKilYIOtw2DzoQGLV4UXB4HJr2lzFWJhZfmqr6a0OPxkOM8jVOxYdRaCDY2R6fTVep4/nOFY1k1VabuiuIm1GyrKaymlEgOIURdqtFm7MEHH+TVV18lNjaWBx54gE6dOlW4kYsvvriym/CbU6dO0bJlSwASExNp06ZNqTFxcXGcOHGCJUuWcMMNN/ics0OHDhw+fJh3332X22+/vdTrt956K4sXL2bSpEm8+eabquqsj81YkcS0X3ltwXN8/OZXJB/NAMBg0jPu5jH8e9aTtG9f2EQcyviJ3WlfkeM6U5xrFWxoRvfIf9Eh/CJAXc6Yv8b4K2crzXaMxKxtZDqTi7cVZoyhbWhfIi3xlTqW/soZa6g5a7Wpqe+/EKLu1WgzFhcXR15eHnv27Cnz7Eh9snr1akaOHEl4eDjp6elljhk9ejSff/45M2bMICEhocL5cnNziw/o7t276datW6kxL7/8MpMnT+aCCy7g559/VlVnfW3GkvP2s/3MMuzuPCy6cLavO8zSN7/lwK8ngMIzn2PGjOGGu4eT32InTqUAiz4UPWbc2LG5szBqA+jX/Kbihqyis15qsshMusB/nBnT4MVb4syYmrNHaqTZjrE7dQ02dy5WYxQGTQAubwG5zsLVmt2jrqh0Q1bdBP7KZIg11TNDkrMmhKgP1P5ur9IdvGfOnOGyyy6r940YwNGjR4HCBrI8rVq1KjG2IseOHSv+9/LmrMx8tSU/P7/SP+N2u9n15zdk2TKIDGgDHug7pBt9Bndl7/ZElrz5Bbs3H2P58uUsX76cc3pHM2rixXS/MAqPRkGDkQCiySw4xc9Jq4jUdCq+ZKnBhAETeMDmKlw8oSgKhzN3kuFIJ9zcErcd3DgBLRaiyMg5ySH7DsLMMeS7MwkyRqCctSBQh56sgnTc9kSiLG3+0XRo8aDgokD1/ns8Hn5P/Y5MWzqRAfF4neDEBRgIIoa0nGP87vqe86LCK33JUn1NJccU3g92lDxn4f47XB7A89fIALLy/bf/DVXVj5EQoqkKDKzbv5xVqRkrinJoCIpuQK/oQAcFBQGFHaza+SqaU818DocDh+PvGAc1266Ooppq0sEdKczdsayCEXNrvAYhhBCisuo6BLtK0RYjR47kxx9/rHI+l4Cnn36akJCQ4q+is2lCCCGEaFqqdGbsiSee4IsvvuCee+7h1VdfrddnyYpiGCq6TJeXlweg6l6ts2Md8vPzy1x9qWa+2bNnM3Xq1OL/zsnJqdGGrKimykjJT+Sn0x9g0Vkxl5HmbnfnYvPk0jboAn5LX4NRF4gnX8fapTv5eskOcjMLLz8GBpu4+LqOzJnyJD3bDCm/RmcG+zM3YNZaMeoCSr3u9BSQ784g1NiSEFMkujIyyTyKA6dip0VgR4w6S6X3+WyZtmR2pH6KWReMWV/6zKLdnYfdk0PvqDGEWWKqtS21nB4bf+b/gVFrrvH9b6jkGAkhGpoqNWPz58/nsssu47333mPt2rUMGzaMuLi4MvOhNBoNjz76aLULrar4+HgATpw4Ue6YoteKxlakdevWxf+elJRU5g38auYzmUyYTBUHnPpTVa6HtzJ1ooU9njTbUSwBpfOq8gpO0cLalh6RI0h2/0aW8ySRwS25YcpgRt/dn02f7Wblgq2cTsrkywW/sXHJWO644w6mTZtW5qpWi8VCphJPuj2JAEvpxybZbKnEBLUnzBxLvjuDQGPphi3XWUCksQWhlohq3w9kNrelhasNqeXufzItrG1pEda2iveMVV6ANwCXvgW5zrQa3/+GSo6REKKhqVIz9vjjj6PRaPB6vZw4cYKFCxeWGlP0el03Y+eddx4A6enpHD16tMwmYPv27QDFYbAVCQ4Opn379hw+fJjt27eX2YxVZr76TK/X0zF8MNvPpJJakEiQMRKDxoLLayPPmYZZH0TH8IsJCAige+S/2Hr6QzLsJwtXU+pNDBp7Lr2vjmL3htNsev84e387wGuvvcbrr7/O2LFjmTlzZvH7A4WPaIqxdqLAnUG6LanMLLLY4M6YdIG4CgrIdaaVmaEVYmrul1+yOp2OtqF9yXOlkVqQ+NdqSjMur714NWXb0D611ohB4Z+rEFNzHJ68Gt//hkqOkRCioalStMUTTzxRqfGPPfZYZTfhV7Ud+tqqVSuysrIaTOirr/iD5Lz97E1ZR6rjKC6vA4PGRJSpDV2jLyEmqFPxuEMZP/Fr6hqynMnFc4UaY+kZNYL2YReyceNGEhIS+Oabb4p/ZsglFzNrxhwuvfTS4m3mOFM4mfM7GfbjuLx2DBoz4ebWtAzuUiJDLD3/JCm2QziUAkzaAJpZziE8MLZEZEF1YySgMN7iSOZWMpwn8CgudFoD4cY42oWVzhmrKLbDn++Jw5NPlv1Pcl0puJXCR0BZDdGEmltUev8bK8kZE0LUtRqNtqjr5qqy5syZw6hRo3jmmWf417/+VXzGKj09nXvvvReA+++/v0Qj9vnnnzN79mxiY2NLPc5pypQpvPbaa6xbt463336bO++8EyiMQrj33nvJysriggsu4LLLLqulPaw6Nb+wnB4bdiUPl2IrfN6hRsGu5OH0lHyeZ6AxjGB9MxzufNzY0WMmWB9NoDEMjUbD0KFD6X5hW77evJQFry7l+zW/sXHdd2xc9x09zuvGnFn/x+jRowsn04BXAygavNrC/z5bui2J/ZkbyXSewKO40Wn1pNuT6KQdUtwg+isY1WqMIs7ai0B7eHECf4Q5HqsxqkRNaoJo/fWe/E3zj39WdZ7Gx6QLJMrStsk2o0KIhqPKz6ZsaCZPnszLL7+MwWBg2LBhBAYGsn79erKysujfvz9r167FYvn7Zt6FCxdy++2307p16xLZYkWWLVvGDTfcgMfjoW/fvsTHx/PLL7+QmJhIs2bN2Lx5c3EyvRp1cWZMTTDmn3kH2Hb6IxyePAINEcWXKfNd6Zh0QfRtfgPxIb1KhMMWXs4sDEctupx5frPrMOosJQJUU0/k8eFbq/jy4x9w2AtX5sa3ac31ky7jsmv7EhnSoszQ1zxnus9tRVjifO4b4JcxJl2gqrBaNQ2ZmvfEn3ULIYSoOTWawN9QffLJJ7z22mv8+uuvuFwu2rVrx80338xDDz1UHEZaxFczBrBjxw7+97//8cMPP5CdnU2LFi248sorefTRR2nWrFmlaqvtZkzNw6TNmhB2pq8k036szJT5NNsxws1tGNbiAbakLiTNdpSogLalxqUWJBJuak2AIZxMx/FSY7LSc3j/7Y9Zs2gb2ZmFqz7DI0O56c7R3DjhGkLDCo9Hui2JEEMMZ+wHSLcdK3dbEeY2dA4bSoGSVa2Hcqt9cHeEKZ5DWZvrzUPQ6+OD0oUQoimqlWbM4XCwceNGDhw4QE5OTpmhaXV9A39DUdvNmNNjIzl/H0atBX0Zy//dioPkvD/4I3MjFn0IljKiLWzuXOyePHpEjOBA9g9YdFYs+tK129w55DpTMeushJljy43JSM06xfcr9rP87Y0kJ50BICDQzJibr+C2e64jKsZKmu04abYkgoxh5W4r351Fh5D+RAe0KXffCtxZgIYAfUgFY7IBLwH60HLHOBUbIYbmHMzejEVnxVjG2SanJx+bJ5cu4ZcSZAwv9frf43y/J+rq9j3GqdiICews0Q5CCFGDavSeMSi8p+quu+4q93mPQL1YTSnKpnjdKF4POo2hzNe1GgMOTz4exY1BU/YvbIPGTIGSRa4rA0VxY9CXjhEoHGfB5XWhU+wYNOWNMaOzwJW3XMSEiXew9osfWPDKR+zfc5jFb37Kknc+Z8Toofzr9h6EtlEqmMeCoqTh8ORXuG9upfCyaMVjnD7HKN48nIoNRXGj15edt6fXmFCUTNyKo8zXi6h5T9TV7XuM4s1D8brLfF0IIUTtqlIC//bt27n++uvJyspi3LhxxfEOs2bNYsyYMcXd34QJE/j3v//tv2qF32g1erQaXeEN+WVQvC5MukB0Wj0ur63MMS6vHa1Wj9UQjlarx+Ut+7mHLq8Ng8aAQWuuYIwdg8aIUWcGnYsrxgzj041v887yZ+k3qBcej8IXy9Zx74h5JNy1kp1b95Z5JtbltaHV6jHpAivcN73WgF5r9DHGiF5rqHCMVqPDqLWg1epxe+1ljnN7HWi1+jLPUp1NzXuirm7fY7QaHVpNlf8uJoQQwo+q1Iw999xzeDweli9fzocfflicFfXUU0/xySefcPDgQS677DK++uqr4tWKon4xaM0E6EOxuXPLfN3mzqWFpTMhppbku8o++5nvSifEGEO7oIGEGWPIc6aVOS7PmUaEKZ4oSwdynalljsl1phJhjifS3I5cZ+H2NBoN/YdcwHufP8+ydW8wdGQftFotv36fyKwb3uS+qxP4/sudeDxKiW2FG1vRzNy+wn2zGqKxGqJ8jInCaoiucEyAPpRgY3NCDM2L6y69b+mEGJoToA8t8/Uiat4TdXX7HhOgD8Wgrb9PzhBCiKakSs3Yjz/+SOfOnbnqqqvKfD0qKoqPP/6Y/Pz8SmeSidpRFIxp1JnJdabhVhwoXgW34iDXmYZRZyYyqBXdIi7FpAsizXYMmzsXt6dwRV6a7RgmXRBdIy7BYrHQMXwwZn0QqQWJ2Nw5f43LIbUgEbM+iM6RQzkn/EIseiupBYnY3bl4PK7Ce8UKErHorbQP60er4K5Y9EGk25JwevJRFDdOTz4tOgbw7Nuz2L7nJ26dOA6jSc8fvx7j8bvfZvyQx/ls8VpOZR7ErA+iU8RgwgNbVrhvoeYWhJpbVHtMiKk5Op2OGGunMutOtyVh0QcRY+3kM29MzXviz7rl5n0hhKgfqnQDv9lsZuTIkSxbtgyAO++8k3fffZf8/PwSz6m85ppr2L17N4mJif6ruJGqq9BXNeGhx7J3sif1G7Jcp4pDT8MMLekadRnxIX8/ZSA5bz97UtaRZk/8OxzW3LZEOGya7RiHM7aS7jiGS3Fi0BqJMMXTPrxf8YrNHGcKJ3N/J91+HLfHgV5nIsLcmpbWv0Nfdx/dTMILT7Fi0SbyswsvD4ZFWrnrvgk8POUxQkNDcXjyybQlk+lIxq3Y0WvNhJtiCbW0qFTO2N/HKBW34kSvNWI1RJUKWM1xppCUvYcU20GcHhtGnYVmlnNpFdK1RKyFmkBX9TWV/76prVsNf4TnVnacEEI0dDV6A7/VasXt/vvm36Kw1OTkZNq2/TtuwGAwcPr06apsQtS68sNDwy0tiQ++gNO2IJyeAoy6AJpbOhFuaVlinNNjw6Hk4cKOBxfgLRUOa9QFYDVFF4fIGrQWrKbo0g8G94LGC2i8hf/8x18ZYpq35N6Zt3LlxF58/fE21izcTtqf2TzzxIu8Ou8d7rrrLibedwteayaZzpPFTSReLxZjcHEzUrlgUO8//llSnjOdM/l/kOE8gdvrRK8x4lUUwiwtSjw5wFejVbmayn/f1Nbti7/CcyszTgghmpIqnRk777zz0Ol0xc9gfOedwl9+b731FhMmTADA5XLRtm1b9Ho9R48e9W/VjVB9DX11ePJVhZkey97pMxw23NLS51yAzzFOT0GJ8FiDJgCbM4c1n63n87c3c/TAnwDoDXouG3UhEx+4kXM7nlNjIawmXaCq0Fs1QbRqGhJ/BcPW9rbUHkshhGgsajRn7IEHHuCdd97h9OnThISE8OeffxIfH4/ZbOZ///sfcXFxvPXWW3z55ZfcdNNNLFq0qFo70xTUx9DXQH04mY5TZNhPVBhm2iaoH2tPvUhGheGwrWkdeD457j/LnSvM1BI0kGk/We6YUEMsuZ6UckNfU/KPcPCnLD56/Wu2b9ld/P0hwy9i4oM30KtvN7+GsFqNkYQZ4vjhz3cqDL1VE0SrJojVX8Gwtb2tSHMb0uxHfR5LCaIVQjQman+3V+kG/muuuYaWLVvy3XffAdCiRQvmzJlDbm4uDz74INdccw1r1qwhNDSUJ598smp7IGqUS7FT4M4qM8wVwKK3kuU8RZbjFFZjRJljrMYIsl2nOVGwk2znnwQayh4XaIgg036K0/b9Fc6VYT9Guv14hWNSHUdIsx0v9VzIIsGmaM69KIxnl97P4i/ncckVA9FoNGz8+iduGvEAN/7rfnZsOESmI/mvcNTyqTlGBe4sUuwHyXQmE1RGkwEQZIwkw3mCM/bDPudyKWXHY1SmplxXKrmulFraVgq5rlSf2yr6qm5NQgjRGFXpnrFhw4Zx6NChEt977LHH6NatG8uWLSMjI4NOnToxZcoU4uJKn+EQdU9NwKjL48DtdaDXVBxmmu/K+iv0tfxwWI83Facnv8K5XF4HKJqKx3jseBRHheGxbhy4PHZ6XdCT8xf15uihJN59bSkrl37Lrp/3suvWvcR3iGH69NNMvO1eTKay87/UHCPFm4fNk+sz9FZNEK2aIFZ1wbDqwmr9sy11AbOFKzp9H0sJohVCNEVVOjNWntGjR/PRRx/xzTff8OKLLxIfH+/P6YUfqQkYNehM6DUmn2GmgYbQv0Jfyw+H1WmMGHWBFc5l0JjQ6yrenkFnRqc1VRgeq8eEQWcunqdNhzj+++IM1u36mIkP3kCQNYBjh5K5/66ptG3blueee46cnJxSc6k5RlqNDove6jP0Vk0QrZogVnXBsOrCav2zLXUBs3qtSdWxlCBaIURT5NdmTDQcagJGQ42xhJpifYaZtgroRYixRYXhsGHmWJqbO1U4V7g5nghz6wrHRJnaEWlpXXF4rCWeKEu7UvNEN49g2mN38enPLzDj8buJiYkhOTmZGTNm0KpVK2bNmsWff/5ZPF7NMQrQhxJtPsdn6K2aIFo1QazqgmHVhdX6Z1vqAmaLviSIVgghSpNmrIlSEzAaZokh1trZZ5ipyWSiq89w2MtoHda9wrlaBnehpbVLhWNahXalfWi/KofHptuSiAyL4v9mP0FiYiLvvvsuHTt2JCcnh7lz5xIfH8+dd97JgQMHVB2jEFNzDAaDz9BbNUG0aoJY/RUMW9vb0mq1qo6l3LwvhGiKqrSaEiAxMZG5c+eyfv16kpOTcTjKfgiyRqMpkUkmylZTqyn9ETCa40zhZM7vZNiP//UMSTPh5ta0DO5SIh7iWPZO9qR9S6YjCY/XhU5jINwUR9fIv8Nhc5wpnMrdR5bj1F/3o5kINcUSa+1cPFeOM4VTOftK5IOFGVsSG/z3mDTbMY5kbiPDcaI40DTc1Ip2YX1LhMcmZe7hjOMgLrcNg95CM9M5xIV1K1G32+3m05VLef65F/l5a2Fci0aj4ZprruHhhx+m5/ldVYWnJuftZ1/aRjIcx3F7Xeg1BiJMrekUOaQ49NbhySej4BRp9uO4lAIM2gCizPGEBcSUmEvN++arpqLQ2yznKVweBwadiVBjLGGWktvyeDzkOE/jVGwYtRaCjYVPFajMZ6QyOWO+wmoFKIpCgTsLt+JArzURoA/1+QQHIUT9U6Ohr7t27WLw4MHk5eWV+bDms1Wx1xN+4NeAUQ14NYCiwaulzIzRIGM44cZWuBUbTq8do8ZMmLEVQcbw4jEmXSBhplg0Gko0CGf/IjbpAgkzx4JGU5ycH2Yq2UBYjVHEWc8jwBBe3NREmluXWGWZ50znjOMA6bYTeLwOdC4T4CXcGVOi8UvO3U98fz0vXjiFPduPsPT1b9nw9Y98/vnnfP755wwY2J+7p4ynz5BOf81c9mc6yBhB88Bz0Wi0uLwFGDQBNAvoQNBZq0Nznakk5e4q0UQWuDLQ6w2YLJVrbErWUromhyefTMepEo2v1wsBxpDiedJsx0jM2kamMxlFcaPV6gkzxtA29O+mVs1npHJBtaAurLZpKvpMZrtOF78nIYbmxFg7qcrGE0I0PFU6M3bZZZexbt06xowZw5w5c+jQoQNBQUE1UV+T4e8zY/4K2MxxpqgKfU2zHSsVxOryFpDrLIw96B51BVZjlF8CRNWMSbcl+QxhDTJGlLtvfx7JZMWCLXzy0ae4XIU3nXfs3IH7HrqTkWMuw62xlziOao5TWWG1NXWM1IT1qqmnrNy4uv5MNmZq/7wJIRqGGg19tVqttGzZkn379sk9Hn7iz2ZMbVipr4BNRVE4mPkD6fakCkNf2wVfxK60z0itIPQ00tKGuKDzKPBkVitAVM0YizaU/VkbSPdRT7TpHLLdyeXuW7i5FbY0HfNffYOPF64kPy8fgNiWLbjrgTu4+sZhNA+PI8IUz6GszRUep8KFECmk28sOq00tSCTS3IY4a/WPkZqw3lBjLLnu8sNzUwsSibK0pXf0mBKXLKvKX5/JxkztnzdfYcVCiPqjRkNfDQYDPXv2bLL/06zv1IaV+grYLHBnke067TP0tSj0tLwgVqsxigz7CdIdx6odIKpmTIr9EJn2ExWGsKbZkjjjOFjhvmU5ThIQ5eE/Tz/CrgM/MOfxaURFR3Lq5J/8++GnuLj7Nfz38ac5cnKvz+OUajtCegVhtVZjFBnOJNLtvo6R70DXwrDekxXWk2avODzXaowi03mKHKd/ni3rr89kY6b2z5uvsGIhRMNTpWasV69enDx50t+1CD9RF1bq8Rmw6VYcKIrbR+irG5v7r9DTioJYvU6cHpvPAFG34qz2GIenALfXVUE9FjxeBy63rcJ9c3uduDwOdBoDIaHBTJ5xD9v3f8ezrzxJ2/bxZGXm8OqzC+jRsS9zZ77NqaNlR3IUhdW6sVd4jDyKC6fi6xg5cSsuFWG9zgr3zanYfIbnKoobp1J2dlxl+esz2Zip/fPmVspeLCWEaLiq1IxNnz6dLVu2sGnTJj+XI/xBbVipr4BNvdaEVqv3GfrqO/TUjl5jxKizVDtAVM0Yky4AvcZQYQirTmPCoLdUuG96jRGDzlRiW2aziVvvGMfmnd/w9gcv0qN3F+x2B58vXs+VF47noTseZ++uP0rNZdCZ0WOu8BjptAaMWl/HyHega2FYr7HCfTNqLT7Dc7VaPUZt2U9VqCx/fSYbM7V/3vTasp8YIYRouKrUjA0fPpyXXnqJq6++mtmzZ/P9999z7NgxkpKSyvwStUttWKmvgM0AfSghhuY+Q1+LQk8rCmINN7ciwhRf7QBRNWOizR0IM7eqMIQ10hJHM9M5Fe5bqKklocbYMrel0+kYckU/vvluBevXr2fQJf1QFIWvV27iukvu5vZrprJ5w894vd7CsFpLOyJ8hNWGG+OIMPs6Rr4DXQvDeltWuG+RZt/huWHGWIKNzct8vbL89ZlszNT+eQvQh9ZuYUKIGlflv4b26tWLmJgYEhISSEhIKHec5IzVvqKwTocnr/CGdr31r8tAf69cOztgs7xMK61WS4y1EwXuDNJsxwnQBxevgCtw5xCgtxJj7YTBYKBtaF/yXGmkFiT+tTLPjMtrL16Z1y60L1ZjFO4CW7k1hZpbAOBU8slxpGLQmdCgxYuCy+PApLeUGJNlO4NX48KjeNBpdWi8BizGQCICWtJJO5jtZ1JJyT9CoDEcPSbcOMh3ZmAxWOkYPviv1ZQ5pOYfw6QPQKvRongVHO4CAo3BxFo7Y9IF4iooqLDmoUPbc/6AlXz10xLee3UZ61ZuY+sPO9n6w07ad45j/P2juee2YTQLbEtBajopBYkEGsL+uhTqIN+VSYDeSruwv49Rtv0MTk/BX5cbjRh1AZgNgar2P8wSQ4AxBJs7k5S8oxh0xsIECS+4PE6CTCG0CumK01NAgSud03lHMOsDi4+13Z1PkDGYtqF9im/e95V7BhXnlZ39mfz7vdXgxVv83qr5TKrdXpGGlNd19p+3dFvSX6spCz8jRaspY6yd6m39Qoiqq9Jqys2bN3PZZZdhtxeeTo+IiKgw2uLo0aNVr7CJqInQV3+FdZadRRVL29A+JaIP1IxTGzLrK2cpOW8/f2RsKpWP1TF8cHHA6rHsnexNX0u288+/5zG2oGvEpcUhtGrmUZv7VbT/B47+zmfvbOTrpT9jLyh8aHfr1q2ZNm0a/xp7EUmOn0sdo47hF/u9bjXzHMr4id1pX5HjOlO8b8GGZnSP/Bcdwi+q5mekZF6Z2vfWX9trqHldDbVuIURpNRptMXjwYL7//numTp3KI488QlhYWLWKFXWTwK8m9wkKM63srgK0Wg1erxeNRoOieDEbAkplQ6k5W6GmJofbVubZk+iA9uQ6U9mduoYCd26ZZ5jOzuuyu/L/OsNUmIhfdIbp7CyuAncuRq0FrUaP4i28aT1Aby2R6aQmEf+fxyk7K4cP3v6UxW8vJz0tE4Cw8FBumjCam+68iuAwa4kzWmfno9lcuX+d0TPjxl58Ru/8Ztdh1Fl87j9QPMais6LVGFG8Tmye3FJj8l05mHQBaNDjxY3DU0CgIVh17lnR++Err6z0e1vyrKfaDDU12zPqAhp0XldDOqMnhChfjTZjwcHBdOjQgR07dlSrSPG3mmrGyqMm90lNppU/s6HU1BSgCyMpbxdpFWWIqcnr0keQYT9JhqP8LC61mU6+6k7NPsnqpZt4/eUFHD96AgCLxcwNt13H3Q/cQev4Vqrz0cLNrQnQhZPpPF7+GGNr0GrIqCDTLMIcj1fxklHBPGqy4dS8H1GWtvSKGk2G83i1P29qthdhiceqjybLeUryuoQQdapGc8aMRiPnnntulYsTdU9N7pOaTC9/ZkOpqSndcYwM+8lq53VlOE6R6aw4i0ttppOvusOsUYwZfxnf/PIhr78/j+49u2Cz2Xn3jcVc2P0S7h7/EEf2nVSZj3acVMehCvc/zZlImu1IhWNSbYmkORJ9ZMOd9JkNV/h+nPCZV5bhOK7i8+Y7Q03N+59mO06a/YjkdQkhGowqNWN9+/bl4MGD/q5F1CI1uU9qMr38mQ2lpianx1YYFVHtvC47HsXll0wndcfSiVejMGrMSL7dvIJlqxcxeNgAPB4Pny/7gsv7X8vdYx/h158Oo6fsOInifDRPxXllLsWBy0eGmEux4/Qxxu11+MyGK3w/nD7zyuyefFXHyFeGmrr334FTqThDTvK6hBD1SZWasUcffZTdu3fz0Ucf+bseUUvU5D6pyfTyZzaUmpqMOkthiGq187rM6LQGv2Q6qTuWf+eDaTQaBg25iKWrFrL+p1WMum4kWq2Wbd/t5qnbl3HfVXPZ9MUOPB7lH/v2Vz6aruK8MoPWhMFHhphBa8boY4xeY/KZDVf4fhh95pWZdYGVOkYVb8/X+2/CqK04Q07yuoQQ9UmVfos6nU6mTJnCLbfcwqpVq/jXv/5FXFxcufdfDBo0qFpFCv8ryn0qvIen9C+lokwvKLqHp5wxxki/ZUOpqSnCFE++K5M021HMZVzOynWmEmluQ4Q5ngJ3ZrnzhJtiwev9656x0g+nznWmE2GOU5XppO5YFl5W++ex7NqjM28sfIEHH7mdRfM/ZcmiTzi89xT/ue8dWsRFMvauSxh+3YWYzMa/8tH+vmes3P03ti2+Z6y8MVGWtsX3jJU7j6UNEaaKj6Oa9yPK0pZwU2twUqVjVNntRZa4Z6x6760QQtSGKt3Ar9Vq0Wj+XllX4QYkZ0yV2r6BH0qvpvxnhlZZq9vKGnP2asraqKn0arqSmWZlrQIsa56i1ZR/r7grmelUmRV3/jqWh078xlPPP8KaxdvIzSp8FFFIRCCX39STq24dwJBzbyteTVnR/gN+GaPmOKp5P85eTVndY6Rme6VXU1b9vRVCiKqq8WiLyqye27hxY2U30eTURTMG/ssi83dNWfY/yXWl4FYKL5daDdGEmluUyJk6nLGFdOdx3IoTvdZIhDGe9uH9SmSaFc6TWjzGaogqMU+OM4UT2XtJsx8pjuOINLejVUjXEr+s1YSQqtmemmOZnLefnSe+5rMlX/HFu9tIS84BICDQwqQ77+Khhx4iIErhUMYW0uxHcXrtGDVmIs1t6BB+YfH+p9mOcThzK+n247i8DgwaExHm1rQP61dijJpsOFXvR+ZW0m3HcONAj4kIS3yJbRXNlWlLJst5CpfHgUFnItQYS5glptLZd0cyt5HhOFF8rMNNrWgXVjJn7FTuPrIcp/56vJWJUFMssdbOlX5v1YzxZxyFmu0JIeo/tb/bq3SZUp5J2XiYdIFEWdpW+D9+NWNqhuYf//ybUReA1dQMh5KHU7Fj1JqxmqIx6sq6sdv7j3/+zekpINedQq4rA4/iwKG1YdJbcXr+viep8s1o+dtTcywjLHH0jh1BywfOYcKkHL5fvZMPXl/Nvj1/8OKLL/Lqq68yeuxIRt7Rj5B4LxovoPHCP94Poy4AqzEah5KL02PHqDNjNZY8RpGWeMKMrXxmwxXy8X4Yo7F7cgsXGJSxraJjmek4RZbjZPHTBbxeCDCGFB9LNcfIaowiznoeAYZwXEoBBm0AkebWJVZZmnSBhJli0Wgo0fid/Z756y8j/gxqre2//Agh6l6VzowJ/6urM2P1jZog2tKXF0sHepp0gX4JD1UTemrSBaqqW80v0vLmKXDlsO27Xbzz8lI2bfyueHy/od245Z5r6NI3jjxXmt9DT/31fgQbo8lxptRaTeA7PNZfY9Tuvxr++hwJIeqHGr1MKfxPmjF1oa+B+nAyHafIsJcf1hpubkWYKZZ8d0b1wmNVhJ5ajZFEmtuQZj9aYd1qwnHVht5+8+NyFrzyMT99vRdFKfzj26VXe2659yo6DYogOqitX0JP/fV+RJjjaB/Sn8PZP5JuT6rxmtSEx/ptTC2GB/s7ZFkIUfNq9DLl999/X6nxsppSqKEm9DXLeYosx6kKAz2zHKfQaCj3bIRFbyXdriI81n6CQEMY4eaW5c5T4M4q/lITjmvUlZ0hBipDb+3HaHaukafenEzqiXyWvLGa1Us38fvOw8ya+Dyt2jbj6gn9GXndMJqHxpezb3+HngYZw6tVT+H74Ts8N8NxnGzXaVVBrNWtKdeVCnjLXS1ZFGgMGgL0IdUaU5nw4Ir2S+2+qfkcCSEanio1Y5W5gV9WUwq11ISnujyOv27GLj/Q0+114PI4qh0e6vY6fYaeKt483IrDZ92KN89nOK760NvCkNVWbaw8PHciE6dfy7IFX7N84becSDzDq498xpIX13HrXWO54Y6rCQ4p+cu9MPQ002foqfr3w+kjYDWzMPRVcaPXVzzOHzW5lcKHs/sKNPbPGDXhwb73C9Ttm5rPkRCi4alSMzZo0KAymzFFUTh+/DgnThQ+f+/CCy/EYCj7fyxC/NPZ4al6TemcKcXrwqAz/dVw2TFS+t6ZolVzBp2pwnnODg/VUfpMRGHoqbE49LS8ebQaHXqtyWfdasJx1ez/2SGrRXVHRIVy96xx3HL/1Xy6+EuWvvUNaaezefHJd3j7xSVcP34kt951Lc1iooqPkZrQU/Xvh7HC96M49FWr9znOHzXptUbA62OMAdD4Yczf4cHV2S+1++bPkGUhRP1RI6spd+/ezfjx4wkMDOTLL7+syiZEE6QmPDXUGIvXy1/3KJUd6BlubkWoseieseqEh/oOPbUaIwnQh/oOfVURjlvd0NvAIAv/uu08xk0Yyfer9vLOqx9w9MAp3n11KYvf/JQrr72EO+4fR1hrrarQU3+9HxHmOMJNrQufdWlPqlYQa3UCdkuOURForGJMrYcH+zFkWQhRf1QtBMeH7t2789lnn7F582aeffbZmtiEaIQ0Gg0hpuYYdWZynWl/Xf5TcCsOcp1pGHVmwiwxxFo7Y9EHkW5LwvnX5S+nJ590WxIWfRCx1s6EWWIqnCc8IJZ2oX2x6K2kFiRid+fi8biwu3NJLUjEorfSLrQv4QGxFc4TYmqOVqv1WXeIqbmqgGRf86ipu2PUAO6fNJVlm14m4f2p9L6wKy6Xm88/+pqR/ccz546XSdqT6/OGcn+9HzHWTuj1emKsnXyO80dNoeYWhJpb1M4YSwtig33vv5q8MTX7puZzJIRoeGp0NeXgwYNJSUlh3759NbWJRkNWU/5NbVirr1wntWGlR7K2kWE/WXyJM9zcknahfUuEnqrJfVITaArg8XgqzPVSs/9ptmMcytxKmu1I4UPBtSaiLO1KhKz+HXp6kt+27+fjN77l+693UPRH/qKLLuLhhx9mxIgR2JWccsNK1ezX2dsqyg8LNbUsFbCqNo/LV4Cq2nwwX++/2jFqcsZO5ewj03kSj+JCpzUQZmxJbHDnGssZk2BYIeq/Gl1NqVZUVBQ///xzTW5CNGrlh6cGG6MJCotUmXheflip1RhFXNB5BBrCcHpsGHUWIkzxpcJD1YTe/h1o+nfi+z8DTctOvI+h7VnNn5r9L/y2F9Dg1RTu2z//XnV26Gn/C6MYPOBS0o45eHf+x3y4eAk//fQTV199Ne3Oac0N9/yLS6/ph8lsLrOp9bVfagJW1b5vahq2ygURl//+qxmjNhg5zBwLGg1uxY5eaybMFFOlTDA125NgWCEalxo7M+Z0OjnnnHPIy8sjLS2tJjbRqMiZsUI1HZ5a2UBPtb/Y1ASaOj0FfgmZ9UdYrTsrkJdffom333yX/NzCpw1EN4/g5ruu5vJxfYkMi6J9WH8AvwTs+vM41mYwrL8+azX5/FYJhhWi/qqz0Nf8/Hz279/PE088wZdffsno0aNZtmyZPzfRKEkz5r/QS38Fg6oN2FQUhYOZP1QYaBpqiiXXmUK6/Vi1Qmb9FVZbFNZ6IvUga5fu4v3Xl5F6Jh0Aa3AgV98yhIl330ZUiwgy7SerFbDrz+NYm8Gw/vqs+TOoVYJhhWhYavQyZdnPrSvJ6/USGhrKk08+WZVNiCbIX6GX/goGVRuwWeDO8hlommo7Qr4zA6upopDZkz5DZv0VVlsUnts8oiUTHjiXWyaN5ovl63j3lY9JPJTEB6+tZunbXzP82v5MfOAmIs4pe7/UBOz68zj6LxjWd6Crvz5r/gxqlWBYIRqnKq2m9Hq95X7p9Xpat27NxIkT2blzJ+eee66/axaNlLrQS49fwlPdihO34qr2toDCVW+Ku8LgT5fHjhu7j5BZh8+QWX+F1f4zPNdoMjLmphF88dNCXl38JD0v6ILL6eaLJd9xzUV38eBt/2b3jv2l9ktNwK4/j6OiuP0UDOvCrThr5bOmdv/VqO3tCSFqR5XOjCmK4u86hPBb6KW/gkHVBmzqtSafgaYGnRm9x+wjZNbkM2TWX2G15YXnarVaho0YwMDLz2Pz5s18+PpX/LT2V9au/p61q7/ngv49mPjgjQwc1kd1wK4/j6P/gmF9B7r667Pmz6BWCYYVonGqkZwxIaqiKPTS5s4t83WbO5cAfajq8NSK5rEaorAaoqu9LaBwFZuhObnO9DJfz3WmE2VpR4SlNbnO1HLGpBJubkmEKb7CmiJM8YSbW/qYp5XPeUKNsX/dx1Z+zYMHXMrbHz3P4g1PM+qG4RgMen758Tfuuv5hrhk0gWVLVhGobUaoMbbWjmOIobnqYNiK3/9orIaoWvmsqd1/NWp7e0KI2iF/fRL1RlHopcOTR44jFYPOhAYtXhRcHgcmvaVS4akVzRNqbgGAU8kn15mGRW/96xLP36vS1AZsarVaYqydKHBnkJp/DJM+AK1Gi+JVcLgLCDQG0yq4K05PAQWp6aQUJBJoCPvrMUJO8l2ZBPwVMms1RuEusJFtT0GrLYyr0Gg0KIoXsyGA8IBYDHoj+a40UvITCTSGFV8uzHdmEmAoOU95+xZmiSHAGILNnUlawXECDMHFq/IKXDkEGKy0DOkCgL1zFvEJMdw5Ywwfv/0lyxd9xcF9iTw55U0WzlvN5CkPcuUNA8lWyq75n8exvHyss49jui3pr9WUhftWtJry7ADV8vLazn7/yzuOZ7//2fYUPF5ncUSETmMsVXd5NfvrM6vW2dur7udWCFF/1Gjoq1BPVlP+TW0wqD/m8WdeU3Lefv7I2FQqQ6xj+GBigjpVMCaWjuEXF49Rk0WmZltq9k3Ntv45piDXxfqP97B8wTpSUwpja0LDQhh121Auv7knweGWcvPT1Aao+nrfqlJ3TR5Hf31m1ZKcMSEaBr9GW6hZPVnuBjQa3G65mdQXacYKFWUoOdy2v84yaPDiLT7LUNnsJzXz+CPJvCgfq8Cdi1FrQavRo3jdOBUbAXpriTwumzMfr8aFR/Gg0+rQeA1YjIFEB7TH4ckvnidAf9bZKndOqXnsroK/zugoaDXa4jM6avft7GP0T0XHCCh3jNet5dtPt/HCvBc5cjix8OfMRq4adwk33X0lES0Di2sONkZXKh+rogT+NNsxnzlrRl2Az+NYlPtW4Mot8wyj2ty3s49RdT6zlSUJ/ELUf35txtQ8V63cDWg0eDyeKv98UyHNWO3mjPkzi0lNPpaaPK6i7K/Ch26XM4+pFWHm6ud6+SuLK0gfQWr+cVauXMnSN9ayZ9cfQOH/My676mKunTSY/n0upkPoANIdx6r9nng8HnakLCfVR85akC6KLNep8nPfjLHkulNIt1WQ+2ZuQ5y14rw2f+bVCSEaH7/mjG3cuLHM73u9XoYOHcrw4cN5+OGHq1apEH+pzZwxf2YxqcnHUpPHVZT9VdE8mc6ToNEQUk5eWW1nsWU4TpHj+ZORo4YzesxofvnpN955+SN+WLeNr1ds5OsVGzl/QBdmzZxDr0HnVPs9yXGeJtOZXGHOWqrtGDZDDuHm2HLGRJBmP0KuK4PgivLaHCcIMIQTYSl7Hn/mlQkhmjZVzdjFF19c4evNmzf3OUYIX9RlKOX5KfvJ9zxqFedj6cvPx1KTx/XP7K+y5vEoLtyKvVaOkVtxAvgYY8ejuNBrCi+R9enfkz79e3Lg9yO8++pS1ny6ju2bf+fazTfRuds5PPDQ3Vw1ZgR6vb7UXGrqdio2FMWNQV9+zppHceDy2Cs8jk7FhkfxkdemOHEpBT7zyqDiY+TPz5oQonGSaAtRb5ydoVSWqmQ/VWcetc7OxyrLP/O4yqvp7Oyv8ubRaQ3oteZaOUZ6rRG91uBjjBmd1lCq5nO7tGPu63NY/fMCrp/4LwICLOzbc5B77phKv+6XsOCNRRQU2ErMpaZuo7ZwcYDLW1Dm6y6vHZ3WhEFnrvA4GrUWdFpThfPotUYM2gAf+29ArzXW2mdNCNE4STMm6o3azBnzZxaTmnysUFOszzwuNdlfYcaWhJli6k0WW7gpljBjy3JrtjbT8fgzD3P06DEefnQKYRGhnDh+kjnT/kPvjoN47n8vk56WobruYGNzwowxFeasRVniiTK1q/A4RprbEekr983Uikhz61rJKxNCNG3SjIl6oyhDyagzk+tMK7z851VwKw5ynWmqM5T8NY9aRflYFn0Q6bYknJ58FMWN05NPui0Jiz6IWGtnwiwxFdYUZokh1tq54nmCfc/jr2MUam5BqLlFxWMsLYgNrrjmGGsnoqOjeeKxJ9n6+1c8/ux04uJbkpGeybNPvUzvToN4ctZLZP7p8Fm3TqejbWhfLHorqQWJ2N25eDwu7O5cUgsSsfyV19YqtGuFNbUK6Ur70H4VzxPWl/CA2GofI8n9EkL4Uu2cMa1Wy/jx43n33Xf9VVOT1JRWU/paku+vDKXazmLKcaZwKncfWY5TxZcmQ02xxFo7l8g1y7Qlk+U8hcvjwKAzEWqMJcwSU6nMKrX7puZYZ9n/JNeViltxotcasRqiCDW3KJ5HzZgcZwonc38n3Z6E22NHrzMTaW5dYt+L5krPO0FS7l6+/WIjS+Z/xYG9R4HCRuv6669n5syZdOvWrdxoCyiMtziUvpU0xxFcigOD1kSkqR0dIvoVZ4jlOFM4lbOPTOdJPIoLndZAmLElscGdS+SVHcncRobjRPG+hZta0S7s7ywyNcdacr+EEGXx62pKIfxFzS8tky6QKEvbamco+WueymwvzBSLRkOJRuvsX8YOTz6ZjlMlGjavFwKMIcXjgo3RBIVFVtiMqNm3yjUI3n/8syw+xiiA96/n1noVvErpcX/mHWBP2rdkOU8RP8jLnItHcHy7nW8X7mXzxm0sWbKEJUuWMGDoBYy753LOu/BcdDpD2QGqWi9e/krIRwPaktsz6QIJM8eCRoNbsaPXmgkzxZTYd6sxijjreQQYwnEpBRi0AUSaW5dYranmWNf2Z00I0bjImbF6oimcGatM6GdDo2bfigJdbe68vx71U3iTedGjforCUWurHsAvY9Tu17HsnWw7/REOTx6BhggMGgsur418VzomXRBBZ87jvdeW8fnyVShKYVPXpee5jL9/FH0u7UiQKbhEWGtFoa+VCWttjJ9HIUT94NfQ17ZtS4ciFjl+/DiBgYFERpYOPITCe1OOHDmiouSmrbE3Y7UdxFqb1OybmkDXCHMc54QNrFbIstp6VAW6qhijdr/aBPVj7akXybAfK/F4pCJptmOEm1rT2no+fxzZzYoFP/DZkq+w2xwAxLWJYeyky7jhputx6rJIt0tYqxCi/pME/gamsTdjTo+N5Px9GLUW9FpTqdfdigOnYiMmsHODC8dUs285zhQy7acINIRhLONsi9OTj82TS5fwSwkyhtd4PQXuLIrCSssfk01R6GvF+3WSQEN4hfsVYYpj25mlmHVBZQa/2ty5FLgyaR7YkWYB7TDqAslIy2LJgs/54O3Pyc7MASAs0sqVt17I2PEjiI5qUWoeuzuXfHcGrQJ7EG5pWa19a6ifRyFE/eHXe8bee+89vxUmmqbaDmKtTWr2TU2gq6Jk4lYctVKPmrBSNaGvhfvl9Llf+a6sv8Jay25sDBozbq8bp6egeK7wyFDuf/h27rh/HJ99+BXvzV9K8okzLH7+W5a/8R3X3HwJN0waQbPYyBLzeBQXTsVW7X1rqJ9HIUTDo6oZu+2222q6DtHInR0yqteUPhPRkMMx1ezb2YGuRkqfQXJ7HWi1+jLP0tREPXqtAdD4GGMEvCr2y+hzvwINoX+FtdrQU/rMmMtrR6/RY9QFlJorINDCzZNGM+rWYaz4dBUfvv4lR/f/yUdvreGTd7/m8lH9ufnekbTrGPdX6KsBo9ZS7X1rqJ9HIUTDIzljolbUdhBrbVKzb2oCXUMMzct9DqS/61ETVqom9LVwv8oPfS3ar1YBvQgxtiDfVfa4fFc6YaZWNLd0KncuuzebG264iQ/XzuOJ926nd/8ueNwevlz2PTcOmcFDNz/Dls0/E2ZoRYQ5vtr71lA/j0KIhkf+2idqRVHIqMOTR64zDYve+teloL9XrzXUcEw1+xZmiSHAGILNnUm6LemvVYeFz6wsWnUYY+1U7Zv31dYTai6838qp5FdrjNr9MhlNdI24lG2nPyLNduyv1ZRmXF578WrKrpGXEW5pyeHM3HLnahnchWhPG2xDM+g96BxO7stj6Rtr2fTlL/y0fhc/rd9F7wt+ZubDM+l7Scdq7VtD/TwKIRoeVTfwv/DCC9x3330YjcYqb8jpdPLqq68yderUKs/RmDX2G/iLNNRwTF/hqeC/QFcARVEqzBlTM8ZfYaV/h76m4FYKL3FaDdGlQl+TMvdwxnEQl9uGQW+hmekc4sK6ldivY9k7C3PGHCdxe13oNQbCTC3pGnkZ8SG9iucqDM89+df9aEZCTS1LBMim2Y5xOHMr6fZjuLxOUo/n8NXC3/jyk+9xOArvB+twTgfunjyeK64djMGkr/K+qX3/1YypzDghRMPn99WUrVu3ZtasWdx4441YraXv+ShPdnY2H3zwAQkJCZw8eVJWVpajqTRj0PB+GaltINUk8IPvJkpNw6a2qfNHE6EmgT85bz/7MzaSbjuBx+tApzERYWlFp/AhxAR1KrFvx7N2c9q2H6enAKMugOaWTrQO7V7ppxScyNlLmv0ITo8do85MpLkdJls0C9/8mNdee42srCwAmjdvxr0P3MNdd00iKrx5lZ5A4K8E/ob6lxEhRNX4tRlbuXIlU6dO5ejRo1gsFkaNGsWwYcO48MILOffcc0v8z83r9fLHH3+wZcsW1q5dy6pVq7Db7bRp04bnn3+eq666yj972Mg0pWasIVEbVJvjTPFLoKuaeYB6FR6bbkti+5ll2N15BBkji0NY85xpmPVBnN/sOmKCOqnaN5Mu0C8hsxqHhXfeeYfnn3+ekydPAmC1WrnrrruYMmUKsbGxtRqMa9IFNurQYyFE2fzajEHhZcaXX36ZV155hRMnThQ3YFqtlpCQEIKDg8nJySErK4uiKb1eL3FxcTzwwAM88MAD1brM2dhJM1b/qA2qjTDFcyhrM+n2pGoFuiqKwsHMHyqcJ8zYErSQaT9ZL8JjLdpQ9mdtIN12tPwQVktbBjS/g8TcLRXuW7i5FWGmWPLdGX4Lz3U6nXz88cckJCTw+++/A2AwGLjpppuY8MA4WrQNrfFgXKsxkkhzG9LsRxtl6LEQonx+b8aKKIrCypUrWbFiBZs2beLEiROlxrRq1YohQ4ZwzTXXcNVVV/nlpuTGTpqx+kdtUG2IoTkHszdj0VmrFeia58zg94y1Fc6T7TgDGi0hxqh6ER6bUpDI4awtBBhCsOhLf25t7hxsnlx6R43ijO1QhfuW78ogzNySYGO038NzvV4vX375JQkJCXz//ffF379sxBAemHo3fS7sXWpbaoJh1YbHFjVjjTH0WAhRvhp7ULhWq2XUqFGMGjUKgPT0dM6cOUN2djahoaFER0cTERFR9cqFqCfUBtU6FRuK4kavr16gq1tx+JynKKy0voTHOjwFuL1ODJqAMscYNBbylUwKXNm+983rxOVx1Eh4rkaj4YorruCKK65g69atPD33f3yxcjXffrmRb7/cSJ8Le3PfQ3dy2b+GotVqVQfDqg2PdSuORht6LISovmqfsoqIiKBz585ceOGFdOrUqV42Yrm5ucyZM4dzzz0Xi8VCZGQkV1xxBRs2bKj0XAUFBaxevZr777+fHj16YLVaMRqNtGrVinHjxvHjjz/WwB6IunB2eGpZioJBjVoLWq0et9de5ji1ga56rcnnPHqtEb3OXO1tqaFm/026APQaIy5vQZljXF4bWq2eAEOI733TGDHoTBVu7+zw3PLm8bX//fr1Y9nypaz9ZRk33jYGo9HAz1t2cNvYu7n4gn/x0aLl2B35hcdaa6iwHjVjtBpd4Xur4rMkIbNCNE2N/vphSkoK559/Pk8//TS5ubmMHDmSLl268NVXX3HJJZfwyiuvVGq+JUuWMHLkSF577TWys7MZNmwYV111FWazmaVLlzJw4ECeeuqpGtobUZvUBtUGG5sTYmhe7UDXAH2oz3kiTPFEmOPqTXhstLkDYeaW5DnTyhyT50wjzBhLjKWrz30LNbUk1BhbK+G5Bq2Zbp168p8XZ7B933fcP3US1uAgDv5xhCn3zKJft8tYPH8l2Cx+CY8t+pKQWSFEWSp9z1hDc80117By5UqGDRvGqlWrCAgovJzy5ZdfctVVV+H1etm1axfdu3dXNd/777/P999/z/333895551X/H2v18sLL7zAtGnTANi0aRMXX3yx6jrlnrH66Z8r4P4ZDFr+asqSYaVVX01Zeh7452rKqm3LX/tfejWlBZfXpmI1Zem6/7masqztlV5NWbX9/+e+5ec6WLTgQ9567X1SThc2lyEhIdw0YQy3TBpDXGx8mfUAqj4jaj9LQojGo8Zu4G9I9u3bR5cuXdDpdBw5coTWrVuXeH3ixIksWLCAcePG8dFHH/llm5dccgnr169nwoQJvPPOO6p/TpqxuqMmZ0ttzpg/sr/U5JX5MzzWFzW5X8l5+9mfvpFM5wk8ihudVk+4MY6OEYNL5YydzPmdDPsxXF4HBo2JcHM8LYO7lMgZ83W8/bX/ZW1L57Hw5aff8eK8l/njjz8AMBoNjL7hSiY+cCPtOrSpcnis5IwJ0bTU2A38Dcnnn38OQP/+/Us1YgA33ngjCxYs4IsvvsDlcmEwlH1zbWWcd955rF+/vsxVpqL+UfPL0aQLJMrS1md4arAxmqCwyGqn4pt0gYSZYtFoKNH8nP3LWs221DYsao5RpuNUiebQ64UAY0hxTRGWODqFDSPFdgiHUoBJG0C0pQMRlpalJ9SAV6MBRYNXq4F/JDmoOd7+2v/ytnXXxM7cecddfPHFF8ydO5ctW7bw8fufs3TRCq6+5ipmPTybvn3blXG0NP/4Z+X3TQjR9DTqZmzXrl0AnH/++WW+XvT9/Px8Dh06ROfOnau9zUOHDgHQokWLas8lalZ5IZy5zjQcnrwSl400Go2qyAGtVltupISa7cHfl7yCjdHFY/LdGbgKCkrUVNG2Sl0S1Bfe9J9uT6LAnVHtENoM+wls7sySlxYVO9GBbc8KM80ipcBe5qXcEGN08VyZ9pPY3VklalJzvP21/+VtS6vVcvXVV3P11VezefNmEhIS+OKLL1jx+UpWfL6SwYMHM3PmTIZcOpBUW+GTAAL0IcX7n+dKx6nkl7r8qPazJIRoOhr1DfxHjx4FIC6udDgkQHBwcPFpw6Kx1bFnzx7WrFkDwJgxY6o9n6g5Xq+XbMdpnB47VmMkeq0JjUaLXmvCaozE6bGT7TiNv67iq9lelv1Psux/VrsmRVFIzt2PzZ1HhCUOoy4QrVaHURdIhCUOmzuP5Nz9KIpS7XlO5ewj05bss2aPx+OXmtTw1/6fbcCAAaxatYq9e/cyfvx49Ho9mzZtYsSIEfTqeT6fLPkcsyakxj9HQojGqVE3Y7m5hSuXAgPLvxcjKCgIKLyuWx15eXnceOONuN1uLr/8ckaOHFnheIfDQU5OTokvUXtcip0CdxYWfdnPWbXorRS4s3ApZUco1MT2cl0p5LpSq11TgTuLbNdprMayY2asxgiyXYWXSqs7T6bzJJmOZJ815zhP+6UmNfy1/2Xp0qUL7733HkePHmXatGkEBQWx//cDTL/7Cfp1G8Zbry0kPy+/eLy/P0dCiMap3jZjM2fOpGPHjpX+2rx5c63X6nK5uO6669i7dy9t27Zl8eLFPn/m6aefJiQkpPirVatWtVCpKKIu0NXjtxBONdtzKy7cirPaNRWHx1YYjOpWH0JbwTwexYVbsfusuTgYt5o1qeGv/a9Iy5Ytee655ziY+DvTHr2HyKgITp5I5tGZT9Kr4yDm/vdFUlPS/f45EkI0Tn67Z2zBggX8+OOPvPvuu36ZLzk5mQMHDlT65/Ly8or/3Wot/Nt6fn5+ecOLx1d1BaPb7WbcuHF8/fXXtG7dmg0bNhAVFeXz52bPns3UqVOL/zsnJ0caslp0dqCpXlM6INTfIZxqtqfXGgBNtWs6OzzWSOmzwlUJoS1vHp3WgF5r9lnz2cG41alJDX/tvxoR4VHcP30C9z54J599/CXzX3ybo0eO8/wzrzL/xbcZe/M13HHfDbTs1q3a2xJCNF5+OzO2efNm3n//fX9NxwcffIDX66301/Dhw4vniI+PByApKanMbZx9ebBobGV4PB5uuukmPvvsM1q1asXGjRvLXLVZFpPJVHzP2tn3ronaoTbQ1V8hnGq2ZzVEYzVEVbsmNeGx/gqhDTO2JMwUU2vBuGr4a//VKHpfvXont94xjh93fcuCD1+lZ+/u2O0OFr2zlKG9R3PLjePZsWNHtbcnhGic6u1lSn/o1asXANu3by/z9aLvBwYGcs4551Rqbo/Hw80338wnn3xS3Ii1adOmegWLWqPRaAgxNceoM5PrTPvr2YEKbsVBrjMNo85MiKm53yIH1Gwv1NyCUHML1TV5vV6cHht2dy5Oj634JnGtVkuMtRMWfRDptiScnnwUxY3Tk0+6LQmLPogYa6fiGAg186QVHKfAlYnDnUeBK5O0guNY9EHEBncmzBLjs2adTudzrrNrUkNV3bZ/bMtWelvlzXM2j8dDpu0UZ/IPk2k7hcfjKfN99WrcjLj6MlZvXMIHX7zGkEv7oygKn3zyCeeffz6XXHIJa9eulRv6hRAl+C309fbbb2fRokXF/5OqD37//Xe6du2KTqcjMTGx1KrKqoa+KorCLbfcwpIlS4obsXbtysocUk9CX+tGbYdwqtmev8aoydlSM0+a7RiJWdvIdCYXzxNmjKFtaF8iLfGVOo5q5vLXcSx7W7G0De1Tqbqru/8Hfj/Cs88+y0cffVT8/8fzzjuPmTNncu2116LXN+qEISGatFpP4K+PzRj8/TikSy65hFWrVmGxFOb7fPXVV4wcObLcxyHdeuut/Pzzz9x///3cf//9xd9XFKV4X/3ViIE0Y3XJVyJ+XWyvojHl5ZWV9VidihLo1cwDhblnDret1H6Y9JYS21LzJAO1c1WkMnXbXQVotRq8Xi8ajQZF8WI2BJT5GKOy5sl1prI7dU3hZWRjFAZNAC5vAbnOwlWv3aOuKG7IfO3/8ePHeeGFF3j77bcpKCh8sHqbNm2YNm0at99+e/Gj2oQQjUetN2Pjx49n8eLF9a4ZS0lJYcCAARw6dIgWLVowcOBAUlJS+O677/B6vbz00ks8+OCDpX5u8ODBfPfddzz22GM8/vjjxd9/+eWXmTx5cvGY8u4R69ixI7NmzVJdpzRjQg2v10uqLZFcZxpWY2Sp14u+H2VpW2FDqWaeIENhNESeK71a26qPdasZE6ALIylvF2m2o0QFtC01JrUgkShLW3pHj0Gn05W/8/+Qnp7O/Pnzefnll0lLK3wGZmRkJA888AD33XcfERFlR3IIIRqeWn8c0uzZs7n99tv9NZ3fREdHs337dp5++mk+/fRTVq5cSWBgIJdffjnTp09n2LBhlZovIyOj+N83bdpU7riLL764Us2YEGpUJh+topR3dblnqYC33Bvd1W6r9utOATQE6EMqGON739Ltx8iwn8BqLHt1tNUYRabzFDnO04RZYsut+Z8iIiJ49NFHmTZtGgsXLuS5557j6NGjPPbYY8ydO5cJEyYwderUKi0qEkI0TI36QeENiZwZE2rY3bkk5+8nUB+GRlP6ZnfFq1DgziQmsBPmchoWtfNkOZIBCDPFVGtb9bFuNWOS8/ZxKv93Ik1tyjzz5fG4yHIm0yt6FM0C25e/8z643W6WL19OQkJC8SPcdDod119/PTNnzqRHjx5VnlsIUbfU/m5v1KsphWhszs4rK4vaLDI18+i1RvRaQ7W3Vft1G9BrjdXeN6POgl5jxOUtKHOMy2tHq9Vj1FbvOZN6vZ5x48axY8cO1q5dy6WXXorH42HJkiX07NmT4cOHs2HDBlmBKUQjJs2YEA2Iv/LR1OWeRWE1RPsli6126/ad16Zm3yJM8YSbW5HrTC1zTK4zlTBjLMHG5hXWrJZGo+GSSy7h22+/ZceOHYwbNw6tVss333zDsGHD6NOnD8uWLat39+UKIapPmjEhGhB/5aPVRO5ZQ6pbzZjwgFjahfbForeSWpCI3Z2Lx+PC7s4ltSARi95K29A+lbp5X61evXrx0UcfcejQIe677z4sFgvbt29n7NixnHvuubzxxhvYbKVXpQohGia5Z6yekHvGxNnUxET4Ix/NX5lmamoumiuj4BTp9mM4FRtGrYVIcxvCAmLqpG6HJ58s+5/kulJwK4WXOK2GaELNLUrkjB3J2kaG/QRurxO9xki4uRXtKpmNVh2pqam8+uqrvPrqq8WLiKKjo3nwwQe59957CQsLq5U6hBCVU+vRFqJ6pBkTRfzZ/KhR3dyzytScZjvGkcytZDhP4FFc6LQGwo2taBfWr9KNjb/qLmzGUnErTvRaI1ZDVIlmrLiBdBzD6bFh1FkKL2EGxNZIMHBF8vPzWbBgAfPmzSt+zFtgYCCTJk3ioYcekufbClHPSDPWwEgzJqByga71hdqa02zHVAeo1pe6wXcwbF28Hy6Xi08++YSEhAR2794NFC4EuPHGG5kxYwZdu3at9ZqEEKXJakohGhiv10u24zROjx2rMRK91oRGo0WvNWE1RuL02Ml2nK5Xq+rU1ux2u0nM2obNnUtUQFvMeis6nQ6z3kpUQFts7lwSs36utZvT1dSdZf+TLPuf9fL9MBgM3HTTTfz666989dVXDBkyBLfbzaJFi+jWrRtXXnklP/zwQ736rAghyifNmBD1RGWCUesLtTVnOI6T6UxWFaBaG9SG3ua6Uur1+6HRaIqjL7Zt28aYMWPQaDSsWbOGQYMGcdFFF7FixQoURamzGoUQvlU5gd/j8bBt2zZ27tzJmTNnyMzMJCwsjGbNmtG7d2/69KmZVUZCNFaK143i9aDTGMp8XasxoHjzULzuWq6sfGprtnvyURQ3Bn3Zz180aMzkKxk4ldpZIaimbrfiBGgw70efPn1Yvnw5hw4dYt68eSxcuJCtW7cyatQozj33XKZPn84tt9yCyWSq61KFEP9Q6XvGNm/ezGuvvcaaNWvIz88v/n7Rg3iLBAUFccUVV3DffffRv39//1XcSMk9Y8LpsZGcvw+j1oJeW/oXpltx4FRsxAR29vn4odqituYAXSi70lZh0QWXmbBvd+di8+TQJ3pspR4tVJN1F7izKXpkUkN5P852+vRpXnnlFebPn09WVhYAzZs3Z8qUKdx9992EhJT9uCghhP/4/Qb+H374gYceeohdu3bh9XrRarV07dqVLl26EBERQXBwMNnZ2aSnp7N371727duHoihoNBp69erF888/z8CBA/22g42NNGPCXw/Trk1qaw43tmZn6qek+vmh2zVZtz8flF6XcnNzefvtt3n++ec5deoUAFarlbvvvpvJkycTG1vzza8QTZVfm7Fx48axbNky9Ho9I0aMYPz48QwdOhSrtfxnyOXk5LB+/XoWLlzI119/jdvtZuzYsXz00UdV26NGTpoxAaVX+BVeCqv71XsVUVtz6dWUZlxee71ZTVlW3UCDez/K43Q6+eijj0hISGDfvn1A4UKAW265henTp9OpU6c6rlCIxsevzZjJZGLSpEn83//9H82aNat0MWfOnOE///kPCxYswG6vPzcf1yfSjIki/gp0rU2VyRlLzNpGpjMZRXGj1eoJM8bSNrRPrTZilam7Ib4fFVEUhS+//JKEhAR++OGH4u9fffXVzJw5k4suuqgOqxOicfFrM3bs2DHi4+OrXdTRo0dp06ZNtedpjKQZE2fzV6BrbVJbs8fjIcd5ujiBP9jYvE4X+/gjPLah2rJlCwkJCaxcubI4BmPAgAHMnDmTK664Aq1WFtwLUR0S+trASDMmhKgrf/zxB8899xyLFy/G6SxcRdq5c2dmzJjBjTfeiNForOMKhWiYJPRVCCGEKh07duSdd97h6NGjzJw5k+DgYPbt28ftt99O27ZtmTdvHjk5OXVdphCNlupmbNasWYwePZoff/zR59gff/yR0aNH88gjj1SrOCGEELUnJiaGuXPnkpSUREJCAi1atODUqVNMnz6duLg45syZw+nTtRPMK0RToqoZ2759OwkJCeTm5qrKDOvfvz95eXk888wz/Pbbb9UuUgghRO0JCQlhxowZHD16lHfeeYdzzz2X7Oxsnn76aeLj47nrrrs4dOhQXZcpRKOhqhn74IMP0Gg0PPXUU6onfvrpp/F6vSxatKjKxQkhhKg7JpOJCRMmsG/fPj7//HP69euHw+Hgrbfe4txzz+Xaa6/l559/rusyhWjwVN3A37t3bzIzM0lMTKzU5G3btiU8PJzt27dXucCmQm7gF0LUd16vl82bN5OQkMDq1auLvz948GBmzpzJ8OHDG8UqUyH8xa838CcmJtKtW7dKF9G9e/dKN3BCiIbJ6/Xi9Niwu3NxemxUZ6G2oijkOTPIsv9JnjOjyg+69mdNovDB5AMHDuSLL75gz5493Hbbbej1ejZt2sSIESPo0aMHH3zwAS6Xq65LFaJBUdWM5efnV5i2X56goKASz68UQjRODk8+qbZEkvP3kZy/n+T8faTaEnF4Kv/nP8eZwsHMH/g9Yy37Mzbwe8ZaDmb+QI4zpc5qEqV17dqVhQsXkpiYyNSpUwkKCmLPnj3ccssttG/fnpdeekn+/y+ESqqasdDQUFJSKvc/QoCUlBR5GK0QjVzRY4VynWkYtRYC9WEYtRZynWmkFByuVPOT40zhcOaPpNuTsOishBhbYNFZSbcncTjzR9UNmT9rEhVr1aoV8+bNIykpiaeeeoro6GiSkpKYMmUKcXFx/Pvf/67S7w8hmhJVzVi7du3Ytm1bpU49O51Otm3bRtu2pR8KLIRoHLxeL9mO0zg9dqzGSPRaExqNFr3WhNUYidNjJ9txWtXlQUVRSM7dj82dR4QlDqMuEK1Wh1EXSIQlDps7j+Tc/T4vWfqzJqFeWFgYc+bM4fjx47zxxhu0b9+ejIwM/vvf/9K6dWvuu+8+uW1FiHKoasaGDRtGXl4er732muqJX3vtNXJzc7nkkkuqXJwQon5zKXYK3FlY9GXfxmDRWylwZ+FSfD+TtsCdRbbrNFZjRJmvW40RZLsKnxFZWzWJyjObzdx111388ccfLFu2jPPPPx+73c78+fPp0KED48aNY+fOnXVdphD1iqpm7O6778ZgMDBr1ixWrVrlc/zKlSuZPXs2RqORu+66q9pFCiHqJ8XrRvF60GkMZb6u1RhQvB4Ur9vnXG7FgaK40WvMZb6u15hQFDduxVFrNYmq0+l0xdEXGzZsYPjw4SiKwtKlS+nduzeXXnopa9eulTOUQqCyGWvZsiX/+c9/cDqdjBo1itGjR7NixQpOnTqFy+XC5XJx6tQpVqxYUfy6y+Xi8ccfp1WrVjW9D0KIOqLV6NFqdHi8Zd/CoHhdaDU6tBq9z7n0WhNarR63t+wzVm6vA61Wj15rqrWaRPVpNBqGDBnCV199xW+//cZNN92ETqdj3bp1XHbZZfTu3ZuPP/4Yt1uaY9F0VepB4bNmzSIhIaHCHJmi6aZPn05CQkL1K2wiJGdMNERer5dUWyK5zjSsxshSrxd9P8rS1mf+lKIoHMz8gXR7EhGWuFKvp9uSiDDHcU7YQLTa8v8e6c+aRM04fvw4zz//PO+88w4FBQUAtGnThmnTpnH77bcTEBBQxxUK4R818qDwZ555hrVr1zJo0CA0Gg1er7fEl0aj4eKLL+bbb7+VRkyIJkCj0RBiao5RZybXmVZ4qdGr4FYchSsZdWZCTM1VNT1arZYYaycs+iDSbUk4PfkoihunJ590WxIWfRAx1k4VNmL+rknUjNatW/PSSy+RlJTEE088QWRkJEePHuX++++ndevW/Oc//yE9Pb2uyxSi1lTqzNjZsrOz2blzJ6mpqQBERUVx3nnnERoa6s/6mgw5MyYaMocnnyz7n+S6UnArLvRaA1ZDNKHmFph0gZWaK8eZQnLufrJdp1EUN1qtnhBDc2KsnQg2RleqpmxH4Q3/iteDVqMjQB9KiKl5pWsSNaugoICFCxfy3HPPcfToUQACAgKYOHEiU6dOpXXr1nVcoRBVo/Z3e5WbMeFf0oyJhuzvZiwVt+JErzViNURVqRmDwkuWBe4s3IoDvdZEgD7U5xmxsni9XlyKHcXrRqvRY9Ca5YxYPeZ2u/n000+ZO3cuu3btAgoXAowbN46ZM2fSvXv3Oq5QiMqplWbM6/WSkZGBx+MhPDwcvV5uiK0qacZEQ1UUsOr02LHoreg0BjxeFzZ3LkadmeiA9nImSlSK1+tl/fr1zJ07l3Xr1hV/f/jw4cycOZPBgwdLUy0ahBq5ZwwgKyuLp556ij59+mAymYiOjqZFixYEBATQs2dPudYvRBMiAauiJmg0Gi655BLWrl3Ljh07uP7669FqtXz99dcMHTqUvn37snz5cjweT12XKoRfVOrM2KpVq7j99tvJysoq93+uGo2G8PBwli1bxuDBg0u8dujQITp06FCtghsrOTMmGiKnx0Zy/j6MWkuZkRNuxYFTsRET2BmjzlIHFYrGIjExkeeff54FCxZgtxfGn7Rv357p06dz2223YTaXnU8nRF3y+2XKzz//nLFjx+LxeIiOjmbs2LFccMEFNGvWDK/XS0pKCj///DOffPIJqampGAwGli9fzsiRIwF44IEHiIqK4t///rd/9rCRkWZMNER2dy7J+fsJ1Ieh0ZQ+0a54FQrcmcQEdsJcTiK+EJWRmprKq6++yquvvkpGRgYA0dHRTJ48mXvuuYewsLA6rlCIv/m1GUtPT6ddu3bk5OQwY8YM/vOf/2AylR286HA4+L//+z/mzZtHTEwMe/fuZdq0aSxcuJDHHntMmrFySDMmGiI5MybqSl5eHu+++27xQ8oBgoKCmDRpElOmTJHAcVEv+PWesddee624EZs7d265jRiAyWTi2WefZfr06SQnJ9O1a1cWLlxIs2bNGDt2bOX3RAhRbxm0ZgL0odjcuWW+bnPnEqAPxaCVS0jCv4KCgnjwwQc5fPgwH3zwAd26dSMvL4/nn3+etm3bctttt/H777/XdZlCqKLqzFi/fv34448/OHPmTIWN2NnsdjvNmzcnJyeHuLg41q9fT7t27apdcGMlZ8ZEQ/XP1ZSFz36U1ZSidnm9Xr755hvmzp3Lpk2bir9/5ZVXMnPmTAYMGCArMEWt8+uZscOHD9O/f3/VjRiA2Wymf//+aDQafvzxR2nERIPm9XpxemzY3bk4PTZZHXgWky6Q6ID2hasnFRsF7kycig2rMVIaMVFrNBoNw4cPZ+PGjWzbto0xY8ag0WhYvXo1gwYNon///qxYsQJFUeq6VCFKUdWM5ebmVummyNDQUPR6PbGxsZX+WSHqC4cnn1RbIsn5+0jO309y/j5SbYk4PPl1XVq9YdIFEmVpS0xgZ2ICOxET2JkoS1tpxESd6NOnD8uXL+fAgQNMmjQJk8nEli1bGDVqFJ07d2bBggU4HI66LlOIYqqasYiIiOIbJCvjxIkTREREVPrnhKgvii7B5TrTMGotBOrDMGot5DrTSCk4LA3ZWTQaDUadBbPeilFnkUtCos516NCBN998k2PHjjF79mxCQkI4cOAAEydOpE2bNsydO5fs7Oy6LlMIdc1Yjx492Lp1K6dOnVI98cmTJ9m6das8vkI0WBJoKkTj0Lx5c/73v/9x4sQJ5s2bR2xsLH/++SezZs0iLi6Ohx9+mOTk5LouUzRhqpqx0aNH43a7mTBhAi6Xy+d4l8vFHXfcgcfjYcyYMdUuUoi64FLsFLizsJSTj2XRWylwZ+FS7LVcmRCiKqxWK1OnTiUxMZGFCxfSuXNncnJySEhIoE2bNkycOJE//vijrssUTZCqZuz222+nffv2rF27liFDhvDrr7+WO3bXrl1cfPHFxasnb7/9dn/VKkStUrxuFK8HncZQ5uuFqwY9KF53LVcmhKgOo9HIbbfdxp49e/jiiy8YMGAATqeTBQsW0LlzZ0aNGsWWLVvqukzRhKhO4N+/fz8DBgwgMzMTjUZDly5d6NOnD82aNQPgzJkzbNu2jX379uH1egkNDeXHH3+kU6dONboDjYVEW9Q/EmgqRNPx008/kZCQwMqVK4u/N3DgQGbOnMmIESPQaiv9KGch/P84JICjR49yyy238NNPPxX+8D9u0C2aql+/fnzwwQe0bdu2KrU3SdKM1T9er5dUWyK5zjSsxshSrxd9P8rSVm5WF6KR+OOPP3j22WdZvHhx8W05Xbp0YcaMGdxwww0YjcY6rlA0JDXSjBX5/vvvWbFiBTt27CA1NRWAyMhIevfuzdVXX13qAeHCN2nG6icJNBWiaUpOTubFF1/kjTfeIDe38AkTLVu25KGHHuLOO+/EapVnrQrfarQZE/4nzVj95fDkk+04TYE7C8XrQavREaAPJcTUXBoxIRq57Oxs3njjDV588UVOnz4NFGZo3nvvvTz44IPFt+oIURZpxhoYacbqN6/Xi0uxo3jdaDV6DFqzXJoUoglxOBx88MEHPPvssxw4cAAofBbzbbfdxvTp0+nQoUMdVyjqo1pvxgoKCliyZAm//vorGo2G3r17M27cOMxmeUCwGtKMCSFE/acoCqtWrWLu3Lls3boVKLx/evTo0cycOZM+ffrUcYWiPqnVZuzYsWMMHTqU48ePF9/Er9Fo6NChA5s2baJ58+bV3USjJ82YEEI0HF6vl82bN5OQkMDq1auLvz948GBmzpzJ8OHD5ey58O+Dwn25//77yczMZP78+ezZs4etW7cyfvx4Dh48yPTp0/2xCSGEEKLe0Gg0DBw4kC+++II9e/Zw2223odfr2bRpEyNGjKBnz558+OGHqoLShVB1ZsztdqPX68t8TVEULBYLL774Ivfcc0+J1/r168ehQ4dIT0/3T7WNmJwZE0KIhu3EiRO8+OKLvPXWW+Tl5QEQFxfHtGnTmDBhAoGBsuCnqfHrmbFevXqxbdu2Ml9zuVy4XC5iYmJKvda8eXMKCgpUliyEEEI0XK1atWLevHkkJSXx1FNPER0dTVJSEpMnTyYuLo7HHnusOA5KiLOpasZycnLo378/Dz74YHG3X8RkMnHOOefwwgsvkJOTU/z9LVu2sHbtWnr06OHfioUQQoh6LCwsjDlz5nDs2DHeeOMN2rVrR0ZGBv/5z39o3bo1999/P4mJiXVdpqhHVDVj+/bt44EHHuD111+nc+fOfPHFFyVef+KJJ/j+++9p2bIlffv2pWvXrgwYMAC73c6///3vGilcCCGEqM8sFgt33XUXBw4cYNmyZZx//vnYbDZee+01OnTowA033MCuXbvqukxRD6hqxgICAnjhhRfYsmULkZGRXHPNNVx33XXFAXjXX389n3/+OV26dGHPnj0cPXqUiy66iC+//JIRI0bU6A4IIYQQ9ZlOp+Paa6/l559/ZsOGDVx++eUoisLHH39Mr169uOyyy1i3bh0S+9l0VTraQlEUnn/+eR5//HEMBgNz585l0qRJNVVfkyE38AshRNPx22+/kZCQwNKlS/F4PEDh/dkzZ85kzJgx5S6aEw1LjUVbaLVapk+fzt69e+nXrx933303F198cXEisRBCCCEq1qNHDz788EMOHz7MAw88gMViYefOnYwbN45zzz2X+fPnywK4JqTKOWPx8fF89dVXfPjhhxw4cICePXvyn//8RzJVhBBCCJXi4+N5+eWXSUpK4oknniAiIoLExETuu+8+WrduzX//+1+Jh2oCKnWZMiUlhZ9//pm8vDxiY2Pp168fBoOBrKwspk2bxsKFC+nUqRNvvvkm/fv3r8m6Gx25TCmEEKKgoID33nuP5557jmPHjgGF921PnDiRqVOn0rp167otUFSKXy9TKorC5MmTadmyJVdffTU33XQTgwcPpnXr1qxZs4bQ0FAWLFjAhg0bcLvdXHzxxdxzzz0loi6EEEIIUbGAgADuu+8+Dh06xEcffUTPnj0pKCjg5Zdfpl27dtx8883s3r27rssUfqbqzNgTTzzBE088QceOHbn55puJiIhg3759LFy4EIfDwe7duznnnHMAcDqdPPnkkyQkJBAREcErr7zC6NGja3xHGjo5MyaEEOKfvF4v69atIyEhgXXr1hV/f/jw4cycOZPBgwfLMzDrMb8+KLx169YYDAb27NmDxWIp/v63337L8OHDefTRR3niiSdK/My+ffuYNGkSW7ZsKV4pIsonzZgQQoiK7Nixg2effZZly5ahKAoAF1xwATNnzmTUqFHodLo6rlD8k18vU545c4aePXuWaMQALrzwwuLX/6lz585s3ryZ119/vTJ1CyGEEKIMvXv35uOPP+bgwYPce++9mM1mfvnlF6677jo6duzIm2++id1ur+syRRWoasbatWvHpk2bOHLkSInvv/POO2g0Gtq3b1/uz0oGmRBCCOE/7dq147XXXuP48eM8+uijhIWFcfjwYe6++27i4+P53//+R2ZmZl2XKSpB1WXKJUuWcPPNN2Mymbj44osJDw9n//79/PbbbzRv3py9e/cSHh5eG/U2WnKZUgghRFXk5eWxYMEC5s2bx4kTJwAICgpi0qRJPPTQQ7Rs2bKOK2y6/HrPGMDq1at59NFH2bt3Lx6Ph4CAAK666iqefvppWWrrB9KMCSGEqA6Xy8XSpUtJSEhgz549AOj1em666SZmzJhBly5d6rjCpsfvzVgRl8tFVlYWUVFR1S5S/E2aMSGEEP7g9Xr56quvePbZZ9m0aVPx96+88koefvhh+vfvLyswa0mNPQ7JYDBIIyaEEELUUxqNhhEjRrBx40a2bt3KmDFj0Gg0rF69moEDB9K/f39WrFhRvCJT1L0qPw6pIcnNzWXOnDmce+65WCwWIiMjueKKK9iwYYPftjF27Fg0Gg0ajYYPPvjAb/MKIYQQVdW3b1+WL1/OH3/8waRJkzCZTGzZsoVRo0bRuXNnFixYgMPhqOsym7xG34ylpKRw/vnn8/TTT5Obm8vIkSPp0qULX331FZdccgmvvPJKtbexdOlSli1bJqd9hRBC1EvnnHMOb775JseOHWP27NmEhIRw4MABJk6cSJs2bUhISCA7O7uuy2yyGn0zNmnSJA4ePMiwYcM4fPgwn3zyCd999x2rV69Gq9UyZcqUaj1a4syZM9x3332cd955XHTRRX6sXAghhPCv5s2b87///Y8TJ07w3HPPERsby59//snDDz9MXFwcDz/8MH/++Wddl9nkNOpmbN++faxcuRKdTseCBQsICAgofm3EiBGMHz8eRVF4+umnq7yNSZMmkZOTw3vvvYder/dH2UIIIUSNslqtTJs2jcTERN577z06d+5MTk4OCQkJxMfHM3HiRA4cOFDXZTYZjboZ+/zzzwHo379/mfEbN954IwBffPEFLper0vMvWrSIVatWMXv2bHr06FG9YoUQQohaZjQaGT9+PHv27GHVqlUMGDAAp9PJggUL6NSpE6NGjWLr1q11XWaj16ibsV27dgFw/vnnl/l60ffz8/M5dOhQpeY+deoUkydPpmvXrjzyyCPVK1QIIYSoQ1qtlpEjR/LDDz/w448/cvXVV+P1elmxYgUXXnghgwYNYs2aNbICs4Y06mbs6NGjAMTFxZX5enBwcHHuR9FYtSZOnEhubi7vvfceRqOxeoUKIYQQ9cRFF13EihUr2LdvH3fccQcGg4EffviBK6+8ku7du7No0SKcTmddl9moNOpmLDc3F4DAwMByxwQFBQGFwWxqvf3223z99dfMmDGj3LNuvjgcDnJyckp8CSGEEPVFp06dWLBgAUePHmXGjBlYrVZ+//13brvtNtq1a8fzzz9f/HtWVE+NNWN//vknSUlJJCUlVennZ86cSceOHSv9tXnzZj/vSUnHjx9n2rRpdOrUiccff7zK8zz99NOEhIQUf7Vq1cp/RQohhBB+EhsbS0JCAklJSTzzzDM0b96ckydPMm3aNOLi4njkkUc4c+ZMXZfZoNXY8r+hQ4dy8OBBNBoNbre70j+fnJxcpZUceXl5xf9utVqBwnvCfI1X8wgir9fLHXfcQX5+Pu+++y4mk6nS9RWZPXs2U6dOLf7vnJwcaciEEELUW6GhoTz88MNMmTKFxYsX8+yzz3Lw4EH+97//MW/ePMaPH8+0adPo0KFDXZfa4FT62ZRqdezYkYMHDwLU2Q1/Y8aM4bPPPmPq1KnMmzev1OtFz4wC2Lt3r8+HqGZlZREWFkZQUBC9e/cu9fqvv/5KdnY2HTt2pFmzZvTs2ZMXX3xRVa3ybEohhBANiaIorFy5krlz57Jt2zag8FFMY8aMYebMmVxwwQV1XGHdU/u7vcbOjG3YsKFKcRH+1KtXLz777DO2b99e5utF3w8MDOScc85RPW9eXh7fffddua//8ccf/PHHH5UrVgghhGhAtFoto0aN4pprruGHH34gISGBNWvWsHz5cpYvX86QIUOYOXMml19+uTyhxocau2csJiaG1q1bl5nvVVuuueYaAH788ccy711bsmQJACNHjsRgMPicLzQ0FK/XW+7XxRdfDMDixYvxer1s2rTJb/sihBBC1EcajYZBgwaxevVq9uzZw6233oper2fjxo3861//omfPnnz44YdVumWpqWjUqym7dOnC1VdfjcfjYcKECdhstuLXvvrqKxYuXIhWq2X27NmlfvbWW2+lY8eOvPrqq7VZshBCCNFgde3alffff5/ExEQeeughAgMD2b17NzfffDPt27fn5ZdfrvA+7qaqSs2YTqdjwoQJPsfdeeeddf6IoLfeeosOHTqwbt062rVrx/XXX8+QIUO44oor8Hg8vPDCC3Tv3r3UzyUlJXHgwAHS0tLqoGohhBCi4WrVqhXPP/88J06c4MknnyQqKorjx48zefJk4uLieOyxx+T361mq1IwVXZZTO7YuRUdHs337dmbNmkVQUBArV65k9+7dXH755axbt44HH3ywTusTQgghGquwsDAeeeQRjh8/zuuvv067du3IyMjgP//5D3Fxcdx///2VDl1vjKq0mlKr1TJ+/HjefffdCsfddNNNfPrpp9jt9ioX2FTIakohhBCNncfj4bPPPmPu3Lns2LEDKLzaNnbsWGbMmMF5551XxxX6l9rf7TV2z1hWVhabN2+mRYsWNbUJIYQQQjQgOp2O6667jl9++YX169dz+eWX4/F4+Oijj+jVqxeXX34569evr/OrarVN9Zmxtm3bFv/7sWPHCAoKIjIyssyxbreb06dP4/F4uOuuu5g/f75/qm3E5MyYEEKIpujXX3/l2WefZenSpXg8HgB69+7NzJkzGT16dJ3fe14dan+3q27GtNq/T6JpNBqfXavRaOSqq67irbfeIjQ0VF3VTZg0Y0IIIZqyo0eP8vzzz7NgwYLi9IO2bdsyffp0xo8fj8ViqeMKK8/vzdjx48eBwhvy27Zty7XXXsuzzz5b5lij0UhUVFSD7mZrmzRjQgghBKSlpfHaa6/xyiuvkJ6eDkBUVBQPPvgg9957L+Hh4XVcoXp+b8bOdvvttzNw4EDuuOOOahUp/ibNmBBCCPG3/Px83nvvPebNm8exY8eAwifmTJw4kalTpxIXF1e3BapQo82Y8D9pxoQQQojS3G43y5YtY+7cufz2229A4UKAG264gRkzZpSZFVpf1MlqSq/Xy/vvv89DDz3Eiy++KCm7QgghhKgWvV7PDTfcwK5du/jmm28YNmwYHo+HDz74gB49ejBixAg2bdrUoFdgVqkZmzdvHuHh4WzcuLHE90eNGsUdd9zByy+/zLRp0+jfv3+JRxAJIYQQQlSFRqPhsssuY926dfzyyy+MHTsWrVbLV199xZAhQ+jXrx+ffvpp8YrMhqRKzdhXX32FTqdj0KBBxd/buHEjq1atIioqismTJ9O9e3f27NnDwoUL/VWrEEIIIQTnn38+S5cu5cCBA9xzzz2YzWZ+/vlnrr32Wjp16sRbb73VoALnq9SMHTx4kC5duqDT6Yq/t3z5cjQaDR999BHPP/8833//PcHBwXz44Yd+K1YIIYQQokj79u2ZP38+x48f5//+7/8ICwvj0KFD3HXXXcTHx/P000+TlZVV12X6VKVmLD09nZiYmBLf27x5M5GRkQwZMgQAq9VK//795ZlTQgghhKhR0dHR/Pe//yUpKYkXXniBVq1acebMGebMmUOrVq2YPn06p06dqusyy1WlZkxRlBKn//Lz89m3bx/9+/cvMS4sLIyMjIzqVSiEEEIIoUJQUBBTpkzhyJEjLFq0iK5du5KXl8e8efNo06YNt99+O/v27avrMkupUjMWFxfHrl27iv/722+/xePxlGrGMjMzG1Q4mxBCCCEaPoPBwC233MLu3btZs2YNF198MS6Xi4ULF9KlSxeuuuoqNm/eXNdlFqtSMzZ8+HCSkpK49957WblyJbNnz0aj0XDFFVeUGPfrr782iFA2IYQQQjQ+Go2mOPpi69atjB49Go1GwxdffMHAgQPp378/K1euRFGUOq2zSs3Y7Nmzad68OW+88QajR4/m4MGD3HTTTXTs2LF4zM6dO0lOTuaiiy7yW7FCCCGEEFXRt29fPv30U/744w/uvPNOjEYjP/30E9dccw1dunRhz549dVZblRP4z5w5w1tvvcWZM2fo06cPt9xyCxqNpvj1xYsX89lnnzF9+vRSly9FaZLAL4QQQtSe06dP8/LLLzN//nwAkpKS/P77Vx6H1MBIMyaEEELUvpycHH777TcGDhxYI3PX+uOQhBBCCCEakuDg4BppxCqjWs3YDz/8wNixY2nZsiUmk4kJEyYUv7Z27VrmzJnD6dOnq12kEEIIIURjVeVm7Mknn2Tw4MEsX76c5ORkXC5XiYd0hoSEMHfuXD777DO/FCqEEEII0RhV+dmU//73v4mNjeWTTz7hzJkzpcb06dOHqKgoVq9eXe0ihRBCCCEaK31Vfuill17CZDLx1Vdf0aVLl3LH9ejRg0OHDlW5OCGEEEKIxq5KZ8Z++eUX+vTpU2EjBhAVFSX3jAkhhBBCVKBKzVh+fj7Nmzf3OS47O7vOU22FEEIIIeqzKjVjzZo14/Dhwz7HHThwgFatWlVlE0IIIYQQTUKVmrEBAwbw66+/8uOPP5Y7ZvXq1Rw+fJghQ4ZUuTghhBBCiMauSs3YtGnT0Gg0jB49mhUrVuB2u0u8/vXXXzNx4kQMBgMPPPCAXwoVQgghhGiMqvw4pJdeeompU6cCYLFYsNlsBAUFodFoyM3Nxev18vLLL3P//ff7teDGSh6HJIQQQjQuNf44pMmTJ/Pll19ywQUXYLPZ8Hq95ObmkpOTQ7du3Vi1apU0YkIIIYQQPvjlQeHp6ekcPXoURVFo1aoVLVq08EdtTYqcGRNCCCEaF7W/26sU+vpPERERRERE+GMqIYQQQogmpVoPChdCCCGEENUjzZgQQgghRB2SZkwIIYQQog5JMyaEEEIIUYekGRNCCCGEqEPSjAkhhBBC1KEab8acTmdNb0IIIYQQosGqsWZs9+7dTJ48mdjY2JrahBBCCCFEg+eX0NciOTk5fPjhhyxYsIBdu3bh9XrRaDT+3IQQQgghRKPil2Zs48aNvPvuu3z22WfY7Xa83v9v776jqri2P4B/59I7iCKoVAv2gmLDgmKLDxUViZJINWKPL/6M0Zigxidqois+TYwFsUVUIogNUbMsqDEqkhijYsMOIqJSpe7fH7w7EWkXmAty2Z+17low59wzZ7bXO5uZM+cQNDU14erqCi8vLyl2wRhjjDGmkqqcjD158gRbt25FSEgIEhISIF/iUhAE/Pjjjxg/fjyMjY2l6idjjDHGmEqqVDKWn5+PyMhIBAcH4/jx4ygsLAQRwdTUFB999BGOHTuG+Ph4TJkyRVn9ZYwxxhhTKQolY9evX0dwcDB27tyJlJQUEBFkMhmGDBkCf39/jBo1ChoaGujbt6+y+8sYY4wxplIUSsbat28PQRBARLCzs4Ovry98fHz4SUnGGGOMsWqq1G3KZs2aISgoCKNHj4a6uqQPYjLGGGOM1UsKzTPm6uoKmUyGx48fY/z48WjSpAk+++wz/PXXX8ruH2OMMcaYSlMoGTtw4AAePXqEZcuWoXnz5khJScGaNWvQuXNndO/eHRs2bEBaWpqy+8oYY4wxpnIEks9JUQlnzpzB5s2bsW/fPmRnZ0MQBGhra0NdXR0ZGRkoKChQRl9VWlpaGoyMjPD69WsYGhrWdncYY4wxVk2KnturtBxSv379sH37diQmJuLHH39Ely5dkJ2djfT0dACApaUlFixYgJs3b1at94wxxhhj9USVroyV5urVq9i8eTN27dqF1NRUcRkkR0dHXLhwQYpdqDS+MsYYY4ypFkXP7ZIlY3K5ubnYt28fgoODcfLkSQDg25YK4GSMMcYYUy2Kntsln59CU1MTEyZMwIQJE5CQkICtW7dKvQvGGGOMMZUh+ZUxVjV8ZYwxxhhTLUodwM8YY4wxxqSh0G1KTU3NKu9AEATk5ORU+f2MMcYYY6pMoWQsPz9f2f1gjDHGGKuXFB7ALwgCHB0d4efnhyFDhohTVzDGGGOMsapTKBlbsWIFQkJCcPHiRVy6dAmWlpbw9vaGr68vbGxslNxFxhhjjDHVVamnKc+fP4/g4GCEhYUhIyMDMpkMzs7O8PPzw9ixY6GlpaXMvqo0fpqSMcYYUy1KnfQ1MzMTe/bswZYtW3D+/HkIggBDQ0NMmDABvr6+cHR0rFbn6yNOxhhjjDHVUmMz8N+6dQvBwcHYvn07nj17BkEQ0KtXL5w9e7Y6zdY7nIwxxhhjqqXG5hlr1aoVVqxYgRs3bmDEiBEgIty6dau6zTLGGGOM1QvVXg4pJiYGW7ZswS+//IKsrCzIZDL069dPir4xxhhjjKm8KiVjiYmJ2Lp1K7Zu3Yo7d+6AiGBrawsfHx/4+PjA0tJS6n4yxhhjjKkkhZOx/Px8REZGYsuWLTh27BgKCgqgo6MDT09P+Pn5YcCAAcrsJ2OMMcaYSlIoGfv3v/+Nn3/+GS9evAARoVu3bvDz84OnpycPNmeMMcYYqwaFnqaUyWQQBEFMwjp06FCpnfTu3bvKHawv+GlKxhhjTLUoem6v1Jixy5cv4/Lly5XqiCAIvLYlY4wxxlgZFErGrKyseC1KxhhjjDElUCgZu3//vpK7oVzp6ekICgrCvn378PDhQ+jp6aFHjx6YM2cOBg4cWK12//vf/yIiIgK3b99Gbm4uzMzM4ODggOnTp2PQoEESHgVjjDHGVFG15xl73yUnJ6Nv3764desWLCwsMGLECDx79gxRUVGIiorCmjVrMHPmzEq3e+3aNQwbNgxPnjxBs2bNMHDgQKirq+Phw4c4fPgwmjdvzskYY4wxxiqk8snY5MmTcevWLbi4uODAgQPQ1dUFABw5cgQjR47E7Nmz0b9/f3Ts2FHhNp89ewYXFxekpqZi/fr1CAgIKHYb99WrV3j69Knkx8IYY4wx1VPt5ZDeZ9evX0dkZCTU1NQQHBwsJmIAMHz4cPj4+KCwsBBBQUGVanfu3LlITk7GkiVLMGXKlBLj6YyNjdG2bVtJjoExxhhjqq3KyVheXh5WrVqFnj17wsTEBGpqaqW+1NVr7+JbREQEAMDJyQnW1tYlyj09PQEABw8eRF5enkJtJicnY/fu3dDR0cGMGTOk6yxjjDHG6qUqZUo5OTlwcXHBb7/9hoqmKVNgGjOliYuLAwB069at1HL59szMTNy+fVuhq1knT55EXl4eHB0dYWBggPPnz+Pw4cNISUmBmZkZBg0ahP79+0t3EIwxxhhTaVW6MrZmzRqcP38eQ4YMQXx8PLy8vCAIAnJycnDt2jXMmzcPWlpa+Oqrr1BYWCh1nxWWkJAAoGhqjtIYGhqKk7DJ61bk6tWrAABzc3NMnDgRTk5OWLZsGTZu3IilS5fC2dkZgwcPxsuXLyU4AsYYY4ypuipdGQsLC4OBgQF2794NIyMjccyUhoYG2rZti6CgIPTu3Rtubm7o0KED3N3dJe20otLT0wEAenp6ZdbR19dHWloa0tLSFGrzxYsXAIpubRYWFmLRokXw9vaGkZERTp06henTp+PEiRMYP348oqOjy2wnJycHOTk54u+vX78GAIX7wRhjjLH3m/ycXtFdwiolY7du3UKPHj1gZGQEAGIyVlBQADU1NQDAiBEj0KVLF6xdu7ZKydjnn3+OAwcOVPp9mzdvRp8+fSr9PkXJA5qXl4f58+cjMDBQLBs9ejSaNGmCXr164dixY4iJiUHfvn1LbScoKAiLFy8usd3S0lI5HWeMMcZYrUhPTxdzptJUKRnLy8tDo0aNxN91dHQAFGWAJiYm4nZ7e3tERUVVZRd4+vQp4uPjK/2+jIwM8WcDAwMARWPCKqqv6HqQ8jYBICAgoER5jx494ODggNjYWJw4caLMZGz+/Pn47LPPxN8LCwuRmpoKU1NTyVc7SEtLg6WlJR49esTrXtYAjnfN4VjXHI51zeJ41xxlxpqIkJ6ejiZNmpRbr0rJmLm5ORITE8XfLSwsAAA3btwotij406dPUVBQUJVdYOfOndi5c2eV3itnY2ODK1eu4OHDh6WWv3170sbGRqE27ezsAADq6uplXsWys7NDbGxssRi9S0tLC1paWsW2GRsbK9SHqnp7jBxTPo53zeFY1xyOdc3ieNccZcW6vCticlUawN+mTRvcuXNH/L13794gIqxcuVIcsH/69GnExMTA3t6+KruQhIODAwCUubi5fLuenh5atWqlUJtdu3YFAOTn55c5vislJQVA0Xg0xhhjjLHyVCkZGzp0KB4/foyLFy8CAJydndG2bVscPHgQTZs2RdeuXTF48GAQEaZNmyZphyvDzc0NAHDu3LlSr47t2rULQNH4Ng0NDYXa7N69u/h05vHjx0uUp6amIjY2VqzLGGOMMVaeKiVjnp6e2LFjh3jpTSaTYf/+/Wjfvj2ePXuGuLg4EBFmzZoFHx8fKftbKe3atcOoUaNQUFAAf39/ZGdni2VRUVHYunUrZDIZ5s+fX+K9Xl5eaN26NdatW1dsuyAI4qD9zz//vNi4tqysLAQEBCAtLQ1WVlZiMljbtLS0EBgYWOK2KFMOjnfN4VjXHI51zeJ415z3IdYCSTwra3x8PFJTU9GqVSuYmppK2XSVJCcno0+fPrh9+zYsLCzQt29fJCcn4/Tp0yAirFmzBrNmzSrxPmdnZ5w+fRqBgYFYtGhRifJPPvkEmzdvhra2Nnr27AkjIyP8/vvvSEpKQoMGDXD06FE4OjrWwBEyxhhjrC6TfG1Ke3t79OrVC6ampvjjjz9w5swZqXdRKWZmZrh8+TK++OIL6OvrIzIyElevXsXQoUNx4sSJUhMxRWzatAmhoaHo0aMH4uLiEBUVBT09PcyYMQN//vknJ2KMMcYYU4jkV8be1qtXL1y6dAn5+fnK2gVjjDHGWJ0m+ZWxd9Xm2pSqKiwsDM7OzjAxMYGenh46deqElStXKrzY+btiY2Mxbtw4NG7cGNra2rC1tcXMmTORnJwscc/rHqliHRcXh6CgILi4uKBx48bQ0NCAiYkJ+vbtix9++KHK/3aqRurP9tuOHDkCQRAgCAIGDRokQW/rNmXEOjIyEiNHjoS5uTk0NTVhZmaG3r17Y8mSJRL2vO6RMtaZmZkICgpCt27dYGhoCA0NDZibm8PV1bVKE6Wrkvj4eKxduxY+Pj7o0KED1NXVIQgCli5dWq12T5w4geHDh6Nhw4bQ0dFB69at8eWXXxab17TaSIl69uxJMplMmbuodz799FMCQOrq6jRkyBAaM2YMGRsbEwDq06cPZWVlVaq9sLAwUldXJwDk6OhIHh4eZGdnRwCocePGdPv2bSUdyftPqljn5eURAAJA+vr6NGDAABo/fjz16dOH1NTUCAB1796dXr58qdwDes9J/dl+W2pqKjVp0oQEQSAA5OLiImHP6x6pY52Tk0Pjxo0jAKSjo0MDBw6kCRMm0IABA8jMzIxMTU2VdCTvPyljnZKSQm3bthW/S4YMGUIeHh7k4OAgfsfMmjVLiUfzfpPH+t3XN998U+U2V69eTQBIEATq168fjRs3jszNzQkA2dvb0/PnzyXpOydjdUhERIT4nzA2Nlbc/vz5c+rQoQMBoDlz5ijc3pMnT0hXV5cA0IYNG8Tt+fn59PHHH4sJWmFhoaTHURdIGeu8vDzq2rUr7d27l968eVOs7OrVq2RhYUEAyNfXV9JjqEuk/my/66OPPiI1NTWaOnVqvU/GlBFrLy8vAkBubm4lTk4FBQX022+/SdL3ukbqWM+aNYsAUNeuXenFixfFyg4fPiz+YV1f471p0yb6v//7P/r555/pxo0bNHHixGolY1euXCFBEEhNTY2OHDkibs/MzCQXFxcCQGPHjpWk75yM1SGOjo4EgJYuXVqiLCYmhgCQlpYWvXr1SqH25s6dSwBo0KBBJcrS09PJyMiIANDRo0er3fe6RupYl2fHjh3iFYXc3Nxqt1cXKTPe4eHhBIDmzp1LISEh9T4ZkzrWJ06cIADUvn37evv5LYvUsW7fvj0BoL1795ZaPnjwYAJAq1evrla/VYW3t3e1kjH51d5JkyaVKLt//z7JZDICQDdu3KhuV0npY8aYNJ48eYJLly4BKJrn7V19+vSBpaUlcnJycOTIEYXajIiIKLM9fX19jBw5EgAQHh5e1W7XScqIdXm6dOkCAMjOzhZXb6hPlBnvlJQUTJkyBfb29vV+3BKgnFivXbsWADB79myFJ8+uD5QRa21tbYXqNWzYUPGOslLl5ubi8OHDAEr/97O2toaTkxOAf86l1cHJWB0RFxcHAGjQoAFsbW1LrdOtW7didcuTnp4uLmklf1912lMlUse6Irdv3wYAaGpqokGDBtVur65RZrynTp2KlJQUBAcHK3wiU2VSx7qgoAC//vorAKBfv35ISkrC999/j6lTp2L27NnYtm2btIOc6xBlfK4/+OADAMCKFSuQmpparOzIkSM4efIkzM3NxT+kWdXdunULWVlZAGrmHKnQQuHbt2+vUuPPnz+v0vtYSQkJCQAgLsVUGvnC5fK65bl//774c1ltVqY9VSJ1rMtD/1vTFQBcXV3r5Wzbyor37t278csvv+DTTz8V/4Kt76SO9b1798Rk68KFC5g2bVqJ5Gvu3LnYvXs3Bg4cWNVu10nK+FzPmzcPFy9eRHR0tHhlxtjYGHfu3EFsbCycnJwQHBys0MLUrHzyfxNjY2MYGBiUWkfKc6RCyZiPjw8EQah040RUpfexktLT0wEULWpeFvnC5GUtYF5ae+W1WZn2VInUsS7P4sWL8dtvv0FfXx/Lly+vVlt1lTLinZSUhOnTp6N58+ZYtmxZ9TupIqSO9YsXL8Sf/f390bt3b3z33Xdo3bo17t69iwULFuDIkSMYNWoUrly5gpYtW1bzCOoOZXyu9fT0cPDgQSxYsACrVq1CdHS0WGZqaopBgwahadOm1eg1k6vJ8wCgYDJmZWXFSRVjEtu+fTuWLFkCmUyGLVu21KsTlbJNnjwZL1++xL59+6Crq1vb3VFZ9NY8kk2bNkV0dLR4dbdTp044cOAAOnfujGvXrmH58uUIDg6ura6qhMTERIwaNQpXr17F0qVLMWHCBJiZmeH69etYuHAhFi9ejP379yMmJqbMqzns/aRQMvb2LS1WO+T/sTIzM8usI789YGhoqHB78jZLu6xdmfZUidSxLk1YWBj8/PwAFC2tNW7cuCq1owqkjve2bdtw8OBBTJ06Fc7OzpL0UVUo83vEx8enxG12NTU1BAQEYObMmThx4kRVulxnKeN7xNvbG5cuXcLKlSsxd+5ccbujoyMOHTqErl274s8//8R3332HxYsXV6P3rCbOA29TKBljtc/GxgYA8OjRozLryMvkdctjbW0t/vzw4UN06NChWu2pEqlj/a7w8HB4enqisLAQGzZsEJOy+krqeMufbLp06VKJZCwpKQlA0aoT8rLdu3fD3Ny8cp2uo6SOtY2NDQRBABHBzs6u1Dry7YmJiZXrbB0ndayfPHmC48ePAwAmTJhQolxDQwPu7u7466+/cOLECU7Gqkn+b/Lq1Sukp6eXeqVRynOkUp+mHDNmDJo3b67MXdQb8ukPXrx4UeZgwcuXLwMAHBwcKmzP0NAQLVq0KPa+6rSnSqSO9dv279+P8ePHo6CgAOvXr8cnn3xSvc6qAGXF+/Llyzh9+nSxV3x8PICiL1j5tjdv3lTzCOoOqWOtr68Pe3t7AChzWhb5dvn4mvpC6lg/fPhQ/LmsKzHyOxzvPmnJKs/e3l4c4lAT50ilJmOJiYl8i1MizZo1g6OjIwBg165dJcrPnj2LR48eQUtLC8OHD1eozdGjR5fZXkZGBg4ePAigKKmuT5QRawA4ePAgPDw8kJ+fj/Xr1yMgIECyPtdlUsd7//79oKIJrUu8QkJCAAAuLi7itvp05VcZn235LfaybkPKr+Z07969Kl2us6SO9dsD83///fdS61y4cAEAypxKgylOU1MT//rXvwCU/u/34MEDnD9/HsA/59Jqqfa0seXgGfilVdbSGikpKWUurREeHk729vY0cODAEu29vRzSxo0bxe35+fniMhK8HJI0sT58+DBpamqSIAjFlp5iRaSOd1l4Bn7pY/38+XMyMTEhAPTTTz8VKwsNDRXXAz18+LByDug9JnWs5TP6t2nThhISEoqV7dixQ4z1jh07lHI8dY0iM/CvXbuW7O3taeLEiSXKYmNjxeWQoqKixO28HBIT1ybT0NCgYcOG0dixY8VFZ52cnEosOis/+VhbW5fa3t69e8XFqnv06EEffvghLxT+P1LF+tmzZ6SlpUUAqFmzZuTt7V3mS6pFZ+siqT/bpeFkrIjUsT527Bhpa2sTAGrXrh25u7tTly5dxIWav/rqqxo4qveTlLH+66+/qGHDhgSAtLW1ydnZmdzd3aldu3ZirD/++ON6+Qc0UVHy1KNHD/Elj1WzZs2KbX/69Kn4nsDAQAJA/fv3L7XNtxcKd3Z2Jg8PD3E9YV4ovJ7bs2cP9evXjwwNDUlHR4fat29Py5cvp5ycnBJ1FTlhXb58mcaMGUONGjUiTU1Nsra2punTp1NSUpISj6JukCLWCQkJ4hdlRa93/9qtb6T+bJf1nvqejBFJH+v4+Hjy9vampk2bkoaGBpmamtLw4cMpOjpaiUdRN0gZ66SkJJo3bx517NiR9PT0SF1dnRo1akRDhw6lPXv2KPlI3m8nT56s9PdsRckYEdHx48dp2LBh1KBBA9LS0qKWLVvS/PnzKS0tTbK+C0RvTRQjsV69euHixYsoKChQ1i4YY4wxxuo0XpuSMcYYY6wWcTLGGGOMMVaLFJr0VU1NTdn9YIwxxhirlxRKxqozrIzXtGSMMcYYK5tCydjJkyeV3Q/GGGOMsXpJqU9TMsYYY4yx8vEAfsYYY4yxWsTJGGOMMcZYLVIoGfv000/x4sWLau3o+fPnmDVrVrXaYIwxxhhTNQqNGVNXV4euri6mT58OPz8/tGzZUuEdxMfHY/PmzdiwYQOys7ORl5dXrQ4zxhhjjKkSha6MXbp0CR07dsSKFSvQunVr9OnTB4GBgTh69CgePHiAjIwMAEBGRgYePHiAqKgofP311+jVqxfatm2LVatWoVOnTrh06ZJSD4YxVn02NjYQBAFbt25VqP6iRYsgCAKcnZ2V2i/5fgRBQKNGjcr9wy4xMRHq6upi/Z07d5bbdnh4uFh3zpw5Une9Trlz5w5GjhwJAwMDGBoaYvTo0UhISCiz/pw5cyCTyXD27FmF2r9w4QImTZqEli1bQl9fH3p6emjRogX8/f1x/vx5hdrIy8tDSEgI3NzcYGVlBR0dHejq6sLOzg7u7u74+eefkZubq1BbjL0XKrOQZVhYGPXu3ZsEQSCZTFbuSxAEEgSBnJyc6JdffpFsMU3GmHJZW1sTAAoJCVGoviIL7UpBvh/5q7zvlaCgoGJ1d+zYUW7bw4cPF+uamZlRbm6u1N2XVP/+/QkAnTx5UtJ2s7KyyNLSkgDQwIEDacCAAQSALC0t6eXLlyXqx8bGkpqaGgUEBFTYdk5ODvn5+Ylxbt68OY0ZM4bGjh1LLVu2FLf7+vqWuoD22/u0tbUlACQIAnXu3JnGjh1L48aNI0dHR1JTUxMX2s7MzKxOOBirMZVKxuTi4uIoMDCQ+vbtS/r6+mLiJQgC6evrU79+/SgwMJDi4uIk7i5jTNne92SsW7duBICGDx9eZt1WrVqRlpYWdezYscJk7PHjx6SmpkZqampkbm5OAGjfvn3KOATJKCsZ+/777wkALVq0SNy2cOFCAkDffvttsbr5+fnk4OBAFhYW9OrVqwrbHj16NAEgU1NTOnjwYInyI0eOUKNGjQgAjRkzptQ2YmNjSVdXlwCQq6sr3bt3r0Sd5ORkmj9/PmlqapaaQDL2PqrS05SdO3fGokWLcObMGaSnpyMjIwNPnjxBZmYm0tPTcfr0aSxatAidO3euSvOMMVamTp06wcHBAdHR0Xj69GmJ8piYGNy6dQtubm4wMTGpsL2tW7eioKAAQ4YMwZQpUwAAwcHBkve7Lrh8+TIA4JNPPhG3yWPy7i3ENWvW4MqVK1i7di2MjIzKbXfTpk2IiIiAhoYGjh49CldX1xJ1PvjgA0RHR0NDQwPh4eHYsmVLsfK8vDyMGzcOWVlZcHNzQ2RkJGxtbUu006hRIyxbtgxnz56FlpaWYgfOWC2TZGoLXV1dWFhYQEdHR4rmGGMqLjw8HJMmTUL79u1hYmICbW1t2Nraws/PD/Hx8RW+38/PDwUFBdi2bVuJMvlJ3M/Pr8J2iEis7+/vD19fX8hkMkRHR+PJkyeVPKp/vHz5EoGBgejcuTMMDAygq6uLDh06YOnSpcjKyipRv7CwEBs3boSTkxOMjY2hoaEBMzMzdOrUCTNnzsT9+/cBAKdOnYIgCDh9+jQAYMCAAeJYt8qM8yuL/Kn5Bg0aiNtMTU0BQBwbDAAPHjzA119/jVGjRmHs2LHltklECAoKAlCU2HXr1q3Mul26dMHUqVMBAMuWLSu2FN+uXbtw7949aGpqYv369ZDJyj99OTo68jmJ1Rk8zxhjrMZ5eHggNDQUOjo6GDhwIIYOHQqZTIaQkBB07dq1woHcnp6e0NbWRkhISLHt6enpCAsLg5WVFQYNGlRhP06ePIl79+6hYcOGGDlyJKysrODi4lJmoqeI69evo1OnTliyZAmSk5PRp08fDBo0CM+fP8dXX30FJycnvH79uth7Jk2ahICAAFy5cgWOjo4YN24cHBwckJ2djXXr1uGPP/4AAJibm8Pb2xuNGzcGAAwdOhTe3t7iq0WLFlXqs5yNjQ0A4MaNG+I2+c9NmzYVt02bNg0ymQzr1q2rsM2rV6+KDwB4eXlVWF9e5+7du/j777/F7ZGRkQCKjtnc3LzCdhirU2r5Nilj7D1TE2PGdu/eTRkZGcW2FRYW0g8//EAAqF27dlRYWFjqfvz9/YmIaMKECQSAzpw5I9bZtGkTAaCvv/6aiP4ZW1XWmDFPT08CQLNnzxa3hYaGigPM3+1DRbKysqh58+YEgBYuXFhsIHpmZqbYZ19fX3H7gwcPCAA1a9aMEhMTS7R5/fp1evDgQbFtyhozdvToUQJAzs7O9PDhQ3r48CE5OzsTAAoPDyeif+Kzbt06hdoMDg4mAKSpqUl5eXkV1s/LyyNNTc0Sn0H5gwVLliyp0rEx9j7jK2OMsRr34YcfQk9Pr9g2QRAwbdo09OrVC3///XexqzOlkd+GfHtsUXBwMARBgK+vb4V9ePXqFcLDwwEU3aKUGz16NBo0aIC7d++KtwMVtW3bNty9exeurq745ptvoKmpKZbp6upi48aNMDMzw44dO/Dy5UsAwLNnzwAADg4OpV7xadOmDaysrCrVj6oaOnQoPvzwQ5w6dQpWVlawsrLCqVOnMH78eIwePRqvXr3C7Nmz0bNnT/F2IgAUFBTgzZs3pbb5/PlzAEW3PtXV1Svsg7q6unibVP7et382MzOr8vEx9r7iZIwxVivu3LmDdevWYfbs2fD394ePjw98fHzE5KSisWMuLi6wtrZGWFgYMjIycOPGDVy4cAEDBgwQb7eVZ+fOnXjz5g0cHR3Rvn17cbuWlhY8PT0BVH4g/+HDhwEUJZul0dfXR7du3ZCfny/Ou9i6dWsYGBjgyJEj+M9//lPunF41ITQ0FGFhYZg+fTpmzJiBffv2YdeuXQCAuXPnIjU1FZs2bYJMJkNCQgJcXV2ho6MDHR0dtGrVCnv27Kl2H+h/Y8UKCgqq3RZjdUHFf6YwxpiECgoKMGPGDGzYsKHYAO13paWllduOIAjw8fHB4sWLsWfPHty8eROAYgP3gX8SrdLq+/n5Yd26ddi3bx/WrVtX4dOCcvfu3QMATJw4ERMnTiy3rvxKj4GBAUJCQuDr64uFCxdi4cKFsLCwQM+ePTFs2DB4enpCX19fof1LQRAEuLu7w93dvdj2M2fOIDg4GAsWLED79u2Rnp6OAQMG4PXr11i9ejWaNm2KVatWYfz48dDV1cWIESMAAA0bNgQApKamIj8/v8KrY/n5+UhNTQVQ9GSkXKNGjfDo0SMkJydLebiMvRc4GWOM1ag1a9bgp59+grm5OVavXo3evXujcePG0NbWBlA0OD80NLTcRE3O19cXS5YswcaNG/HgwQMYGRlhzJgxFb7vypUr4qD4jRs3ljpDv0wmQ3Z2NkJDQ8XpHSpSWFgIABg2bJg4yL4s1tbW4s9jx47FoEGDcODAAcTExODcuXOIiIhAREQEvv76axw/fhwdOnRQqA/KkJOTg4CAALRs2RILFy4EUPR044MHD7Bx40ZxKox+/frBysoKQUFBYjLWtWtXAEBubi7i4uLg6OhY7r7++OMPcXWFLl26iNu7du2KR48e8UouTCVxMsYYq1F79+4FAGzYsAEjR44sUX779m2F27K2tsbAgQPx66+/AiiaOkGR6Qzevv0YFxdXYV1FkzFLS0vcvHkT/v7+Ja4sVcTIyKjYFbVHjx5h5syZiIyMxIwZMyo9fk1KQUFBuHnzJk6ePCkmzfJktnfv3mI9U1NTtGnTRiwDiuaFs7Gxwf3797F9+/YKk7Ht27cDKHqy8+1kbNSoUdi/fz+io6Px7NmzCpNdxuoSHjPGGKtR8ltQb18Zkvv777+LncgVMXnyZJiamsLU1LTYQPyyZGdni2OgoqKiQEUrkZR4vXz5ElpaWrh8+TKuXr2qUF8++OADAP8knNVhaWmJxYsXA0CJmMgfDMjPz6/2fipy8+ZNBAUFwd/fv9j6o4IgAAAyMzOL1c/MzBTL5PW++OILAEUJuHxi2dLExcXhp59+AgB8+eWXxdr56KOPYGNjg9zcXEydOlW8ClmW2NhYZGdnK3aQjNUyTsYYYzWqTZs2AIAffvih2Ak1MTERXl5elU4wPDw8kJKSgpSUlHInFJXbt28fXr16BQsLCwwePLjMesbGxuKttndngy/L5MmTxYcK5s2bh/T09BJ1kpKSsGnTJvH3uLg47Nmzp9TE4eDBgwBKJq7NmjUDgGLzcL3Ly8sLrVu3VmgusLIQESZPngwTExN8++23xcocHBwAAJs3bxa3nTlzBjdv3hTL5CZPnoyRI0ciLy8Pw4YNw6FDh0rs6+jRoxg6dCjy8vLg6+uLSZMmFSvX0NDA3r17oa2tjYiICLi5uZX6sENqaqo4n1tOTk6Vj52xGlVbc2owxt5P8nnG7OzsqEePHmW+YmNjieif+b8MDAzKrS+fH+rChQviPFItWrQgDw8PGjZsGOno6FC7du3ENQzfnefs3XnGFFHaPGPyebPmzp1b4fsPHDggrqdY3uLVb7t27RrZ2NgQADI2NqZ+/fqRp6cnubm5Udu2bUkQBGrcuLFYPyIiggCQjo4OOTk50fjx48nd3Z3s7e3F+bmioqKK7ePQoUNimaurK/n5+ZG/vz+dO3euxLEHBgYq1O/SbNiwgQDQ7t27S5RlZGRQixYtCAA5OjrSqFGjSEdHhwRBoKNHj5ao/+bNG/Ly8hIXBG/RogWNHTuW3N3dxYXCZTIZTZ8+vdxYX7x4UfyMCoJADg4O5O7uTh4eHtSjRw9xoXA7OzvKysqq8rEzVpM4GWOMFSM/0VX0kk84Kk+SKnp5e3uL+7h69SqNHDmSLCwsSFtbm1q2bEmff/45paWlkbe3t9KSsTt37pAgCASArl27VuH78/LyxMWr9+zZo/B+09LSaOXKldSrVy8yNjYmDQ0NsrCwIEdHR5o7dy6dP39erJuYmEjLly+n4cOHk62tLenq6pKhoSG1bduWpk+fTjdv3ix1H5s2bSIHBwdx4ex3Y1bdZCwpKYmMjY3LXZD98ePHNGHCBDIxMSFNTU3q1q0bHTp0qNx2z507R76+vmRnZ0c6OjrFPiO7du1SqG85OTm0efNmGjFiBDVt2pS0tLRIW1ubbG1tyd3dnUJDQyk3N7dSx8tYbRKIFHhkiTHGGFMCIsKkSZOwZcsWWFlZISYmpsYmuWXsfcHJGGOMsVpVWFgIT09P7NmzBy1atMCZM2dgYWFR291irMZwMsYYY6zW5eXl4fvvv0dmZibatGlT5ioGjKkiTsYYY4wxxmoRT23BGGOMMVaLOBljjDHGGKtFnIwxxhhjjNUiTsYYY4wxxmoRJ2OMMcYYY7WIkzHGGGOMsVrEyRhjjDHGWC3iZIwxxhhjrBZxMsYYY4wxVov+H7OUfu0/0ppMAAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_LLaMA_QC[\"systematic\"] = df_out_LLaMA_QC[\"E_C\"].subtract(df_out_LLaMA_QC[\"E_H\"])\n",
    "\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_LLaMA_QC[\"E_C\"],df_out_LLaMA_QC[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_LLaMA_QC[\"E_C\"], df_out_LLaMA_QC[\"systematic\"], alpha = 0.2, color = \"#92d050\")\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"k\")\n",
    "\n",
    "##closed form solution\n",
    "#(m1, m2) = get_m1_m2(1, \"QC\", hf_token, model = \"llama\", holdoutDir='Data/holdout')\n",
    "#plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "m1 = 39/88\n",
    "m2 = 22/1093\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "#plt.plot(x, S(x, m1, m2) + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, S(x, m1, m2) - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"LLaMA\"]})))\n",
    "\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"LLaMA est. %QC\")\n",
    "plt.ylabel(\"(LLaMA est. %QC) - (Human est. %QC)\")\n",
    "#plt.title(\"Systematic effects using prompted LLaMA\")\n",
    "plt.title(\" \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"llama_sys_QC.png\")\n",
    "plt.savefig(\"llama_sys_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "7804682d-16fe-41c1-ad10-0bf689ae7b93",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>avg_QC_llama</th>\n",
       "      <th>avg_QC_bert</th>\n",
       "      <th>avg_QC_lr</th>\n",
       "      <th>count_QC_llama</th>\n",
       "      <th>count_QC_bert</th>\n",
       "      <th>count_QC_lr</th>\n",
       "      <th>num_in_unit_session</th>\n",
       "      <th>unc_QC_llama</th>\n",
       "      <th>unc_QC_bert</th>\n",
       "      <th>unc_QC_lr</th>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>Unit and Session</th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "      <th></th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>U1S1</th>\n",
       "      <td>0.037730</td>\n",
       "      <td>0.047730</td>\n",
       "      <td>0.109447</td>\n",
       "      <td>2.605634</td>\n",
       "      <td>3.436620</td>\n",
       "      <td>7.605634</td>\n",
       "      <td>71</td>\n",
       "      <td>0.003604</td>\n",
       "      <td>0.005966</td>\n",
       "      <td>0.007328</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>U1S2</th>\n",
       "      <td>0.171722</td>\n",
       "      <td>0.181856</td>\n",
       "      <td>0.235824</td>\n",
       "      <td>15.139785</td>\n",
       "      <td>16.086022</td>\n",
       "      <td>21.440860</td>\n",
       "      <td>93</td>\n",
       "      <td>0.007035</td>\n",
       "      <td>0.008000</td>\n",
       "      <td>0.009590</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>U2</th>\n",
       "      <td>0.109338</td>\n",
       "      <td>0.077330</td>\n",
       "      <td>0.141587</td>\n",
       "      <td>8.782178</td>\n",
       "      <td>6.247525</td>\n",
       "      <td>11.396040</td>\n",
       "      <td>101</td>\n",
       "      <td>0.006679</td>\n",
       "      <td>0.005318</td>\n",
       "      <td>0.007322</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>U3S1</th>\n",
       "      <td>0.090368</td>\n",
       "      <td>0.078065</td>\n",
       "      <td>0.123410</td>\n",
       "      <td>5.841584</td>\n",
       "      <td>5.108911</td>\n",
       "      <td>8.099010</td>\n",
       "      <td>101</td>\n",
       "      <td>0.005071</td>\n",
       "      <td>0.004510</td>\n",
       "      <td>0.006450</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>U3S2</th>\n",
       "      <td>0.125637</td>\n",
       "      <td>0.107914</td>\n",
       "      <td>0.166175</td>\n",
       "      <td>7.313725</td>\n",
       "      <td>6.362745</td>\n",
       "      <td>9.784314</td>\n",
       "      <td>102</td>\n",
       "      <td>0.007893</td>\n",
       "      <td>0.007313</td>\n",
       "      <td>0.009138</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "                  avg_QC_llama  avg_QC_bert  avg_QC_lr  count_QC_llama  \\\n",
       "Unit and Session                                                         \n",
       "U1S1                  0.037730     0.047730   0.109447        2.605634   \n",
       "U1S2                  0.171722     0.181856   0.235824       15.139785   \n",
       "U2                    0.109338     0.077330   0.141587        8.782178   \n",
       "U3S1                  0.090368     0.078065   0.123410        5.841584   \n",
       "U3S2                  0.125637     0.107914   0.166175        7.313725   \n",
       "\n",
       "                  count_QC_bert  count_QC_lr  num_in_unit_session  \\\n",
       "Unit and Session                                                    \n",
       "U1S1                   3.436620     7.605634                   71   \n",
       "U1S2                  16.086022    21.440860                   93   \n",
       "U2                     6.247525    11.396040                  101   \n",
       "U3S1                   5.108911     8.099010                  101   \n",
       "U3S2                   6.362745     9.784314                  102   \n",
       "\n",
       "                  unc_QC_llama  unc_QC_bert  unc_QC_lr  \n",
       "Unit and Session                                        \n",
       "U1S1                  0.003604     0.005966   0.007328  \n",
       "U1S2                  0.007035     0.008000   0.009590  \n",
       "U2                    0.006679     0.005318   0.007322  \n",
       "U3S1                  0.005071     0.004510   0.006450  \n",
       "U3S2                  0.007893     0.007313   0.009138  "
      ]
     },
     "execution_count": 9,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "F22_summary"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "2482c0b9-e7b3-4fd2-be23-4862e74c7fbb",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  avg_QC_llama  avg_QC_bert  avg_QC_lr  count_QC_llama  \\\n",
      "Unit and Session                                                         \n",
      "U1S1                  0.037730     0.047730   0.109447        2.605634   \n",
      "U1S2                  0.171722     0.181856   0.235824       15.139785   \n",
      "U2                    0.109338     0.077330   0.141587        8.782178   \n",
      "U3S1                  0.090368     0.078065   0.123410        5.841584   \n",
      "U3S2                  0.125637     0.107914   0.166175        7.313725   \n",
      "\n",
      "                  count_QC_bert  count_QC_lr  num_in_unit_session  \\\n",
      "Unit and Session                                                    \n",
      "U1S1                   3.436620     7.605634                   71   \n",
      "U1S2                  16.086022    21.440860                   93   \n",
      "U2                     6.247525    11.396040                  101   \n",
      "U3S1                   5.108911     8.099010                  101   \n",
      "U3S2                   6.362745     9.784314                  102   \n",
      "\n",
      "                  unc_QC_llama  unc_QC_bert  unc_QC_lr  sys_error_llama_lower  \\\n",
      "Unit and Session                                                                \n",
      "U1S1                  0.003604     0.005966   0.007328               0.010993   \n",
      "U1S2                  0.007035     0.008000   0.009590              -0.054058   \n",
      "U2                    0.006679     0.005318   0.007322              -0.023772   \n",
      "U3S1                  0.005071     0.004510   0.006450              -0.014562   \n",
      "U3S2                  0.007893     0.007313   0.009138              -0.031685   \n",
      "\n",
      "                  sys_error_bert_lower  sys_error_lr_lower  \\\n",
      "Unit and Session                                             \n",
      "U1S1                          0.000333            0.054891   \n",
      "U1S2                         -0.029549           -0.026314   \n",
      "U2                           -0.006262            0.034239   \n",
      "U3S1                         -0.006425            0.045919   \n",
      "U3S2                         -0.013075            0.018441   \n",
      "\n",
      "                  sys_error_llama_upper  sys_error_bert_upper  \\\n",
      "Unit and Session                                                \n",
      "U1S1                                  0                     0   \n",
      "U1S2                                  0                     0   \n",
      "U2                                    0                     0   \n",
      "U3S1                                  0                     0   \n",
      "U3S2                                  0                     0   \n",
      "\n",
      "                  sys_error_lr_upper  \n",
      "Unit and Session                      \n",
      "U1S1                               0  \n",
      "U1S2                               0  \n",
      "U2                                 0  \n",
      "U3S1                               0  \n",
      "U3S2                               0  \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1724603/4057076015.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.05405765505391492' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/4057076015.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.02954867713301804' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/4057076015.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.026313626203768592' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/4057076015.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.008046656923894654' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/4057076015.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.007521419990239864' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n"
     ]
    }
   ],
   "source": [
    "linear_fits_in = linear_fits.set_index(\"model\")\n",
    "def calculate_systematics(df, linear_fits):\n",
    "    df[\"sys_error_llama_lower\"] = S(df[\"avg_QC_llama\"], linear_fits.loc[\"LLaMA\"][\"m1\"], linear_fits.loc[\"LLaMA\"][\"m2\"])\n",
    "    df[\"sys_error_bert_lower\"] = S(df[\"avg_QC_bert\"], linear_fits.loc[\"BERT\"][\"m1\"], linear_fits.loc[\"BERT\"][\"m2\"])\n",
    "    df[\"sys_error_lr_lower\"] = S(df[\"avg_QC_lr\"],linear_fits.loc[\"BoW\"][\"m1\"],linear_fits.loc[\"BoW\"][\"m2\"])\n",
    "\n",
    "    df[\"sys_error_llama_upper\"] = 0\n",
    "    df[\"sys_error_bert_upper\"] = 0\n",
    "    df[\"sys_error_lr_upper\"] = 0\n",
    "    return df\n",
    "\n",
    "F22_summary = calculate_systematics(F22_summary, linear_fits_in)\n",
    "F19_summary = calculate_systematics(F19_summary, linear_fits_in)\n",
    "print(F22_summary)\n",
    "def check_negative_systematics(df, upper_column_name, lower_column_name):\n",
    "    for i, row in df.iterrows():\n",
    "        if row[lower_column_name] < 0:\n",
    "            df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
    "            df.loc[i,lower_column_name] = 0\n",
    "    return df\n",
    "\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_llama_upper\", \"sys_error_llama_lower\")\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_bert_upper\", \"sys_error_bert_lower\")\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_lr_upper\", \"sys_error_lr_lower\")\n",
    "\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_llama_upper\", \"sys_error_llama_lower\")\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_bert_upper\", \"sys_error_bert_lower\")\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_lr_upper\", \"sys_error_lr_lower\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "6ab1c6bc-c2fb-4d05-b4bd-b41ad3e246d7",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 1 2 3 4]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAl4AAAHVCAYAAAAgvvUAAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAADEiklEQVR4nOzdd1xT1/8/8FfCXgGULcpQUcSN4EBEVEDROlHQuur8aN1WW7V1F4ujaq2jjgKtoritCgpW3KNYR6toBQVBRRGBIHvk/P7gm/sjJIEQgqC+n49HHg9y7rn3vm9Ibt4599xzeIwxBkIIIYQQUuv4dR0AIYQQQsinghIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvQgghhJD3hBIvUu+NHz8ePB4Py5cvr+tQPngvXrzAuHHj0KhRI6irq4PH42H8+PF1HdYHr6bvUVtbW/B4PFy4cEGlcX2s6PUi1RESEgIej4eePXvWdSgAAPW6DuBD9+TJE+zevRvnz59HYmIiMjMzoaurC1tbW3Tr1g0jR45Ejx496jpMQlBUVARPT0/Ex8dDIBCgY8eO0NTUhIODQ7W2U1JSgr179+Lo0aO4ffs20tPToaOjg8aNG6N3796YMmUKHB0da+ko3r9NmzYhKysL48ePh62tbbXWzcrKwqZNmwCAfjgQUg/V5POtLEq8lFRaWopvvvkGmzZtQklJCQDAzs4Otra2ePfuHR4/fox//vkHO3bsQI8ePXDx4sU6jvjDZWlpiRYtWsDExKSuQ/mgRUVFIT4+HlZWVnjw4AGMjIyqvY0HDx5g2LBh+O+//wAApqamaNOmDfLy8vDw4UP8+++/2LJlC+bPn481a9aAz//wG9U3bdqEZ8+eoWfPnnJPzPLeo1lZWVixYgWAyhOvpk2bQltbG7q6uqoKmxDyfwwNDdGiRQs0adJEapkin2+VY6TaRCIRGzJkCAPANDU12XfffcdSU1Ml6uTm5rLDhw8zZ2dnRi8zqQ+CgoIYADZ8+HCl1n/w4AEzNDRkAFjbtm1ZTEwME4lE3PKMjAy2bNkypq6uzgCwCRMmqCr0OmVjY8MAsJiYmGqvm5iYyADQOUDFavI/IaS8ungvffg/R+vAhg0bcOzYMWhoaCAyMhIrV66EhYWFRB1dXV0MGzYMsbGxWLVqVR1FSsj/l5+fDwBKtaqUlJRgxIgREAqF6NSpE65cuYKePXuCx+NxdYyNjbF8+XL8/vvvAIBff/0VYWFhqgmeEEI+Fu8txftI5OTksAYNGjAAbMmSJUpvRyQSsbCwMNanTx/WoEEDpqGhwRo1asRGjhzJ/v77b5nrBAcHMwDMw8ODiUQitmXLFtauXTumq6vLzM3N2ejRo1lycjJX/9y5c8zb25s1aNCA6erqsu7du7MLFy7I3Pa4ceMYALZs2TKWkZHBZs2axWxtbZmmpiazsrJikydPZi9evJC5bkpKCtu0aRPz8fFh9vb2TFtbmxkYGLCOHTuyVatWsezsbJnrLVu2jAFg48aNYwUFBez7779nbdq0YXp6ehItBOVjqyg+Pp5NnjyZNW3alGlpaTEdHR3WuHFj1rNnT7Z69WqWk5MjtU5OTg5bs2YNc3Z2ZgYGBkxHR4e1aNGCzZ07l718+bLK1ycvL48tXbqUOTg4MC0tLWZiYsJGjBjBHj9+LHPdgoICtmHDBubq6soEAgFTV1dnpqamrE2bNmz69Oly/9+VSU5OZjNmzGDNmzdn2traTCAQMBcXF7Z+/XqWn58vUVf8Ost7JCYmVrm/vXv3MgCMz+ezhw8fVlk/ICCAAWDNmzdnpaWlEsuq2m/593lFt2/fZt999x3r1q0ba9SoEdPQ0GANGjRgnp6eLDQ0VKIFrjwPDw8GgAUHB7O3b9+y2bNnMxsbG+79PWnSJKlWa3Ec8h7jxo3j6sp6j4rL5D2Cg4O5ulX96n758iVbsGABc3JyYnp6ekxXV5e1adOGLV++XO7nKzU1lc2dO5c5OjoyHR0dpqWlxaysrFjXrl3ZkiVL2KtXr2SuV5mXL1+yr7/+mrVr14777DRr1oz5+/uzP/74Q+Y6kZGR7LPPPmNmZmZMQ0ODmZubs0GDBrE///yz0n3FxMQwLy8vZmhoyPT19VmnTp3Ynj17GGNVv17x8fFs2rRprHnz5kxHR4dbf+PGjaygoKDax63sOa58PDNmzGAtW7Zkenp6TF9fn7Vo0YJNmDCBXbx4UaJu+fdSVlYWW7hwIXNwcGDa2trMxsZGou7169fZiBEjmJWVFdPU1GQNGzZk3t7e7PDhw5XGUp1zplAoZEuXLmXt2rVjenp6TENDg1lYWDBnZ2c2b948Fh8fr/DrWNlnW6z8Z7WydYODg5mrqyvT09NjBgYGrGfPniwqKkrh/Vbn863qczglXtV08OBB7gvo9evXSm2juLiY+fn5cf9ga2tr1qlTJ+4yjpqaGvvll1+k1iv/5hk5ciQDwJo1a8batGnDNDQ0GABma2vL0tPT2datWxmPx2Pm5uasY8eOTF9fn7s0euXKFaltiz/ss2bNYs2aNWM8Ho+1atWKtWvXjqmpqTEAzMzMTOaX7vz58xkApqOjw+zs7JiLiwuzt7fn1mvVqhXLyMiQWk+cEPj7+7MuXbowAKxp06asU6dOTCAQSMVWMfG6ffs2MzAwYACYtrY2a9WqFXN2dmYWFhaMz+czAFInhRcvXrBWrVoxAIzH4zFHR0fWoUMH7vVr2LAhu3HjhtzXZ+7cuaxdu3bcuk5OTtyltYYNG7KkpCSJ9UpKSrgTifj/4+Liwpo2bcq0tbWVSuAvXLjABAIB9//s0KEDa9GiBbePDh06sLS0NK7+nj17mJubG2vcuDH3f3Rzc+MeFRMOWXx9fRkA1q9fP4VivHHjBhfPzZs3JZbVJPESX7o3NDRkLVu2ZJ06dWJWVlbcNkeOHClzm+L/wapVq1jjxo2Zuro6a9OmDXNwcODeK/b29kwoFHLrREREMDc3N6alpcUAsNatW0u8bt9//z1XV9Z79Pvvv2edOnXiYiu/rpubG4uIiODqVpZInDt3jjs3aGpqshYtWrAWLVpwn68WLVpI/ShKSUlhlpaWDABTV1dnLVu2ZC4uLsza2ppbLzo6WuZrJU9kZCT3vuPz+czR0ZF17NiR+yFaMSlgjLHZs2dzx29mZsZcXFyYiYkJV/btt9/K3NeuXbsYj8fj/tedOnXijmfOnDmVvl579+7l/mc6OjqsdevWzN7envs/d+3atcpEqSJlz3GMlb2fNTU1uf9FmzZtWLt27bjXsuL7XPxemjFjBncuFr/Wjo6OXL0ff/yRe42MjY2lPgtjx46V+tFT3XNmdnY2c3R05M6XzZo1Yy4uLszGxoY7Z+7atUvh11FVideECRMYANa4cWPWsWNH7sc6n89nx48fV2i/in6+a+McTolXNc2aNYsBYG3atFF6G8uXL2cAmK6uLjt69ChXXlBQwObNm8clXxUTAPGbR/yL49q1a9yyJ0+eMFtbWwaADRw4kOno6LBdu3ZxLQA5OTnM29ub+wKoSPxh19DQYM2aNWP379/nliUnJzNXV1cGlPXtKSkpkVj33Llz7MKFC1LlycnJbODAgQwAmzp1qtQ+xYmXmpoaa9KkCYuNjeWW5eXlScVWMfEaNGgQA8BGjx4t8YXJGGNpaWns559/lkqOe/bsybXE/Pvvv1z5q1evWK9evRgA1qhRI5aVlSX39enYsaPEyenp06dc4jN27FiJ9Y4dO8Zt8969exLLiouLWUREBIuMjJR6beR58+YNMzU1ZQDYgAEDWHp6Orfs77//5pKr/v37S61bvoWxusRfEuvXr1eofmlpKXeC//HHHyWW1STx2rdvn8T/Teyvv/5izZs3ZwDY/v37pZaLT5waGhrM29tbomXz9u3bzNzcnAFgS5culVpXkT4g8t6jivbxkreP+Ph47nVcsmQJe/fuHbfs5cuXrF+/fgwA69Wrl8R64oSnd+/eEkk4Y2UtGMHBwQq1XIo9ePCA6erqMgDMz89PKtF78OAB++GHHyTKQkJCuM/39u3buSSgpKSEbdiwgUsaDh06JLFeXFwcl6jMmjWLa6ESiUTsl19+YWpqatyPnYqv15UrV5i6ujrT1NRkmzZtYoWFhdyy//77j7m4uDCg+v0PlT3HnTt3jktovvzyS6nk7MaNG2zr1q0SZeL3kpqaGmvXrp1ES7r4vHj+/Hnu9Vu6dCkrKiri6uzbt497/datWyex7eqeMzdu3Mh931X8vObn57ODBw9KfA9VRRWJl4aGBmvYsKFE61ZOTg7X79rW1laq5buy/Vb1+Vb1OZwxSryqbejQoQwAGzRokFLr5+TkcF9ia9eulVnH3d2d+2Itr3zT6MGDB6XW27p1K7d8+vTpUsvv37/PLc/MzJRYVv6yyNWrV6XWTUpK4k52R44cUfh4c3NzmYaGBtPX15c6aZW/BCZrnxVjq/ilJk527t69q1Asly5d4vb3119/SS3PyMiQm2CIY9DS0mIJCQlS6x45coT75VnemjVruF/pqrBy5UoGgJmamrLc3Fyp5efOneOO8datWxLLlE28hEIht01ZvybladeuHQPA5s2bJ1Fek8SrMtHR0QwA69u3r9Qy8cncxMRE6r3PGGMbNmxgQFlrYUV1mXh9/vnnXAIiS3Z2NmvUqBEDJFsWfXx8qv3/qoz4vOfh4SHViiJP06ZN5Z6LGGNs9OjRXEtDeeLWDFn/C8YYmzx5MveaVny93NzcZCb7YsnJyUxPT4+pqanJ7TpRXZWd4zp27CjzB1llxO8lTU1NuZ8R8Y9EX19fmcu//fZb7v1e/tJqdc+ZU6dOZQDYpk2bFI6/MqpIvACw33//XWq91NRUrhWuYoJUk8RL1edwxqhzfbVlZ2cDAPT19ZVa//Lly8jOzoa2tjamTZsms85XX30FADh37hyKioqklhsbG2P48OFS5c7OztzfU6ZMkVru5OQEbW1tAGXjj8ni4uKCbt26SZXb2NhgyJAhAIDTp09LLc/OzsauXbvwxRdfwMfHB+7u7ujevTu8vb3B5/ORk5OD+Ph4mft0dHSUuc+q2NjYAAAOHDgAkUhUZX1x3N27d4eLi4vUcmNjY0ycOFGibkU+Pj5o2rSpVHnXrl0BAJmZmcjIyJCKMTo6Gm/evKkyxqqI45o6darMTvK9e/dGhw4dJOrW1Lt377i/q/O+F9cVf2ZU5dmzZwgKCoK/vz969+6N7t27o3v37li0aBEA4M6dO3LXHTVqlMxhNMT/v4SEBJXGWhPFxcU4duwYAMg9VxgYGMDLywsA8Oeff3Ll4vfd4cOHZZ5DqqOgoIB7Ly1evFihIUIePXrEnWPmzZsns86CBQsAAPfv30dycjJXHhERAQCYOXOmzPXmzJkjs/zFixe4evUq1NXVMWnSJJl1GjduDBcXF5SWllZ7iJ/qnuOSkpJw+/ZtAMCSJUuqtS+g7LMsa3iD3NxcLnZ5r+3cuXOhpqaG9PR03Lx5kyuv7jlTXP/kyZPIycmp7iHUCkNDQ3z++edS5RYWFrCzswOg2s+xqs/hAI3jVW0CgQAAlH4Tisc/srW1lfsl1qZNGwBlJ7ykpCSpAS5lffEDgJmZGfd3s2bN5NZJTk6WG3/r1q3lxu7k5IRDhw7h4cOHEuWXLl3C8OHDkZaWJnddAHj79q3c7SpjwYIFOHfuHH744Qf89ttv8PHxQdeuXeHu7o6WLVtK1Re/9pUdo/i1f/Tokczl8gYbNTc35/5+9+4dGjRoAAAYPHgwWrRogQcPHqBx48bw9PSEu7s7unXrhq5du0JLS0uxg63mMdy5c0fuMVSXgYEB93d13vfiunp6eiqJAwB++uknLFiwoNJkQt77DKj6/1c+yaxr8fHxyMvLAwC5iQRQlogCQEpKClc2e/Zs/Pbbb9i7dy8iIyPh7e2Nbt26oXv37mjXrp3E3aiKxFFYWAgACv9AEr9PdXR05J6vWrVqBTU1NZSWluLRo0do0qQJhEIhXr16BUD+eaFFixZQV1fnxk8Uu3fvHgBATU0N/fr1kxvb48ePAUi+XlVR5hz377//AgAaNmxY7UGKAfnHn5CQgNLSUgDyzwMNGjRAo0aNkJycjEePHnGDeFf3nDlhwgT8+OOP+PPPP2FpaQkvLy+4ubnBzc0NLi4uUFNTq/Zx1VTz5s3lvn/Nzc3x+PFjlX6OVX0OB2jKoGqztrYGADx9+lSp9cVviIrDT5RnaWkpVb88eV9k5d+MVdVhjMlcXj6BkLesfEzZ2dnw8/NDWloaevfujejoaLx+/RpFRUVgZZey0bhxYwBlv+BlUfaLuU+fPjh//jy8vLzw5s0bBAcHc6OmOzk54ciRIxL1q/Pay/vgyou1fCtA+ddWR0cHly9fxowZM2BgYIAzZ85gyZIl8PT0hJmZGb766ivuy1URqjiG6hIIBNwPDkV/SYpEIu4zIv4VWlPXr1/H7NmzUVRUhC+//BJ//fUXMjMzUVJSAsYY18JS8Qu5PEX+f/VFZmYm9/fVq1flPp4/fw4AEu+jVq1a4caNGxgyZAjy8vKwf/9+zJw5Ex06dICdnR1++eUXheMQt1iqqakp3OIpfu9Vdj5RV1fnBpwV1y//npW3rpqaGho2bChVLn69CgsLK329xK0Win7ulD3HiV83ZQYqBuS/V8WvEZ/Pl/ixXZGs80B1z5nm5ub466+/MG7cOPD5fBw7dgxfffUVunbtCktLSwQGBlb6easNlX1fiD/H8r7flKHqczhAiVe1de/eHUDZCN5V/fqRRdx6IP5VJ0tqaqpU/ffl9evXVS4rH1NERATevHmDxo0b4+TJk+jTpw/MzMygoaEBoOwDUP4LRNU8PDwQFRWFrKws/Pnnn1ixYgXatm2LuLg4+Pn5ITIykqtbnddela+7qakptmzZgrS0NNy/fx+//PILhg4diry8PGzYsAFffPGFwtuqq2Nwc3MDIHk5qzKxsbHcCV9eK4m8k2Nubq7M8tDQUACAn58ffv75Z7i4uMDIyIj71V1ZS9eHSJzk8Hg8Lrms7BESEiKxfrt27XD06FFkZWXh6tWrCAoKgpubG549e4b//e9/2L59u0JxiJPu0tJShVs8xe+9ys4nJSUlSE9Pl6hf/j0rb93S0lKZ/2vx69WkSZMqXyvGmMJTOCl7jhO/bllZWQrtR1Hi10gkElX6HSTvPFCdcyZQ9sMpJCQEGRkZuHXrFjZv3gwfHx+kp6djyZIl1bqMWtUPf0D+578uqfIcDlDiVW39+vVDgwYNIBKJ8NNPP1V7fXFzblJSktyTmLiJWltb+/1NYfB/Hjx4UOWy8vPwJSYmAijrG6ajoyO1zv37999L3wBdXV306tULS5cuxd27d+Hn5wcA2LZtG1dH/Nrfv39f7nbEr31tzDXI4/Hg5OSEKVOm4MiRIzh+/DgA4ODBgwonDXV1DKNGjQIAnD17VqFLmJs3bwZQdlmoU6dOEsvEv1jlfbGKLwVVJH6vyZv79MaNG1XGpYzqXJZT5boODg7Q0tICY6zS/3dVNDU10a1bNyxcuBBXrlzh+pCW/2xUFYe4b+i1a9cUWkf8Ps3Pz5fbnzQuLo67ZCZ+rxoaGnKtuXFxcTLX+++//2S2soi7CTx//lyin2VNKXuOa9u2LYCyHwTy3tPKaNasGdTV1bl9y5KZmYkXL14AkH8eUOScWZ6amhqcnZ0xa9YsnDlzBlu2bAEAbN++XeEWpqo++wDk9gWuLdX5jKriHA5Q4lVt+vr6+PrrrwEAa9euxfnz5yutzxjD999/zz3v3r07BAIBCgoK5P7i3LBhAwDAy8sLmpqaKopcMX/99ZfML7Dk5GTuTda/f3+uXNzBu3wrXXnr1q1TfZBV4PF4XAuN+OQD/P+4r1y5gtjYWKn1srKy8Ouvv0rUrU3iGAHJOCsjjuuXX36R2bwdExPDdS739fVVQZRlAgIC4OjoCJFIhDFjxlR6GfPAgQPYv38/AGD16tVSJ7bmzZsDKLt0WFFWVha3bkWVvdcKCgq4LwJVE++3upcTyq+rzPo6OjoYMGAAANV+jmR9NiqjpaXFxfHDDz8o9CXbokULrp/pjz/+KLOO+DzXpk0b7lIdAK5/lrz/pzipr8je3h7Ozs4QiUTctlVB2XOcjY0N96NjzZo1KotHT08PHh4eAOS/tps2bUJpaSlMTEzg6upa5TblnTMrI67/7t07hbs1iD/7iYmJMpOvffv2QSgUKrQtVanJ51uZcziAKu5xJjKJRCJu7BZNTU22dOlSqUEo8/Pz2fHjx7lxY8orP47XsWPHuPLCwkK2YMECbgwXeeN4ybsVV5Fb1+XdOlt+nCoHBwcWFxfHLUtJSeEGOG3dujUrLi7mlt2+fZvbZ/lBXwsLC9m3337L+Hw+N6ZMxX0qOryBvFv1/fz82JEjR6SGVUhISOAG/ZsyZYrEsvLjeJUfq+z169fMy8uLG69F3jheskbPFxO/DuVvAd+wYQMLCgqSGlg1NzeXG2vJ0NBQYtyyypQfx+uzzz6TGMfrzp073P+34lAkjNVsHC/GGPv333+54Tbatm3LLly4UOlcjTNmzJC5naVLlzIAzNLSUuK29tTUVNavXz/ulvCK73PxmEKGhoYSw4G8fv2a9e/fnxvMUNb7X94t6mKVfXbEn/WKw2KUJ+/9IRKJuMFPT5w4IXd9eZ/LR48eceN4TZ48Weo8U1xczC5cuMC++OIL9vz5c6588uTJ7LfffpMaOiM1NZX16NGDAWDe3t5y46koLi6OG8fL399faoaHqsbx2rFjB/deKS0tZZs2bZI7jtf9+/e598DcuXO5sbhEIhHbvXt3peN4XbhwgamrqzMej8eWLFkidfz5+fksIiKCDRs2TOFjr8k57vz589w4XrNmzZKK5+bNm3LH8arsXFN+HK9ly5ZJjON14MABblDQisPiVPec+c0337Bt27ZJzXKQmZnJRowYwQAwBwcHuXFWVFpayo03OWzYMIk4zp07x0xMTLj/fVUj18ui6Kj35VX1+Vb1OZwxFY3j9fbtW4mpaj4FxcXFbM6cOdzIxTwej9nb2zNXV1fm6Ogo8SVQcXDD4uJiNmzYMG5548aNmYuLC3eC5vP5VY5cL4sqEq/yI9c7OTmx9u3bcyc5U1NTiWRFbMyYMdx+raysJEbhX716tdx91jTxEu9DXV2dtWjRgnXu3Jk1b96cOyE1b95c6oRRceT6Vq1aSYxc36BBg0pHrq9u4lV+5G5LS0vWqVMn1rZtW26kZXV1dXbgwIFKj7+i8iPXa2lpsY4dO7KWLVty+2nfvr3UoJmM1TzxYoyxf/75hxuoVPye6NSpE2vVqhX3PtHW1mZBQUFyp+/Jyspi9vb23Hu9RYsWrF27dkxdXZ01adKErV69Wub7PCcnR2IUbQcHB+5/p6WlxXbv3l0ridfhw4e5Zfb29szd3Z15eHiwNWvWcHUqe3/MmDGDO9Y2bdowDw8P5uHhITHoYmVjCcXExHCjvYtfry5dujAnJyfuC7bi+048hhqPx2NNmzZlnTt3Zi1btuT+R2ZmZhI/rhQRGRnJJYF8Pp+1atWKdezYkTVs2JABVY9cb25uzlxcXLgfDoD8Eb937NjBfY6NjIyYi4sLNyp7VSPXh4eHS3y+nJycWJcuXViLFi24z3l12xyUPccxxtivv/7K7VdDQ4O1bduWtWvXjltf3sj1lZ1rGGMSg9AaGxszFxcXbkw3AGzMmDFSY65V95wpHnAVAGvSpAlzdXWVeN/p6elJTXlUlWPHjnHJqL6+PuvYsSNr0qQJA8oGtlUmeRJTZt2qPt+1cQ5XOvHKyspis2bNYmZmZozP5zM1NTVu2Y0bN1i/fv2kBnD8GMXHx7Ovv/6amwpDXV2dCQQC1q5dOzZt2jSZ0/MwVvbrbd++faxXr17M2NiYaWhoMCsrKzZy5Ei5r9v7SLzKz9UonsvO0tKSTZw4kaWkpMjcZklJCQsKCuJObMbGxszT05NrzautxOvEiRPsyy+/ZB06dGBmZmbca+/i4sK+//57udOC5OTksMDAQG4qJW1tbebg4MDmzJkjd1BFZROvR48esdWrV7PevXszGxsbbs68pk2bsi+++EJqoD9FPXv2jM2YMYObb008F926devk/vJSReLFGGNFRUVsz549rH///twcceJjB2QP7ltRamoqmzx5MrO0tGQaGhqsSZMmbMaMGSw9Pb3S93l6ejqbNm0as7Ky4mZwGDFiBLt3716l7/+aJF6MlX15du7cmRkYGHBfUlXN1SiWn5/PlixZwlq2bCnxg6w6czWmp6ezlStXss6dOzNDQ0OmpqbGjIyMmLOzM1uwYAG7evWqRKIbExPD5s+fz1xdXbnXWE9Pj7Vt25Z98803MhNzRTx//pzNmzePtWrViunq6jI9PT3WrFkzNmrUKHb69GmZ60RERLABAwYwU1NTpq6uzszMzNigQYPYuXPnKt3Xn3/+yfr06cMMDAyYnp4e69SpE9u9e7dCr1dKSgpbuHAhN6ekmpoaa9iwIevWrRtbtmwZu3PnTrWOW9lznNijR4/Y1KlTuWlmBAIBc3R0ZJMmTWKXL1+WqKto4sVY2VyNw4cP5/7HDRo0YF5eXlKtiGLVPWfeunWLffvtt6x79+7M2tqaaWpqMh0dHdayZUs2Y8YMheZ5lSU6Opr17NmT6evrM11dXebs7Mz9b9934sVY5Z/v2jiH8xir/n2XGRkZ6NatGx4/foyOHTuioKAADx8+5DpK5ufnw8LCAhMnTpR7DZrUL+PHj0doaCiWLVum8N0+hIjl5+dj8ODBiIqKgkAgwPnz5yUG9CWEEFJGqc71y5cvx+PHj3HgwAHcunVLahR1HR0deHh4VNnxnBDycdDR0cGJEyfQt29fZGdnw8fHp9I7ZAkh5FOlVOL1xx9/YMCAARgxYoTcOra2ttzAfsqIjY2Fr68vjIyMoKenhy5duuDgwYNKby8zMxONGjUCj8dD37595dY7e/YsPDw8YGBgAIFAAE9PT4XHLiLkU6atrY3jx4/jhx9+wIwZM3DlypW6DokQQuodpaYMSk1NRUBAQKV1tLS0lB4ILSYmBj4+PtDW1kZAQAAMDAxw5MgR+Pv7IyUlBfPnz6/2NmfMmFHlbap79+7FmDFjYGpqivHjxwMAwsPD4eXlhYMHD3LjnBBCZNPS0uKGWyGEECJNqRavhg0bVjnP1aNHjySmvlFUSUkJJk+eDD6fj0uXLmHnzp3YsGED7t27BwcHByxevJibm0xRR44cQVhYGIKCguTWyczMxMyZM2FiYoLbt29jy5Yt2LJlC27fvo2GDRti2rRp9WoeN0IIIYR8eJRKvHr06IETJ07IvZQYFxeHM2fOoE+fPtXe9vnz5/HkyROMGjUK7du358oNDQ2xePFiFBUVcVOHKOLNmzeYNm0axowZU+mgmIcOHUJWVhZmzpzJzccIlM3NOGPGDKSnp+PYsWPVPp4PRUhISLWm0SCEEEJI9SmVeC1ZsgSlpaVwc3PDvn37uPm2Hj58iD179qBXr17Q0tLCggULqr3tCxcuAAC8vb2llvn4+AAALl68qPD2/ve//0FNTU3uaMe1tV9CCCGEkIqU6uPVpk0bhIeHY8yYMRg7diwAgDGG1q1bgzEGAwMDHDx4kJseoDrE8zTJWtfCwgL6+voKz+W0d+9eHD16FMePH4exsXGlfbwq26+4rKr9FhYWorCwkHsuEomQkZGBhg0b1mjONkIIIYS8P4wxvHv3DlZWVuDzVTu7olKJFwAMHDgQiYmJCA0Nxc2bN5GRkQGBQIDOnTvjiy++gImJiVLbFSdHhoaGMpcLBAKF5nJ6+fIlZs2ahZEjR2LQoEE12q94lvmq9rtmzRqsWLGiyn0RQgghpP5LSUmR6H6kCkonXgDQoEEDzJ07V1WxqNSkSZOgoaGBn3766b3tc9GiRZg3bx73XCgUokmTJkhJSeGSN0IIIYTUb9nZ2WjcuDEMDAxUvu0aJV61QdziJK91KTs7G8bGxpVuIzQ0FJGRkTh06JDCLW/l99uwYUOpfZavI4+Wlha0tLSkygUCASVehBBCyAemNroJKZR4/fbbb0rvQNwHTFHl+1NVnHLk1atXyMnJgaura6XbuHPnDgBIjagvdvbsWfB4PLRr1w53797l9nvr1i3Ex8dLJV6V9f8ihBBCCFGUQonX+PHjJbI+xliVWaC4TnUTLw8PD6xZswZRUVFSg7SePXuWq1OZrl27IicnR6o8JycH4eHhsLa2ho+PD5o0aSKx3/379yMqKgpdunRRar+EEEIIIZVRaJJsWeNmHT58GKdPn0bv3r3h7u4Oc3NzvH79GpcuXcL58+cxYMAADBs2DOPGjatWQCUlJWjRogVevHiBGzducGN5CYVCuLq6IikpCf/99x9sbW0BlI2iLxQKYWlpWeWlwKSkJNjZ2cHHxwdnzpyRWJaZmQk7OztoaGjgzp07XGe658+fo0OHDgCAp0+fVut6b3Z2NgwNDSEUCulSIyGEEPKBqM3vb4VavComT8ePH0d0dDTOnj0LLy8vqfpRUVEYOHAgJk2aVP2A1NWxe/du+Pj4oEePHhJTBj179gzr16/nki6grEN7aGgogoODuWl+lGFsbIyff/4ZY8aMQceOHeHv7w+gbMqgt2/fIjw8vFY62RFCCCHk06HU4BSBgYEYMWKEzKQLKBuEdPjw4Vi9erVSQXl6euLKlStwc3NDeHg4tm/fDnNzcxw4cECpeRoVNXr0aERGRqJly5YIDg5GSEgIWrVqhaioKLn9xQghhBBCFKXQpcaK9PT0MGfOHHz//fdy6yxevBibN29WeqLsjwFdaiSEEEI+PLX5/a1Ui5eBgQEuXbpUaZ1Lly7RpTlCCCGEkHKUGsdr8ODB2LVrF6ZNm4YVK1bAzMyMW5aWloalS5fi+vXrmDJlisoCJYR8GkpLS1FcXFzXYRBSL6ipqUFDQ6OuwyAqpNSlxszMTHh4eOD+/fvQ0tJCs2bNYGZmhrS0NCQkJKCwsBCtW7fGpUuXYGRkVAthfxjoUiMhimOM4dWrVxAKhVDitETIR0tLSwsmJib0PfIe1fldjRUZGxvj5s2bCAoKwu+//44HDx7gwYMHAAA7OzuMGTMGCxcuhK6urkqDJYR8vIRCIbKysmBqago9PT2aWJ588hhjKC4uhlAoxIsXLwCAkq+PgFItXhW9e/cO2dnZEAgE1K+rHGrxIkQxjDHEx8dDT08PjRo1qutwCKlXGGN4/vw5iouLYW9vX9fhfBLqXYtXRQYGBpRwEUKUVlpaitLSUvqBQogMPB4PhoaGePHiBYqLi6nP1weuRolXbm4ujh8/jrt373ItXu3bt8fgwYOhp6enqhgJIR+5kpISAGUDKBNCpImTrdLSUkq8PnBKn+WOHDmCKVOmICsrS6IjLI/Hg5GREXbt2oWhQ4eqJEhCyKeB+nURIht9Nj4eSiVe165dQ0BAANTU1DBp0iR4enrC0tISr169QkxMDEJDQxEQEICLFy+ia9euqo6ZEEIIIeSDpPSUQVpaWrh58yZ++eUXBAQEwMPDA/7+/tixYwdu3rwJTU1NBAYGqjpeQggh71FOTg4mTZoECwsL8Hg8zJkzp65DUtj48eMl5vYlpD5QqsXr+vXr8Pf3R7t27WQub9u2LUaMGIETJ07UKDhCCAGA5ORkpKen12kMJiYmaNKkSbXXCwkJwRdffCFRZmpqCicnJyxcuBD9+vVTVYi1IjAwECEhIfjuu+/QtGlTODo61nVIhHzQlEq88vLyYG5uXmkdc3Nz5OXlKRUUIYSIJScno4WjIwrq+HyirauL/x4+VCr5AoCVK1fCzs4OjDG8fv0aISEh8PX1xcmTJzFgwAAVR6s658+fR5cuXbBs2bK6DoWQj4JSiZetrS2io6MrvZT4559/UhMvIaTG0tPTy5KuuTsBa4e6CeL5YxRsnIL09HSlE69+/fqhU6dO3POJEyfC3Nwc+/fvr9eJV1paGlq1alXXYchUUFAATU1N8PlK9ZohpE4o9W4dMWIE/v77b4wbNw4vX76UWJaamorx48fj77//hr+/v0qCJIQQWDsATdvXzaMWEj4jIyPo6OhIDaGxfv16dOvWDQ0bNoSOjg6cnZ1x+PBhqfXz8/Mxa9YsmJiYwMDAAAMHDsSLFy/A4/GwfPnyKveflpbGJX/a2tpo164dQkNDueUXLlwAj8dDYmIiTp8+DR6PBx6Ph6SkJJnbGzp0KDp27ChR9tlnn4HH4+GPP/7gym7evAkej4fIyEiu7OnTpxg+fDgaNGgAXV1ddOnSBadPn5bYljieAwcO4Ntvv0WjRo2gq6uL7OxsAMDx48fRunVraGtro3Xr1jh27JjMOA8cOABnZ2cYGBhAIBCgTZs22Lx5c5WvFyGqolSL19dff40zZ87g999/R3h4OJo1awZzc3O8fv0aCQkJKCoqgqurK77++mtVx0sIIR8koVCI9PR0MMaQlpaGLVu2ICcnB6NHj5aot3nzZgwcOBCff/45ioqKcODAAQwfPhynTp1C//79uXrjx4/HwYMHMWbMGHTp0gUXL16UWF6Z/Px89OzZEwkJCZgxYwbs7Oxw6NAhjB8/HllZWZg9ezYcHR3x+++/Y+7cubC2tsb8+fMBlPVPk8Xd3R0nTpzgxnRkjOHq1avg8/m4fPkyBg4cCAC4fPky+Hw+3NzcAACvX79Gt27dkJeXh1mzZqFhw4YIDQ3FwIEDcfjwYQwZMkRiP6tWrYKmpia++uorFBYWQlNTE1FRURg2bBhatWqFNWvW4O3bt/jiiy9gbW0tsW50dDRGjhyJ3r17IygoCADw8OFDXL16FbNnz1botSOkxpiSCgoK2IoVK1jTpk0Zj8fjHk2bNmUrV65kBQUFym76oyEUChkAJhQK6zoUQuq1/Px8FhcXx/Lz86WW/f333wwAw4YLDMez6uax4QIDwP7+++9qH1twcHBZ/BUeWlpaLCQkRKp+Xl6exPOioiLWunVr1qtXL6nXZM6cORJ1x48fzwCwZcuWVRrTpk2bGAC2d+9eif107dqV6evrs+zsbK7cxsaG9e/fv8rjjI2NZQBYREQEY4yxf/75hwFgw4cPZ507d+bqDRw4kHXo0IF7PmfOHAaAXb58mSt79+4ds7OzY7a2tqy0tJQxxlhMTAwDwOzt7aVeo/bt2zNLS0uWlZXFlUVFRTEAzMbGhiubPXs2EwgErKSkpMrjqW8q+4wQ1avN72+lL4xraWlh6dKlSEhIgFAoREpKCoRCIRISEvDdd99BS0urBukgIYR8XLZu3Yro6GhER0dj79698PT0xKRJk3D06FGJejo6OtzfmZmZEAqFcHd3x+3bt7nyM2fOAACmT58use7MmTMViiUiIgIWFhYYOXIkV6ahoYFZs2YhJycHFy9erPbxdejQAfr6+rh06RKAspYta2trjB07Frdv30ZeXh4YY7hy5Qrc3d0lYnF1dUX37t25Mn19fUyZMgVJSUmIi4uT2M+4ceMkXqPU1FTcvXsX48aNg6GhIVfu5eUl1TfNyMgIubm5iI6OrvbxEaIqKumRaGBggEaNGtF8jYQQIoerqyv69OmDPn364PPPP8fp06fRqlUrzJgxA0VFRVy9U6dOoUuXLtDW1kaDBg1gamqK7du3QygUcnWePXsGPp8POzs7iX00a9ZMoViePXuG5s2bS3VKFw8V8ezZs2ofn5qaGrp27YrLly8DKEu83N3d0b17d5SWluLGjRuIi4tDRkaGROL17NkztGjRQmp78mKpeMzi5c2bN5faRsXtTp8+HQ4ODujXrx+sra0xYcIELokl5H1RKvG6evUq5s2bh1evXslcnpqainnz5uHGjRs1Co4QQj5WfD4fnp6eSE1NRXx8PABwfaG0tbWxbds2REREIDo6GqNGjZKYmq2+6t69O2JjY1FQUMAlXkZGRmjdujUuX77MJWXlE6/qKt/aVV1mZma4e/cu/vjjDwwcOBAxMTHo168fxo0bp/Q2CakupRKvH3/8ESdPnoSFhYXM5ZaWljh16hQ2btxYo+AIIeRjJp4cPCcnB0DZHLja2to4e/YsJkyYgH79+qFPnz5S69nY2EAkEiExMVGiPCEhQaH92tjYID4+HiKRSKL80aNH3HJluLu7o6ioCPv378eLFy+4BKtHjx5c4uXg4CAxDqSNjQ3+++8/qW0pGot4uTh5LU/WdjU1NfHZZ59h27ZtePLkCaZOnYrffvtN4deOkJpSKvGKjY2VuB4vS48ePajFixBC5CguLkZUVBQ0NTW5y2pqamrg8XgoLS3l6iUlJeH48eMS6/r4+AAAtm3bJlG+ZcsWhfbt6+uLV69eITw8nCsrKSnBli1boK+vDw8PD2UOCZ07d4aGhgaCgoLQoEEDODk5AShLyG7cuIGLFy9KtXb5+vrir7/+wvXr17my3Nxc7Ny5E7a2tlWOIWZpaYn27dsjNDRU4nJsdHS0VP+wt2/fSjzn8/lo27YtAKCwsLD6B0yIEpQaTiItLQ2NGjWqtI6FhQXS0tKUCooQQj42kZGRXCtOWloawsLCEB8fj2+++QYCgQAA0L9/f/z444/o27cvRo0ahbS0NGzduhXNmjXDP//8w23L2dkZw4YNw6ZNm/D27VtuOInHjx8DAHg8XqWxTJkyBb/88gs35qKtrS0OHz6Mq1evYtOmTUr319XV1YWzszNu3LjBjeEFlP0Qz83NRW5urlTi9c0332D//v3o168fZs2ahQYNGiA0NBSJiYk4cuSIQoOjrlmzBv3790f37t0xYcIEZGRkYMuWLXBycuJaEwFg0qRJyMjIQK9evWBtbY1nz55hy5YtaN++PU2FRN4bpRIvIyMjJCcnV1rn2bNn0NfXVyooQgiR8vzxB73vpUuXcn9ra2ujZcuW2L59O6ZOncqV9+rVC3v27MEPP/yAOXPmwM7ODkFBQUhKSpJIvADgt99+g4WFBfbv349jx46hT58+CA8PR4sWLaCtrV1pLDo6Orhw4QK++eYbhIaGIjs7Gy1atEBwcDDGjx9fo+MUt26VvypiYWGBZs2aISEhQSrxMjc3x7Vr1/D1119jy5YtKCgoQNu2bXHy5EmFxyXr27cvDh06hG+//RaLFi1C06ZNERwcjBMnTuDChQtcvdGjR2Pnzp3Ytm0bsrKyYGFhAX9/fyxfvpxGvyfvDY8p0WNz8ODB+PPPPxEXF4fGjRtLLU9OToaTkxN69er1SU+UnZ2dDUNDQwiFQu4XLSFEWkFBARITE2FnZyeVNHwsczW+D3fv3kWHDh2wd+9efP7553UdDlGhyj4jRPVq8/tbqRavefPm4eTJk3Bzc8Pq1avh5eUFS0tLpKamIioqCt9++y3y8/O5kY4JIURZTZo0wX8PHyI9Pb1O4zAxMalXSVd+fr7UHX6bNm0Cn89Hjx496igqQkhVlEq8evTogR9//BHz58/HF198AaCsT4G48YzP52Pz5s304SeEqESTJk3qVdJTH6xduxZ///03PD09oa6ujsjISERGRmLKlCkyr0QQQuoHpRIvAJg9ezY8PT2xY8cOxMbGQigUwsjICK6urvjf//6H1q1bqzJOQggh5XTr1g3R0dFYtWoVcnJy0KRJEyxfvhxLliyp69AIIZVQqo8XUQz18SJEMdR/hZDK0Wfk/arN72+6jYMQQggh5D2hxIsQQggh5D2hxIsQQggh5D2pt4lXbGwsfH19YWRkBD09PXTp0gUHDx5UeP3IyEgEBASgZcuWMDIygq6uLlq2bImJEydyoztXxOPx5D5qOqggIYQQQojSdzXWppiYGPj4+EBbWxsBAQEwMDDAkSNH4O/vj5SUFIXGB4uIiMCNGzfQuXNn9OvXDxoaGnj48CFCQ0Oxb98+REREoFevXlLr2djYyEyy2rdvr4IjI4QQQsinrN7d1VhSUoKWLVvi+fPnuHHjBpfwCIVCuLq6IikpCY8fP65yxvqCggKZd378+eef6NOnDzp16oTY2FiJZTweDx4eHhJTTNQE3dVIiGLoji1CKkefkffrk7qr8fz583jy5AlGjRol0cpkaGiIxYsXo6ioCKGhoVVuR94bs3fv3jA2NkZCQoKqQiaEEEIIUUiNLzXm5uYiKysLpaWlMpdXd7RpcWuTt7e31DIfHx8AwMWLF6sXZDnXr19HZmamxASu5WVlZWHnzp1IT09HgwYN4ObmhjZt2ii9P0IIIYQQMaUTrz179mDDhg3477//5Nbh8XgoKSmp1nbj4+MBAM2bN5daZmFhAX19fa6OIqKionDt2jUUFhYiPj4ep06dgomJCTZu3Ciz/r179zB16lSJsr59+yI0NBRmZmaV7quwsBCFhYXc8+zsbIXjJIQQQsjHT6nEa/v27fjyyy+hrq6OHj16wNraGurqqumnLxQKAZRdWpRFIBBwdRQRFRWFDRs2cM+bNWuGAwcOwNnZWaru/PnzMWzYMDg4OEBTUxP379/HqlWrEBkZiQEDBuD69etQU1OTu681a9ZgxYoVCsdGCFFMcnLyBz1JdkhICDevrZipqSmcnJywcOFC9OvXjyvn8XhytzN16lTs2LEDADB+/HiJbheampqwsbFBQEAAFi9eDG1tbdja2uLZs2dVxhccHEx3bhPyniiVLW3atAkmJia4cuUKHBwcVB2TSq1fvx7r169HTk4O4uLisHLlSri5ueHXX3/FqFGjpOqW17VrV5w6dQq9evXCxYsXceLECQwdOlTuvhYtWoR58+Zxz7Ozs2myWkJqKDk5GY6OLZCXV1CncejqauPhw/9qNFn3ypUrYWdnB8YYXr9+jZCQEPj6+uLkyZMYMGAAV8/Lywtjx46VWr/i+VZLSwu7d+8GUPaj9cSJE1i1ahWePHmCffv2YdOmTcjJyeHqR0REYP/+/di4cSNMTEy48m7duil9TISQ6lEq8Xr27BkmTZpUK0mXuKVLXqtWdnY2jI2Nq71dfX19uLq64vjx4+jUqROmTJkCLy8vmJqaVroen8/H5MmTcfHiRVy9erXSxEtLSwtaWlrVjo0QIl96ejry8gqwdwngWPnNzLXm4TNg9PcFSE9Pr1Hi1a9fP3Tq1Il7PnHiRJibm2P//v0SiZeDgwNGjx5d5fbU1dUl6k2fPh3dunXD/v378eOPP2Lw4MES9V+9eoX9+/dj8ODBsLW1Vfo4CCHKUyrxsrS0lNuZvqbEfbvi4+OlLge+evUKOTk5cHV1VXr76urq8PT0xL1793Dr1i2JJn55xL8Mc3Nzld4vIaRmHG2AjvW7gb3ajIyMoKOjo7KuGjweD927d8eNGzfw9OlTmJubq2S7hBDVUWo4iXHjxiEyMrJWEhEPDw8AZX2zKjp79qxEHWW9fPkSAKChoaFQ/Zs3bwIA/UIkhNSIUChEeno63rx5gwcPHmDatGnIycmRat0qKChrXav4KCoqqnIfSUlJAKDUlQFCSO1TKvH69ttv4eLiAi8vL1y6dEmiD0FN9e7dG/b29ggLC8Pdu3e5cqFQiMDAQGhqakr0fUhNTcWjR4+kLk3eunVL5vbPnj2LY8eOwcjICF27duXK//33XxQXF0vVv3btGoKCgqChoYHhw4fX8OgIIZ+yPn36wNTUFGZmZmjdujVCQkLw66+/wsvLS6Lenj17YGpqKvU4evSo1DbFSdmTJ0+wYcMGHDlyBK1bt0aLFi3e12ERQqpBofZtPp8v804bxhg8PT3lrqfMcBLq6urYvXs3fHx80KNHD4kpg549e4b169dLtDwtWrQIoaGhUnfluLi4oHXr1mjbti2sra2Rm5uLf/75B5cvX4aGhgZ+/fVX6OnpcfU3bNiA06dPo3v37mjcuDE0NDTw4MEDREVFgcfjYevWrWjatGm1joUQQsrbunUr1zf29evX2Lt3LyZNmgQDAwOJ/qODBg3CjBkzpNavOKZgbm6uVD/V7t27IzQ0tNK7IwkhdUehxKtHjx7v9UPs6emJK1euYNmyZQgPD0dxcTHatGmDoKAg+Pv7K7SNwMBAxMTE4OLFi3jz5g34fD6aNGmCKVOmYM6cOXB0dJSoP2jQIGRlZeHevXuIjo5GUVERLCwsEBAQgDlz5tSoXxkhhACAq6urROf6kSNHokOHDpgxYwYGDBgATU1NAIC1tTX69OlT5fa0tbVx8uRJAMDz58+xdu1apKWlQUdHp3YOgBBSYwolXqqau7A6XF1dERkZWWW9kJAQhISESJUvWrQIixYtUnh/Q4YMwZAhQ6oTIiGE1Aifz4enpyc2b96M+Ph4ODk5VWt9NTU1iQTNx8cHLVu2xNSpU/HHH3+oOlxCiArUu7kaCSHkUyLujqGKvrKWlpaYO3cuTp48iRs3btR4e4QQ1VMq8VJTU8OqVasqrfP999+r7BZpQgj5GBUXFyMqKgqamppS3R+UNXPmTOjq6uKHH35QyfYIIaqlVGbEGANjTKF6hBCiCg+rnvmm3u87MjISjx49AgCkpaUhLCwM8fHx+OabbyAQCLh6jx8/xt69e6XWNzc3l7oDsqKGDRviiy++wLZt2/Dw4UOVJXSEENWotSapN2/eUAdPQkiNmZiYQFdXG6O/r/spg8pPs6OMpUuXcn9ra2ujZcuW2L59O6ZOnSpRLzo6GtHR0VLre3h4VJl4AcC8efOwY8cOBAUFyewDSwipOzymYLPUb7/9xv09fvx4DB48WGo6CgAoLS1FSkoKNm3aBAcHh0+6n0F2djYMDQ0hFAolfs0SQiQVFBQgMTERdnZ20NbWllr+oU+STUhNVfUZIapVm9/fCide8sbyqki8OR0dHRw5cgR9+/atWYQfMEq8CFEMfakQUjn6jLxftfn9rfClxuDgYABlidWECRMwePBgDBo0SKqempoaGjRogK5du9KUFYQQQggh5SiceI0bN477++LFixgyZAgGDhxYK0ERQgghhHyMlOpcL279IoQQQgghiqMBVAkhhBBC3hOFEi8+nw91dXU8fvyYe66mplblgwZQJYQQQgj5/6o1Sbaurq7Ec0IIIYQQojilJsmui0mzCSGEEEI+dNTHixBCCCHkPVEq8fr999/x/PlzVcdCCCGEEPJRU6r3+7hx48Dj8WBvb4+ePXvC09MTnp6esLS0VHV8hBBCCCEfDaVavH799VeMHj0aRUVF2LNnD8aMGQNra2u0bNkS//vf/xAeHo7Xr1+rOlZCCCGfAFtbW4wfP76uwyCkVijV4jV+/HjuQ/H06VOcP38eMTExuHjxInbu3Ildu3YBAFq2bIkHDx6oLFhCyKeJJsmufyIiIvDXX39h+fLldRYDj8fDl19+iZ9//llunZ49eyI9PR3379+v8f5CQkLwxRdfAAAuX76M7t27SyxnjKFJkyZ4/vw5+vfvj1OnTkltIysrCxYWFigsLERcXBwcHR1rHBf5sNR4oC17e3vY29tj0qRJyM7Oxu7duxEUFIQ3b97g0aNHqoiREPIJS05ORkvHlsjPy6/TOHR0dfDo4SNKvv5PREQEtm7dWqeJV13R1tZGWFiYVOJ18eJFPH/+HFpaWnLXPXToEHg8HiwsLLBv3z6sXr26tsMl9UyNEq/8/HxcvnwZMTExiImJwe3bt1FaWgodHR14eXnB09NTVXESQj5R6enpyM/Lx5jvnWFhb1AnMbx6+g6/L/kb6enp7zXxEolEKCoqgra29nvbJ6mar68vDh06hJ9++klioPCwsDA4OztX2jq7d+9e+Pr6wsbGBmFhYZR4fYKU6uO1dOlSuLu7w9jYGH379sWmTZugq6uL7777DpcuXUJmZibOnj2Lb775RtXxEkI+URb2BmjsaFQnj5okfMuXLwePx8OjR48wYsQICAQCNGzYELNnz0ZBQYFEXR6PhxkzZmDfvn1wcnKClpYWzpw5AwC4c+cO+vXrB4FAAH19ffTu3Rs3btyQWD8kJAQ8Hg9XrlzBrFmzYGpqCiMjI0ydOhVFRUXIysrC2LFjYWxsDGNjYyxcuBCMMW79pKQk8Hg8rF+/Hhs3boSNjQ10dHTg4eEhcalu/Pjx2Lp1Kxez+CEmEomwadMmODk5QVtbG+bm5pg6dSoyMzMl4mWMYfXq1bC2toauri48PT3rpHvKP//8g/Hjx8Pe3h7a2tqwsLDAhAkT8PbtW5n1R44cibdv3yI6OporKyoqwuHDhzFq1Ci5+0lOTsbly5cREBCAgIAAJCYm4tq1ayo/HlK/KdXitXr1avB4PPTu3RsLFy6Eu7t7pU2rhBDyqRsxYgRsbW2xZs0a3LhxAz/99BMyMzPx22+/SdQ7f/48Dh48iBkzZsDExAS2trZ48OAB3N3dIRAIsHDhQmhoaOCXX35Bz549cfHiRXTu3FliGzNnzoSFhQVWrFiBGzduYOfOnTAyMsK1a9fQpEkTBAYGIiIiAuvWrUPr1q0xduxYifV/++03vHv3Dl9++SUKCgqwefNm9OrVC//++y+XRL18+RLR0dH4/fffpY516tSpXH+oWbNmITExET///DPu3LmDq1evQkNDA0DZj/jVq1fD19cXvr6+uH37Nry9vVFUVKTiV79y0dHRePr0Kb744gtYWFjgwYMH2LlzJx48eIAbN25IzdRia2uLrl27Yv/+/ejXrx8AIDIyEkKhEAEBAfjpp59k7mf//v3Q09PDgAEDoKOjg6ZNm2Lfvn3o1q1brR8jqT+USrzatm2Lf//9F+fOncPNmzfRo0cP9OrVC56enmjfvr2KQySEkA+fnZ0dTpw4AQD48ssvIRAIsG3bNnz11Vdo27YtV++///7Dv//+i1atWnFlQ4YMQXFxMa5cuQJ7e3sAwNixY9GiRQssXLgQFy9elNiXubk5IiIiwOPxMH36dCQkJGDdunWYOnUqtm/fDgCYMmUKbG1t8euvv0olXgkJCYiPj0ejRo0AAH379kXnzp0RFBSEH3/8EV27doWDgwOio6MxevRoiXWvXLmC3bt3Y9++fRKtP56enujbty8OHTqEUaNG4c2bN1i7di369++PkydPcsnNkiVLEBgYWKPXurqmT5+O+fPnS5R16dIFI0eOxJUrV+Du7i61zqhRo7Bo0SLk5+dDR0cH+/btg4eHB6ysrOTuZ9++fRg0aBB0dHQAAP7+/ti5cyc2b95Mcxt/QpS61Hj37l28efMGR44cwbhx45CUlIT58+fD2dkZJiYmGDZsGH7++WfExcWpOl5CCPkgffnllxLPZ86cCaCsk3p5Hh4eEklXaWkpoqKiMHjwYC7pAgBLS0uMGjUKV65cQXZ2tsQ2Jk6cKNFK07lzZzDGMHHiRK5MTU0NnTp1wtOnT6ViHTx4MJd0AYCrqys6d+4sFasshw4dgqGhIby8vJCens49nJ2doa+vj5iYGADAuXPnUFRUhJkzZ0rEOmfOnCr3oWriRAgACgoKkJ6eji5dugAAbt++LXOdESNGID8/H6dOncK7d+9w6tSpSi8z/vPPP/j3338xcuRIrmzkyJFIT0/H2bNnVXQk5EOgdIrdoEEDDBkyBEOGDAFQ1gH2woULiImJweHDh3H8+HHweDyUlJSoLFhCCPlQNW/eXOJ506ZNwefzkZSUJFFuZ2cn8fzNmzfIy8tDixYtpLbp6OgIkUiElJQUODk5ceUVbwAwNDQEADRu3FiqvGK/K1mxAoCDgwMOHjwo48gkxcfHQygUwszMTObytLQ0AMCzZ89k7svU1BTGxsZV7keVMjIysGLFChw4cICLT0woFMpcx9TUFH369EFYWBjy8vJQWloKPz8/ufvYu3cv9PT0YG9vj4SEBABld0fa2tpi37596N+/v+oOiNRrKmnbfP36NXdn4/nz5/HmzRtVbJYQQj5aFfsNiZVvfVGWmpqawuXlO9ergkgkgpmZGfbt2ydzuampqUr3pwojRozAtWvXsGDBArRv3x76+voQiUTo27cvRCKR3PVGjRqFyZMn49WrV+jXrx+MjIxk1mOMYf/+/cjNzZVozRRLS0tDTk4O9PX1VXVIpB5TKvF6+/Yt17p1/vx5/PfffwDK3lwWFhYICAjgphEihBBS1hJUvjUrISEBIpEItra2la5namoKXV1d7jxb3qNHj8Dn86VaslQRa0WPHz+WiFVe4ti0aVOcO3cObm5ulSaRNjY23L7KX0J98+aNzFa42pKZmYk///wTK1aswNKlS7lyWa9BRUOGDMHUqVNx48YNhIeHy60nHt9r5cqVUgOmZmZmYsqUKTh+/LhUfznycVIq8RI3ITPGuD5d4kSrZcuWKg2QEEI+Blu3boW3tzf3fMuWLQDA3RUnj5qaGry9vXHixAkkJSVxyc/r16+5QTwFAoFKYz1+/DhevHjB9fP666+/cPPmTYn+V3p6egDKRmIv39IzYsQIbNu2DatWrZLqJF9SUoKcnBwYGRmhT58+0NDQwJYtW+Dt7c0lcps2bVLpsVRF3ApYseVPkTj09fWxfft2JCUl4bPPPpNbT3yZccGCBTLHZFu3bh327dtHidcnQqnEa+DAgdxdjK1bt1Z1TIQQ8tFJTEzEwIED0bdvX1y/fh179+7FqFGj0K5duyrXXb16NaKjo9G9e3dMnz4d6urq+OWXX1BYWIi1a9eqPNZmzZqhe/fumDZtGgoLC7Fp0yY0bNgQCxcu5Oo4OzsDAGbNmgUfHx+oqakhICAAHh4emDp1KtasWYO7d+/C29sbGhoaiI+Px6FDh7B582b4+fnB1NQUX331FdasWYMBAwbA19cXd+7cQWRkJExMTBSO9datWzIHIe3Zsyc3svybN29k1rGzs8Pnn3+OHj16YO3atSguLkajRo0QFRWFxMREhfY/bty4SpcXFhbiyJEj8PLykjsQ7sCBA7F582akpaXJ7RtHPh5KJV7Hjh1TdRyEEFKpV0/ffdD7Dg8Px9KlS/HNN99AXV0dM2bMwLp16xRa18nJCZcvX8aiRYuwZs0aiEQidO7cGXv37pUaw0sVxo4dCz6fj02bNiEtLQ2urq74+eefYWlpydUZOnQoZs6ciQMHDmDv3r1gjCEgIAAAsGPHDjg7O+OXX37B4sWLoa6uDltbW4wePRpubm7cNlavXg1tbW3s2LEDMTEx6Ny5M6KioqrV0fzmzZu4efOmVPmqVau4xCstLQ3fffedVJ3evXvj888/R1hYGGbOnImtW7eCMQZvb29ERkZWOjSEok6fPo2srKxKW8Q+++wzbNiwAQcOHMCsWbNqvE9Sv/GYqntWEk52djYMDQ0hFApVfimAkI9JQUEBEhMTYWdnJ9Uq8KHP1bh8+XKsWLECb968qVZLTl1ISkqCnZ0d1q1bh6+++qquwyHlVPYZIapXm9/f9XbEttjYWCxbtgzXrl1DcXEx2rRpg3nz5mHEiBEKrR8ZGYnQ0FDcvXsXr169QlFREZo0aQI3Nzd8/fXXcHBwkLne2bNnERgYiNu3b4PH48HZ2RnffvstevfurcrDI4QoqEmTJnj08FGl89+9DyYmJjRBNiGkxupl4hUTEwMfHx9oa2sjICAABgYGOHLkCPz9/ZGSkiI1wrAsERERuHHjBjp37ox+/fpBQ0MDDx8+RGhoKPbt24eIiAj06tVLYp29e/dizJgxMDU1xfjx4wGUXR7w8vLCwYMHKx2jhRBSe5o0aUJJDyHk48DqmeLiYta0aVOmpaXF7ty5w5VnZWUxBwcHpqmpyZKSkqrcTn5+vszyc+fOMQCsU6dOEuUZGRnMyMiImZiYsJSUFK48JSWFmZiYMBMTE5adnV2tYxEKhQwAEwqF1VqPkE9Nfn4+i4uLk/u5/ZAtW7aMAWBv3ryp61CqlJiYyACwdevW1XUopIKP+TNSH9Xm97dSUwbVpvPnz+PJkycYNWqUxLyPhoaGWLx4MYqKihAaGlrlduRdA+/duzeMjY25kYPFDh06hKysLMycORPW1tZcubW1NWbMmIH09HS6qYAQUm3Lly/nht6p72xtbcEYo/5dhNSiepd4XbhwAQAkxrsR8/HxAQCpCWGr4/r168jMzJQaBqO290sIIYQQotI+XowxJCQkQFtbW+mRlMWjBcuaK8zCwgL6+voKjSgsFhUVhWvXrqGwsBDx8fE4deoUTExMsHHjRoX3Ky6rzn4JIYQQQipSKvE6evQojh8/js2bN3OTmYpH7o2LiwMADB8+HPv27ZM7Z5g84glJxZO6ViQQCOROWipLVFQUNmzYwD1v1qwZDhw4wA3+p8h+xbeSVrXfwsJCFBYWcs+zs7MVjpMQQgghHz+lLjVu374dd+/elZhBfu7cuXjw4AE8PT3Rtm1bHDp0CL/++qvKAlXW+vXrwRjDu3fvcPPmTbRo0QJubm4ICwtT+b7WrFkDQ0ND7qHq+dMIIYQQ8mFTKvGKi4uDq6sr9/zdu3c4ffo0/P39ce7cOfz1119wdHRUKvEStzjJa10SD2pWXfr6+nB1dcXx48fRsmVLTJkyBW/evFFov+KWq6r2u2jRIgiFQu6RkpJS7TgJIYQQ8vFSKvHKyMiAhYUF9/zKlSsoKSnByJEjAQAaGhrw8vLCkydPqr3tyvpTvXr1Cjk5OTL7YSlKXV0dnp6eyM3Nxa1btxTab2X9v8rT0tKCQCCQeBBCCCGEiCmVeAkEArx9+5Z7HhMTAz6fD3d3d65MQ0MDubm51d62h4cHgLK+WRWdPXtWoo6yXr58CaAsxve5X0IIIYR82pRKvFq2bImTJ0/i7du3yMrKQlhYGJydnSX6fD179gzm5ubV3nbv3r1hb2+PsLAw3L17lysXCoUIDAyEpqYmxo4dy5Wnpqbi0aNHUpcIy7dmlXf27FkcO3YMRkZG6Nq1K1c+YsQIGBoaYsuWLXj+/DlX/vz5c/z8888wMTHBkCFDqn08hJC6U1hYiOnTp2P69OkSN76Q+i0kJAQ8Hg9JSUl1HQohKqfUXY2zZs3C8OHDYW1tzbVsrV69WqLOjRs30LFjx+oHpK6O3bt3w8fHBz169JCYMujZs2dYv349bG1tufqLFi1CaGgogoODuWl+AMDFxQWtW7dG27ZtYW1tjdzcXPzzzz+4fPkyNDQ08Ouvv0JPT4+rb2xsjJ9//hljxoxBx44d4e/vD6BsyqC3b98iPDwcBgYG1T4eQgh5X/Ly8rB27Vr07NkTPXv2rOtwqhQYGIhWrVph8ODBdR0KIe+NUonXsGHDsHXrVuzZswcAEBAQIJH0XLx4EdnZ2ejbt69SQXl6euLKlStYtmwZwsPDuUmyg4KCuISoKoGBgYiJicHFixfx5s0b8Pl8NGnSBFOmTMGcOXPg6Ogotc7o0aNhYmKCwMBABAcHS0yS3adPH6WOhRBC3pe8vDysWLECAD6YxMvPz08q8RozZgwCAgKgpaVVN4ERUot4jDFW10F8rMR3YAqFQupoT0glCgoKkJiYCDs7O7nTfSkjPz8f8+fPBwB8+eWXcHR0BJ9f7ybsUJn09HSYmppi2bJlWL58eV2HUyV9fX34+fkhJCSkrkOp92rrM0Jkq83v74/3DEQI+aTduXMHK1eu5J5v3boV3377Le7cufNe43j37h3mzJkDW1tbaGlpwczMDF5eXrh9+zYAYNmyZdDQ0JAY3kZsypQpMDIyQkFBAYCyvqs+Pj4wMTGBjo4O7OzsMGHCBABlg1ibmpoCAFasWAEejwcejyeRgD169Ah+fn5o0KABtLW10alTJ/zxxx8S+xT3r7py5QpmzZoFU1NTGBkZYerUqSgqKkJWVhbGjh0LY2NjGBsbY+HChaj4+339+vXo1q0bGjZsCB0dHTg7O+Pw4cMSdXg8HnJzcxEaGsrFKr5yIq+PV2RkJDw8PGBgYACBQAAXF5cqx2QcP368RPcUseXLl4PH40nFNGPGDBw/fhytW7eGlpYWnJyccObMGan1X7x4gYkTJ8LKygpaWlqws7PDtGnTUFRUVGk8hCideJWUlGDjxo1wdXWFQCCAuvr/v2p59+5dTJ8+HY8fP1ZJkIQQUh137tzBrl27pG66ycrKwq5du95r8vW///0P27dvx7Bhw7Bt2zZ89dVX0NHRwcOHDwGUXVYrKSlBeHi4xHpFRUU4fPgwhg0bBm1tbaSlpcHb2xtJSUn45ptvsGXLFnz++ee4ceMGAMDU1BTbt28HAAwZMgS///47fv/9dwwdOhQA8ODBA3Tp0gUPHz7EN998gw0bNkBPTw+DBw/GsWPHpOKeOXMm4uPjsWLFCgwcOBA7d+7Ed999h88++wylpaUIDAxE9+7dsW7dOvz+++8S627evBkdOnTAypUrERgYCHV1dQwfPhynT5/m6vz+++/Q0tKCu7s7F+vUqVPlvo4hISHo378/MjIysGjRIvzwww9o3769zKSoJq5cuYLp06cjICAAa9euRUFBAYYNGyZxJ//Lly/h6uqKAwcOwN/fHz/99BPGjBmDixcvIi8vT6XxkI8QU0JeXh7r3r074/P5zMzMjDVq1Ijx+XxueVZWFtPW1mZLlixRZvMfDaFQyAAwoVBY16EQUq/l5+ezuLg4lp+fX+NtlZaWskWLFrFp06bJfSxevJiVlpaqIPKqGRoasi+//LLSOl27dmWdO3eWKDt69CgDwGJiYhhjjB07dowBYLGxsXK38+bNGwaALVu2TGpZ7969WZs2bVhBQQFXJhKJWLdu3Vjz5s25suDgYAaA+fj4MJFIJBEjj8dj//vf/7iykpISZm1tzTw8PCT2lZeXJ/G8qKiItW7dmvXq1UuiXE9Pj40bN04qVnEMiYmJjLGy7xQDAwPWuXNnqfdI+RhlGTduHLOxsZEqX7ZsGav4FQiAaWpqsoSEBK7s3r17DADbsmULVzZ27FjG5/Nl/i+qikdZqvyMkKrV5ve3Ui1egYGBuHr1KtasWYNXr15h0qRJEssNDQ3h4eHBjX9FCCHvS0JCArKysiqtk5mZiYSEhPcSj5GREW7evMmNHyjL2LFjcfPmTYlBp/ft24fGjRtz4wcaGRkBAE6dOoXi4uJqxZCRkYHz589jxIgRePfuHdLT05Geno63b9/Cx8cH8fHxePHihcQ6EydOlLgU17lzZzDGMHHiRK5MTU0NnTp1wtOnTyXW1dHR4f7OzMyEUCiEu7s7d3m1uqKjo/Hu3Tt88803Uv2bKl4urKk+ffqgadOm3PO2bdtCIBBwxygSiXD8+HF89tln6NSpk9T6qo6HfHyUSrzCw8Ph6emJhQsXctfmK7K3t0dycnKNAySEkOqoajL76tarqbVr1+L+/fto3LgxXF1dsXz5cqlExd/fH1paWti3bx8X26lTp/D5559z51cPDw8MGzYMK1asgImJCQYNGoTg4GCFxidLSEgAYwzfffcdTE1NJR7Lli0DAKSlpUms06RJE4nn4inTKs5Ba2hoiMzMTImyU6dOoUuXLtDW1kaDBg24y6DKvubihLR169ZKrV8dFY8bKBtuSHyMb968QXZ29nuJhXyclEq8kpOTZWb65RkYGLy3ExshhIgpOperMnO+KmPEiBF4+vQptmzZAisrK6xbtw5OTk6IjIzk6hgbG2PAgAFc4nX48GEUFhZi9OjRXB0ej4fDhw/j+vXrmDFjBl68eIEJEybA2dkZOTk5lcYgEokAAF999RWio6NlPpo1ayaxjpqamsxtySpn5TrXX758GQMHDoS2tja2bduGiIgIREdHY9SoUVKd8N8HeS1QpaWlMsvlHXddxE4+TkqN42VgYCD166iiJ0+ecHfYEELI+9KsWTMYGRlVernR2NhYKtGoTZaWltwI+mlpaejYsSO+//579OvXj6szduxYDBo0CLGxsdi3bx86dOgAJycnqW116dIFXbp0wffff4+wsDB8/vnnOHDgACZNmiQ3ybC3twdQNk1abY9JeOTIEWhra+Ps2bMS43AFBwdL1VX0spz40t/9+/er/X8zNjaW+V549uxZtbYjZmpqCoFAgPv37yu1PiFKtXh16dIFJ0+elHtiS0lJQUREBHr06FGT2AghpNr4fD6GDx9eaR0/P7/3Mp5XaWmpVMu/mZkZrKyspC4R9uvXDyYmJggKCsLFixclWruAsr5SFVtd2rdvDwDctnR1dQFA6txsZmaGnj174pdffkFqaqpUnLKGslCWmpoaeDyeRItSUlISjh8/LlVXT0+vyv54AODt7Q0DAwOsWbOGG1pDrKqWqKZNm0IoFOKff/7hylJTU2XeyakIPp+PwYMH4+TJkzKnphPHU1xcjEePHsl8vcmnTakWrwULFsDT0xO9e/fGTz/9hJKSEgBloyZfv34dM2fORElJCebNm6fSYAkhRBEdOnTA5MmTcfDgQYnEx9jYGH5+fujQocN7iePdu3ewtraGn58f2rVrB319fZw7dw6xsbHYsGGDRF0NDQ0EBATg559/hpqaGkaOHCmxPDQ0FNu2bcOQIUPQtGlTvHv3Drt27YJAIICvry+Ask7trVq1Qnh4OBwcHNCgQQO0bt0arVu3xtatW9G9e3e0adMGkydPhr29PV6/fo3r16/j+fPnuHfvnkqOuX///vjxxx/Rt29fjBo1Cmlpadi6dSuaNWsmkfwAgLOzM86dO4cff/wRVlZWsLOzQ+fOnaW2KRAIsHHjRkyaNAkuLi4YNWoUjI2Nce/ePeTl5SE0NFRuPAEBAfj6668xZMgQzJo1C3l5edi+fTscHByU7uwfGBiIqKgoeHh4YMqUKXB0dERqaioOHTqEK1euwMjICC9evICjoyPGjRtHA8QSScreDrlt2zamoaHB+Hy+1ENDQ4Pt2rVLFXddftBoOAlCFFNbt8rn5eVxQ0jcv3//vQ0hIVZYWMgWLFjA2rVrxwwMDJienh5r164d27Ztm8z6f/31FwPAvL29pZbdvn2bjRw5kjVp0oRpaWkxMzMzNmDAAHbr1i2JeteuXWPOzs5MU1NTamiJJ0+esLFjxzILCwumoaHBGjVqxAYMGMAOHz7M1REP5VBxqATx8Atv3ryRKB83bhzT09OTKNuzZw9r3rw509LSYi1btmTBwcEyh2949OgR69GjB9PR0WEAuKElKg4nIfbHH3+wbt26MR0dHSYQCJirqyvbv3+/zNeyvKioKNa6dWumqanJWrRowfbu3St3OAlZQ3/Y2NhIDXvx7NkzNnbsWGZqasq0tLSYvb09+/LLL1lhYSFjjLHExESJY6opGk7i/arN7+8aTRn08OFD7NixAzdv3kRGRgYEAgE6d+6M6dOny+yb8KmhKYMIUUxtTYdSWFiIuXPnAgA2btxY7+f+u3fvHtq3b4/ffvsNY8aMqetwSD1CUwa9X7X5/a3UpUYxR0dHbN68WVWxEELIJ23Xrl3Q19fnRpsnhHx8apR4EUJIfaalpYVt27bVdRhVOnnyJOLi4rBz507MmDEDenp6dR0SIaSWKHVbT2hoKJydneWOxPzy5Us4OztXOXkpIYSQsnkRly9fDl9fX6xYsaKuwyGE1CKlWrxCQkKgqakJKysrmcutrKygo6ODPXv2YNSoUTUKkBBCPnZJSUl1HQIh5D1RqsUrLi6uytux27dvj7i4OKWCIoQQQgj5GCmVeAmFQhgbG1daRyAQSM3fRQghhBDyKVMq8bKyssLdu3crrXPv3j2Ym5srs3lCCCGEkI+SUolXnz59cPbsWURHR8tcHhUVhTNnzsDHx6dGwRFS13Jzc8Hj8cDj8ZCbm1vX4RBCCPnAKdW5ftGiRQgPD4evry/GjBkDLy8vNGrUCC9evEBUVBT27t0LgUCARYsWqTpeQgghhJAPllKJl52dHU6fPo2AgACEhIRIzJPFGIO1tTUOHjwIOzs7lQVKCCGEEPKhU3oA1e7du+Pp06c4ceIE/vrrLwiFQhgZGcHV1RUDBw6EpqamKuMkhBBCCPng1Wjkek1NTQwfPhzDhw9XVTyE1CulpaXc35cuXYK3tzfU1NTqMCJSHbm5udDX1wcA5OTk0IjwhJA6p1TnekI+BUePHkWrVq24576+vrC1tcXRo0frMCpCqmf58uXg8Xgq29748eNha2ursu1V1LNnT/Ts2bPWtk9IXVO6xauoqAjHjx9HbGwssrKyJFoGxHg8Hvbs2VOjAAmpC0ePHoWfnx8YYxLlL168gJ+fHw4fPkwTGROVCQsLQ1paGubMmaPU+nl5eVi7dq3KkpaXL19i586dGDx4MNq3b1/j7RFC/j8eq/jNooBnz57By8sLT548kfpiktg4jyczIftUZGdnw9DQEEKhEAKBoK7DIQoqLS2Fra0tnj9/LnM5j8eDtbU1EhMT6bKjihQUFCAxMRF2dnbQ1tZW2XbFn0EAiIiIqLeXigcMGID79+8rPXVQeno6TE1NsWzZMixfvlxiWUlJCUpKSqr1ut66dQsuLi4IDg7G+PHjJZYVFxdDJBJBS0tLqVirIk4cL1y4UCvb/1DV1meEyFab399KXWqcO3cuEhISMHr0aMTExCA+Ph6JiYlSj6dPn6o0WELeh8uXL8tNuoCyO3dTUlJw+fLl9xgVqS66VFxGXV1dpV/UGhoatZZ0EfJJYEowNDRkffr0UWbVT4pQKGQAmFAorOtQiIIKCgpYnz59GIAqH2FhYXUd7kcjPz+fxcXFsfz8fJVs78iRI4zH40n9z3g8HuPxeOzIkSMq2Y8isrOz2ezZs5mNjQ3T1NRkpqamrE+fPuzvv/9mjDHm4eEhFaeNjQ1jjLHCwkL23XffsY4dOzKBQMB0dXVZ9+7d2fnz57ntJyYmynx/Llu2jDHG2LJly1jFU31UVBRzc3NjhoaGTE9Pjzk4OLBFixYxxhiLiYmRub3g4GDGGGPjxo3j4hMrLS1lmzZtYq1bt2ZaWlrMxMSE+fj4sNjYWK7Or7/+yjw9PZmpqSnT1NRkjo6ObNu2bVKvl4eHB/Pw8Kj0NRUfszim8sofe/njj4+PZ+PGjWOGhoZMIBCw8ePHs9zcXKn1f//9d+bi4sJ0dHSYkZERc3d3Z2fPnq00nvdB1Z8RUrna/P5Wqo+XSCSqcpJsQj5Uurq6CtWztLSs5UiIMkpLSzF79myZ3SAYY+DxeJgzZw4GDRr0Xi47/u9//8Phw4cxY8YMtGrVCm/fvsWVK1fw8OFDdOzYEUuWLIFQKMTz58+xceNGAODuxMzOzsbu3bsxcuRITJ48Ge/evcOePXvg4+ODv/76C+3bt4epqSm2b9+OadOmYciQIVzfw7Zt28qM58GDBxgwYADatm2LlStXQktLCwkJCbh69SoAwNHREStXrsTSpUsxZcoUuLu7AwC6desm9xgnTpyIkJAQ9OvXD5MmTUJJSQkuX76MGzduoFOnTgCA7du3w8nJCQMHDoS6ujpOnjyJ6dOnQyQS4csvv1TNi12JESNGwM7ODmvWrMHt27exe/dumJmZISgoiKuzYsUKLF++HN26dcPKlSuhqamJmzdv4vz58/D29q71GMknQplsrU+fPmzAgAGqTQE/QtTi9eEpKChgU6dOZXp6ejJbTPB/rSaNGzdmJSUldR3uR0OVv+bltdhUfMTExNQ8cAUYGhqyL7/8stI6/fv3l2pFYoyxkpISVlhYKFGWmZnJzM3N2YQJE7iyN2/eSLX0iFVs8dq4cSMDwN68eSM3ntjYWLktShVbvM6fP88AsFmzZknVFYlE3N95eXlSy318fJi9vb1EWW21eJV/vRhjbMiQIaxhw4bc8/j4eMbn89mQIUNYaWmp3OOoK9Ti9X7V5ve3Un28fvjhB5w/fx6HDx9WNt8jpN7i8/no3r07AEjdhi9+vmnTpnrZSZsAqampKq1XU0ZGRrh58yZevnxZ7XXV1NS4wahFIhEyMjJQUlKCTp064fbt20rHAwAnTpyASCRSahvlHTlyBDweD8uWLZNaVv7zo6Ojw/0tFAqRnp4ODw8PPH36FEKhsMZxVOV///ufxHN3d3e8ffsW2dnZAIDjx49DJBJh6dKl4PMlvxpVORwHIUolXqdPn4anpyf8/f3Rq1cvfPXVV1i5cqXUY9WqVUoHFhsbC19fXxgZGUFPTw9dunTBwYMHFVqXMYbIyEhMmzYNbdu2haGhIXR1ddGuXTsEBgaioKBA5nriyZBlPSre2UM+bvb29ti/fz+srKwkyq2trWkoiXpO0UvA7+tS8dq1a3H//n00btwYrq6uWL58ebVuPAoNDUXbtm2hra2Nhg0bwtTUFKdPn1Y6WfH394ebmxsmTZoEc3NzBAQE4ODBg0onYU+ePIGVlRUaNGhQab2rV6+iT58+0NPTg5GREUxNTbF48WIAeC+JV5MmTSSeGxsbAwAyMzMBlB0Hn8+XuCGDkNqgVB+v8rcrX7hwQe5tvzweD9999121tx8TEwMfHx9oa2sjICAABgYGOHLkCPz9/ZGSkoL58+dXun5hYSF8fX2hpaWFnj17wsfHBwUFBTh79iyWLFmC48eP48KFCzL78tjY2MhMsmgsm0/P4MGD0a9fvw9iOALy/7m7u8Pa2hovXryQ2c9LPByIuO9SbRsxYgTc3d1x7NgxREVFYd26dQgKCsLRo0fRr1+/Stfdu3cvxo8fj8GDB2PBggUwMzODmpoa1qxZgydPnigVj46ODi5duoSYmBicPn0aZ86cQXh4OHr16oWoqKhaeX8/efIEvXv3RsuWLfHjjz+icePG0NTUREREBDZu3FjtpE9eC1RlwxfJOy5Z7xFCapNSiVdMTIyq4+CUlJRg8uTJ4PP5uHTpEpfwLF26FK6urli8eDH8/PxgY2MjdxtqampYvXo1pk+fzv2qAcrGnxk2bBhOnjyJrVu3YsGCBVLr2traSo2DQz5d5U/WPXr0oKTrA6CmpobNmzfDz88PPB5P4ou1ri4VW1paYvr06Zg+fTrS0tLQsWNHfP/991ziJS+ROHz4MOzt7XH06FGJOhUv61X3Uhifz0fv3r3Ru3dv/PjjjwgMDMSSJUsQExODPn36VGt7TZs2xdmzZ5GRkSG31evkyZMoLCzEH3/8IdHypOx3ifi8npWVJVH+7NkzpbYHlB2HSCRCXFwc/dAmtUqpS40eHh4KP6rr/PnzePLkCUaNGiXx5jc0NMTixYtRVFSE0NDQSrehoaGBJUuWSCRd4vJFixYBAC5evFjt2AghH4ahQ4fi8OHDdX6puLS0VOoympmZGaysrFBYWMiV6enpybzcJk4OyyePN2/exPXr1yXqiVvvKyYismRkZEiVic+14pjEc1oqsr1hw4aBMYYVK1ZILRPHLes4hEIhgoODq9y+LAKBACYmJrh06ZJE+bZt25TaHlDWws3n87Fy5UqpFrjycaempuLRo0coLi5Wel/k01ajSbJrg/iypaxbd318fADULGnS0NAAUDaooCxZWVnYuXMn0tPT0aBBA7i5uaFNmzZK74982PT09OhSxAdq6NCh6NOnT51eKn737h2sra3h5+eHdu3aQV9fH+fOnUNsbCw2bNjA1XN2dkZ4eDjmzZsHFxcX6Ovr47PPPsOAAQNw9OhRDBkyBP3790diYiJ27NiBVq1aIScnh1tfR0cHrVq1Qnh4OBwcHNCgQQO0bt0arVu3lopp5cqVuHTpEvr37w8bGxukpaVh27ZtsLa25m4qadq0KYyMjLBjxw4YGBhAT08PnTt3hp2dndT2PD09MWbMGPz000+Ij49H3759IRKJcPnyZXh6emLGjBnw9vaGpqYmPvvsM0ydOhU5OTnYtWsXzMzMlL7JYdKkSfjhhx8wadIkdOrUCZcuXcLjx4+V2hYANGvWDEuWLMGqVavg7u6OoUOHQktLC7GxsbCyssKaNWsAAIsWLUJoaCgSExNrdc5K8hFT9nbI4uJi9uOPPzIXFxdmYGDA1NTUuGV37txh06ZNY//991+1t+vn58cAsFu3bslcrq+vzxo3bqxs2GzatGkMANu6davUMsi57bxv377s9evX1d4XDSfx4SkoKGDTpk1j06ZNYwUFBXUdziejtm6Vz8nJ4T7HOTk5Kt22IgoLC9mCBQtYu3btmIGBAdPT02Pt2rWTGjg0JyeHjRo1ihkZGUkMoCoSiVhgYCCzsbFhWlparEOHDuzUqVMyBzG9du0ac3Z2ZpqampUOoPrnn3+yQYMGMSsrK6apqcmsrKzYyJEj2ePHjyW2d+LECdaqVSumrq5e5QCqJSUlbN26daxly5bcILH9+vXjBolljLE//viDtW3blmlrazNbW1sWFBTEfv31VwaAJSYmcvUUGU6CsbLhKSZOnMgMDQ2ZgYEBGzFiBEtLS5M7nETF4TOCg4Ol9s1Y2UCvHTp0YFpaWszY2Jh5eHiw6Ohobvm4ceNkrlfbaDiJ96s2v7+VmqsxPz8f3t7euHbtGkxMTKChoYHU1FSuY6NQKISFhQXmz5+P1atXV2vb3t7eiI6ORnx8PJo1aya1vFGjRsjJyVHqLpjIyEgMGDAALVq0wJ07d6Smvfjqq68wbNgwODg4QFNTE/fv38eqVasQGRkJFxcXXL9+vdJfy4WFhRKXD7Kzs9G4cWOaq/EDUlhYiLlz5wIANm7cSFOjvCe1NQ9dbm4uNxhpTk4OdwmNkA8NzdX4ftW7uRoDAwNx9epVrFmzBq9evcKkSZMklhsaGsLDwwNnz55VSZCqEBsbC39/fxgaGuLQoUMyv1DXr1+Prl27omHDhjAwMEDXrl1x6tQpeHh4IDY2FidOnKh0H2vWrIGhoSH3aNy4cW0dDiGEEEI+QEolXuHh4fD09MTChQu5ca4qsre3R3JycrW3Le6PIa9FS5yFVsetW7fg7e0NPp+Ps2fPwsnJSeF1+Xw+Jk+eDADclBryLFq0CEKhkHukpKRUK05CiGqJ++gxxqi1ixBSLyiVeCUnJ3Pzb8ljYGCg1OXA5s2bAwDi4+Ollr169Qo5OTlcHUXcunULXl5eEIlEOHv2LFxcXKodk4mJCYCyyxaV0dLSgkAgkHgQQgghhIgplXgZGBggLS2t0jpPnjyBqalptbctHoIiKipKapn40qWiw1SIk67S0lKcOXMGnTt3rnY8QNnt2wDoDhZCCCGE1IhSiVeXLl1w8uRJuWO8pKSkICIiAj169Kj2tnv37g17e3uEhYXh7t27XLlQKERgYCA0NTUxduxYrlw8pkrF1rW///4bXl5eKCkpQWRkJLp27Vrpfv/991+Z47Jcu3YNQUFB0NDQwPDhw6t9PIQQQgghYkqN47VgwQJ4enqid+/e+Omnn1BSUgIAyMvLw/Xr1zFz5kyUlJRg3rx51Q9IXR27d++Gj48PevToITFl0LNnz7B+/XqJlifxmCrBwcHcVD8ZGRnw8vJCVlYW+vbti+joaERHR0vsx8jICHPmzOGeb9iwAadPn0b37t3RuHFjaGho4MGDB4iKigKPx8PWrVvRtGnTah8PIYQQQoiYUolXjx498PPPP2P27NkSrVoGBgYAykYp3rZtG5ydnZUKytPTE1euXMGyZcsQHh6O4uJitGnTBkFBQfD3969y/ezsbG7i0zNnzuDMmTNSdWxsbCQSr0GDBiErKwv37t1DdHQ0ioqKYGFhgYCAAMyZMweurq5KHQshRHFKjG5DyCeBPhsfD6XG8RJ7+PAhduzYgZs3byIjIwMCgQCdO3fG9OnTq3Xn4MeqNscBIbWDxvGqG6WlpXj8+DHMzMzQsGHDug6HkHonPT0d6enpaN68Oc0Z+x7U5vd3jaYMcnR0xObNm1UVCyHkE6WmpgYjIyPuph1dXd1qT/xMyMeGMYaSkhJkZ2cjOzsbRkZGlHR9BJRKvFauXImePXtW2nn+8uXLiImJwdKlS5UOjhDy6bCwsACAKu+YJuRTo6amBktLy2qPYUnqJ6USr+XLl2P58uWVJl6XLl3CihUrKPEiH6ysrCyYm5vXdRifDB6PB0tLS5iZmcm8w5iQT5G6ujrU1NSoBfgjUqNLjZUpKiqiJlHywblx4wb398qVKzFq1Ci4ubnVYUSfHjU1NTp3EEI+WkonXpVl30VFRbh8+TLMzMyU3TwhtSY5ORnp6elS5bm5uTh48CD3nDGGsLAwiEQimdPNmJiYoEmTJrUaKyGEkI+LwomXvb29xPONGzciODhYql5paSnS09NRUFDAzXFISH2RnJyMFo6OKMjLk1pmZWWFQYMGSZQxxhAQEICXL19K1dfW1cV/Dx9S8kUIIURhCideIpGIa+Xi8XjcxLMVaWhowMnJCb169cJ3332nukgJUYH09PSypGvuTsDaQWKZsCQPoqSTEtM5iMCDcPZuQF1XckPPH6Ng4xSkp6dT4kUIIURhCideSUlJ3N98Ph9z586ljvPkw2XtADRtL1GUC+CingY8HhwDHwwi8HDRaQhyras/sTohhBAii1J9vBITE2FkZKTiUAipe4+sXZBi4gDDvLcQ6jZErvaHcft2bm4u9PX1AQA5OTky+6QRQgipe0pNkm1jY0PjiZCPVq62IV42sP9gki6grG+l2KVLlySeE0IIqT+UvqvxzZs3CA4ORmxsLLKysmSe6Hk8Hv78888aBUgIqdzRo0cxa9Ys7rmvry+sra2xefNmDB06tA4jI4QQUpFSidc///yDXr16ITMzs9KJO2nAN0Jq19GjR+Hn5yf1OXzx4gX8/Pxw+PBhSr4IIaQeUepS4/z585GRkYElS5YgMTERxcXFEIlEUg+63EFI7SktLcXs2bNl/vgRl82ZM4c+h4QQUo8olXhdv34dgwcPxsqVK2FjY0OjTBNSBy5fvoznz5/LXc4YQ0pKCi5fvvweoyKEEFIZpRIvTU1NNG3aVNWxEEJkKCwsxPTp0zF9+nQUFhZy5ampqQqtr2g9QgghtU+pxMvDwwO3bt1SdSyEkGqwtLRUaT1CCCG1T6nEa/369bh//z7Wr1+v6ngIIQpyd3eHtbW13JtYeDweGjduDHd39/ccGSGEEHmUuqvx+++/R+vWrfH1119jx44daN++PQQCgVQ9Ho+HPXv21DhIQog0NTU1bN68GX5+ftw0XmLiZGzTpk3UB5MQQuoRpRKvkJAQ7u+nT5/i6dOnMutR4kVI7Ro6dCgOHz6MWbNm4cWLF1y5tbU1Nm3aRENJEEJIPaP0lEGEkPph6NCh6NOnDzebREREBLy9vamlixBC6iGlEi8bGxtVx0HIR68251Msn2T16NGDki5CCKmnlJ4yqLyMjAzk5uaicePGqtgcIaSa9PT0Kp1FghBCSP2g1F2NACAUCjF79myYm5vD1NQUdnZ23LKbN2/C19cXf//9t0qCJORjQBNZE0IIUSrxysjIQOfOnbFlyxY0btwYjo6OEr+227Zti6tXr2Lfvn0qC5SQD9nRo0fRqlUr7rmvry9sbW1x9OjROoyKEELI+6ZU4rV8+XI8fvwYBw4cwK1btzB8+HCJ5To6OvDw8MD58+dVEiQhHzLxRNbl7zoE/v9E1pR8EULIp0OpxOuPP/7AgAEDMGLECLl1bG1tK51HjpBPAU1kTQghpDylEq/U1FSJyyayaGlpITc3V6mgCPlY0ETWhBBCylPqrsaGDRsiJSWl0jqPHj2iOeLIJ6uwsBBz585FfHy8QvVpImtCCPk0KNXi1aNHD5w4cULuL/m4uDicOXMGffr0qVFwhHzodHV1FapHP1IIIeTToFTitWTJEpSWlsLNzQ379u1Deno6AODhw4fYs2cPevXqBS0tLSxYsEClwRLyobG0tESjRo1oImtCCCEAlLzU2KZNG4SHh2PMmDEYO3YsgLK+Kq1btwZjDAYGBjh48CCaN2+u0mAJ+dDw+Xxs2LABI0eOpImsCSGEKD9y/cCBA5GYmIjQ0FDcvHkTGRkZEAgE6Ny5M7744guYmJioMk5CPliDBw+miawJIYQAqMHI9QDQoEEDzJ07FwcOHEBUVBQOHz6MBQsWqCTpio2Nha+vL4yMjKCnp4cuXbrg4MGDCq3LGENkZCSmTZuGtm3bwtDQELq6umjXrh0CAwNRUFAgd92zZ8/Cw8MDBgYGEAgE8PT0xJ9//lnj4yGftqFDhyIuLo57HhERgcTEREq6CCHkE6OSuRrFGGNISEiAtrZ2jeZtjImJgY+PD7S1tREQEAADAwMcOXIE/v7+SElJwfz58ytdv7CwEL6+vtDS0kLPnj3h4+ODgoICnD17FkuWLMHx48dx4cIFqY7Pe/fuxZgxY2Bqaorx48cDAMLDw+Hl5YWDBw/Cz89P6WMihCayJoQQolSL19GjRzF27FhkZmZyZUlJSWjbti1atmwJW1tbBAQEKDUoZElJCSZPngw+n49Lly5h586d2LBhA+7duwcHBwcsXrwYz549q3QbampqWL16NVJTU3HmzBmsW7cOW7ZswYMHD/DZZ58hNjYWW7dulVgnMzMTM2fOhImJCW7fvo0tW7Zgy5YtuH37Nho2bIhp06bh3bt31T4eQgghhBAxpRKv7du34+7duzA2NubK5s6diwcPHsDT0xNt27bFoUOH8Ouvv1Z72+fPn8eTJ08watQotG/fnis3NDTE4sWLUVRUhNDQ0Eq3oaGhgSVLlkjEJy5ftGgRAODixYsSyw4dOoSsrCzMnDkT1tbWXLm1tTVmzJiB9PR0HDt2rNrHQ4iYnp4eGGNgjEFPT6+uwyGEEFIHlEq84uLi4Orqyj1/9+4dTp8+DX9/f5w7dw5//fUXHB0dlUq8Lly4AADw9vaWWubj4wNAOmmqDg0NDQCAurrkVdba3i8hhBBCiFKJV0ZGBiwsLLjnV65cQUlJCUaOHAmgLLnx8vLCkydPqr1t8UjfsoaisLCwgL6+vsKjgcsiTgYrJliV7VdcVtV+CwsLkZ2dLfEghBBCCBFTKvESCAR4+/Yt9zwmJgZ8Pl9iEEgNDQ2l5moUCoUAyi4tytu3uE51RUZG4pdffoGjoyMmTpyo8H4FAoFEHXnWrFkDQ0ND7lGTGwwIIYQQ8vFRKvFq2bIlTp48ibdv3yIrKwthYWFwdnaW6FP17NkzmJubqyzQmoqNjYW/vz8MDQ1x6NAhaGlpqXwfixYtglAo5B5VzWdJCCGEkE+LUonXrFmz8PLlS1hbW6NJkyZITU3FtGnTJOrcuHED7dq1q/a2xS1O8lqXsrOz5baGyXPr1i14e3uDz+fj7NmzcHJyqtZ+xZcMq9qvlpYWBAKBxIMQQgghREypxGvYsGHYunUrnJyc4ODggKCgIG7cK6CsE3p2djb69u1b7W1X1p/q1atXyMnJqdZURLdu3YKXlxdEIhHOnj0LFxeXau+3sv5fhBBCCCGKUnrk+mnTpuHWrVu4desWvvrqK4llHh4eyMzMxNSpU6u9XQ8PDwBAVFSU1LKzZ89K1KmKOOkqLS3FmTNn0Llz5/eyX0IIIYQQWWo0ZVBt6N27N+zt7REWFoa7d+9y5UKhEIGBgdDU1OQm5gaA1NRUPHr0SOoS4d9//w0vLy+UlJQgMjISXbt2rXS/I0aMgKGhIbZs2YLnz59z5c+fP8fPP/8MExMTDBkyRDUHSQghhJBPkkqnDFIFdXV17N69Gz4+PujRo4fElEHPnj3D+vXrYWtry9VftGgRQkNDERwczF3uzMjIgJeXF7KystC3b19ER0cjOjpaYj9GRkaYM2cO99zY2Bg///wzxowZg44dO8Lf3x9A2ZRBb9++RXh4OAwMDGr78AkhhBDyEat3iRcAeHp64sqVK1i2bBnCw8NRXFyMNm3aICgoiEuIKpOdnc1NZ3TmzBmcOXNGqo6NjY1E4gUAo0ePhomJCQIDAxEcHAwejwdnZ2d8++236NOnj0qOjRBCCCGfrnqZeAGAq6srIiMjq6wXEhKCkJAQiTJbW1swxpTab9++fZW6KYAQQgghpCr1ro8XIYQQQsjHSqHEKzs7G0VFRbUdCyGEEELIR02hxMvY2BhBQUHc8wkTJuCPP/6otaAIIYQQQj5GCiVePB4PIpGIex4SEiIx1AMhhBBCCKmaQomXlZUVEhISajsWQgghhJCPmkJ3NXp6emLfvn1IT0+HpaUlAOD48eNISkqqdD0ej4c9e/bUOEhCPmRZWVn1asJ4QgghdUehxGvt2rV4/fo1oqOjIRKJwOPxcPfu3SovN1LiRT5VN27c4P5euXIlRo0aBTc3tzqMiBBCSH2gUOJlbm6OM2fOoLi4GKmpqbC1tcWcOXMwe/bs2o6PkHrt4cOHUmW5ubk4ePAg95wxhrCwMIhEIujp6UnVNzExQZMmTWo1TkIIIfVDtQZQ1dDQQJMmTeDh4YH27dvDxsamtuIipH7LfA0+v2y2g4qsrKwwaNAgiTLGGAICAvDy5Uup+rq62nj48D9Kvggh5BOg1Mj1MTExqo6DkA9LrhAiEbB3CeBY4fdHbpEQBx6IwMrdu8KDCAcWC6GnKVn34TNg9PcFSE9Pp8SLEEI+ATWaMig3NxfHjx/H3bt3kZ2dDYFAgPbt22Pw4MEyL6kQ8rFxtAE6OlQszQVf9yL23/KAiPHB54kwstNFuNnn1kWIhBBC6hGlE68jR45gypQpyMrKkpgXkcfjwcjICLt27cLQoUNVEiQhHxo3+0doZZGCNzmGMNUXwliXki5CCCFKJl7Xrl1DQEAA1NTUMGnSJHh6esLS0hKvXr1CTEwMQkNDERAQgIsXL6Jr166qjpmQD4Kxbq5KEq7ygxcnJCTA0dERfD5Ns0oIIR8ipRKvwMBAaGlp4erVq2jXrp3EMn9/f0yfPh3dunVDYGAgTp48qZJACfkU3blzR+IOya1bt8LIyAjDhw9Hhw4d6jAyQgghylDqZ/P169fh7+8vlXSJtW3bFiNGjMC1a9dqFBwhn7I7d+5g165dEAqFEuVZWVnYtWsX7ty5U0eREUIIUZZSiVdeXl6VI3Gbm5sjLy9PqaAI+dSJRCIcOnSo0jqHDx+WuAxJCCGk/lPqUqOtrS2io6MRGBgot86ff/4JW1tbZeMi5JNScSDWly9fIisrq9J1MjMzERERASsrK66MBmMlhJD6TanEa8SIEVi1ahXGjRuHNWvWSJz4U1NTsWjRIvz999/47rvvVBYoIR+j1LcAT8ZArM2aNYOXl1eV68+dO1diAnsdXR08eviIki9CCKmnlEq8vv76a5w5cwa///47wsPD0axZM5ibm+P169dISEhAUVERXF1d8fXXX6s6XkI+Klk5ABMBY753hoW9AVdekqWLgn+qXv+z+Q5QN7IGALx6+g6/L/mbBmMlhJB6TKnES1dXF5cuXUJQUBB+++03xMXFIS4uDgBgb2+PcePGYeHChdDS0lJpsIR8rCzsDdDY0Yh7zkRAwpNSlOTyAfBkrMGgrieCbWdN8PiaMpYTQupaZmYm0tLSYGZmBmNj47oOh9QTSg+gqqWlhaVLl2Lp0qV49+4dN3K9gYFB1SsTQirF4wPm3bLxItoIAINk8lU2YLF5t2zwaDgvQuqlq1evIiwsDIwx8Hg8jBo1Cm5ubnUdFqkHajRlkJiBgQElXISomMC+APDKwutrApTkqnHl6noimHfLLltOCKkzycnJSE9PlyrPzc3FgQMHuFldGGMICwuDSCSSO50e3Rjz6VBJ4kUIqR0C+wIY2BYg75UmSvL4UNcVQdeiiFq6CKljycnJaOHoiAIZwyZZWVlh0KBBEmWMMQQEBODly5cyt6etq4v/Hj6k5OsTQIkXIfUcjw/oWRXVdRiEkHLS09PLkq65OwFrB4llwpI8iJJOSgyUKQIPwtm7AXVd6Y09f4yCjVPqxY0xubm50NfXBwDk5OTIbaEjyqPEixBCCFGWtQPQtL1EUS6AKzo89Hj4B4CypOui0xDkWru8//hIvUMXLAghhBAV+8/Kmfv7gNtcPPpAkq7S0lLu70uXLkk8J6pBiRchhBBSi3K1Des6BIUcPXoUrVq14p77+vrC1tYWR48ercOoPj6UeBFCCCGfuKNHj8LPzw8vXryQKH/x4gX8/Pwo+VIhSrwIIYSQT1hpaSlmz57NDX9Rnrhszpw5dNlRRZTuXB8XF4eff/4ZsbGxyMrKkvkP4fF4ePLkSY0CJIQQQkjtuXz5Mp4/fy53OWMMKSkpuHz5Mnr27Pn+AvtIKZV4Xbx4EX379kVhYSHU1dVhbm4OdXXpTcnKngkhhBDy/hUWFmLu3LkAgI0bN3LT+qWmpiq0vqL1SOWUutT4zTffoKSkBLt370Z+fj5SUlKQmJgo86Gs2NhY+Pr6wsjICHp6eujSpQsOHjyo8PpPnjzB8uXLMXDgQDRq1Ag8Hg+2traVrsPj8eQ+xo8fr/SxEEIIISjIBQYblT0Kcus6Go6lpaVK65HKKdXide/ePQQEBGDChAmqjgcAEBMTAx8fH2hrayMgIAAGBgY4cuQI/P39kZKSgvnz51e5jcuXL2PFihVQU1ODo6MjXr16pdC+bWxsZCZZ7du3r+ZREEIIIfWfu7s7rK2t8eLFC5lXqng8HqytreHu7l4H0X18lEq89PT0YGZmpupYAAAlJSWYPHky+Hw+Ll26xCU8S5cuhaurKxYvXgw/Pz/Y2NhUup0ePXrg+vXraNeuHXR0dKCtra3Q/m1tbbF8+fIaHgUhhBDyYVBTU8PmzZvh5+cHHo8nkXzxeDwAwKZNm6CmpiZvE6QalLrU6Ovri8uXL6s6FgDA+fPn8eTJE4waNUqilcnQ0BCLFy9GUVERQkNDq9yOvb09unTpAh0dnVqJkxBCCKkWUbmb0B5cA+rRXYJDhw7F4cOHYWVlJVFubW2Nw4cPY+jQoXUU2cdHqcRr3bp1yMrKwqxZs5AnY4LQmrhw4QIAwNvbW2qZj48PgLLO/bUlKysLO3fuRGBgIHbs2IF///231vZFCCHkE3H9D2BG5///fNVwYEqbsvJ6YujQoYiLi+OeR0REIDExkZIuFVPqUmNAQAD09fWxdetWhISEwMHBAQKBQKoej8fDn3/+Wa1tx8fHAwCaN28utczCwgL6+vpcndpw7949TJ06VaKsb9++CA0NrfLyamFhIQoLC7nn2dnZtRIjIYSQD4foxilg/UQAFfpPvU0FgsYB41bUSVyylL+c2KNHD7q8WAuUSrzErVJA2ezlt2/flllPfG24OoRCIYCyS4uyCAQCro6qzZ8/H8OGDYODgwM0NTVx//59rFq1CpGRkRgwYACuX79e6ZtwzZo1WLGi/nyACCGE1C2RSARR8LeQSrqA/yvjASd+fs9Rkbqk1KVGkUik0ONDG+V2/fr16Nq1Kxo2bAgDAwN07doVp06dgoeHB2JjY3HixIlK11+0aBGEQiH3SElJeU+RE0IIqY9SU1OBty8rqcGArLT3Fk9V9PT0wBgDYwx6enp1Hc5Hqd5NGSRu6ZLXqpWdnS23Naw28Pl8TJ48GQBw9erVSutqaWlBIBBIPAghhHx6StQ1sd1nDf5oNrCuQyH1jEoSr9zcXKSmpiI3t+YDwon7dsnqx/Xq1Svk5OTI7P9Vm0xMTABAJcdHCCHkE2JsXtcRkHpG6cSrqKgI33//PZo3bw6BQABra2sIBAI0b94cgYGBKCoqUmq7Hh4eAICoqCipZWfPnpWo877cvHkTAKoc+Z4QQgiR0Kob0NAKgLw+zzzAqHbGxST1k1KJV35+Pnr27ImlS5fi2bNnaN68OXr06AEHBwc8e/YM3333HXr27In8/Pxqb7t3796wt7dHWFgY7t69y5ULhUIEBgZCU1MTY8eO5cpTU1Px6NGjGne4//fff1FcXCxVfu3aNQQFBUFDQwPDhw+v0T4IIdIyMzPx33//ITMzs65DIUT11NSAST/835OKydf/PR80431GROqYUnc1BgUF4caNG/D398fatWvRuHFjbtnz58+xcOFCHDhwAGvXrsWyZcuqF5C6Onbv3g0fHx/06NFDYsqgZ8+eYf369RItT4sWLUJoaCiCg4MlpvpJT0/HV199xT0vLi5Genq6RJ3169dzlxE3bNiA06dPo3v37mjcuDE0NDTw4MEDREVFgcfjYevWrWjatGn1XihCSKWuXr2KsLAwMMbA4/EwatQouLm51XVYhKhW14HA16HArq+BjHITTZtYARPXAGZN6i428t4plXiFh4ejY8eO2L9/v9Qya2trhIWFIT4+HgcOHKh24gUAnp6euHLlCpYtW4bw8HAUFxejTZs2CAoKgr+/v0LbyMnJkRrhPjc3V6Js+fLlXOI1aNAgZGVl4d69e4iOjkZRUREsLCwQEBCAOXPmwNXVtdrHQQgBkpOTkZ6eLlWem5uLAwcOcNOTMMYQFhYGkUgk824qExMTNGlCX1DkA9V1INCuJzDq/97D3x0C2vcqaxF7crcuIyPvmVKJV1JSEubOnVtpnT59+mDTpk3KbB4A4OrqisjIyCrrhYSEICQkRKrc1tZW5mSf8gwZMgRDhgypToiEkCokJyejhaMjCmTMcGFlZYVBgwZJlDHGEBAQgJcvpW+/19bVxX8PH1LyRT5c/HLjQDp1K0u6yCdHqcRLV1cXb968qbTOmzdvoKurq1RQhJCPQ3p6elnSNXcnYO0gsUxYkgdR0kmJjqYi8CCcvRtQr3DueP4YBRunID09nRIvQsgHTanEq0uXLjhw4ADmzJkDJycnqeVxcXEIDw9/73cfEkLqKWsHoGl7iaJcAFd0eOjxsGyuOhF4uOg0BLnWLu8/vmrKzc2Fvr4+gLJuDTTQJCFEUUolXosXL0ZUVBRcXFwwceJEeHh4wNzcHK9fv8aFCxcQHByM4uJiLFq0SNXxEkI+Iv9ZOXOJ1wG3uRDqm9ZxRIopPyvHpUuX4O3tTXPakapp6wHHs+o6ClLHlBpOws3NDWFhYdDU1MTWrVvh7++Pnj17wt/fH9u2bYOmpibCwsLo7iRCiMJytd/fjBQ1cfToUbRq1Yp77uvrC1tbWxw9erQOoyKEfCiUavECgOHDh6Nv3744ceIE7ty5g+zsbAgEAnTo0AGDBg2CgYGBKuMkhJA6d/ToUfj5+UnduPPixQv4+fnh8OHDGDp0aB1FRwj5ECideAGAgYEBRo8ejdGjR6sqHkIIqZdKS0sxe/ZsmXdLi8chmzNnDgYNGkSXHQkhctW7SbIJIaQ+unz5Mp4/fy53OWMMKSkpuHz58nuMihDyoVGoxeu3334DUDbWlYGBAfdcEeWn9yGEkPqssLCQG6Nw48aN0NLS4palpqbKW02CovUIIZ8mhRKv8ePHg8fjoUuXLjAwMOCeV0bc9E6JFyHkY2BpaanSeoSQT5NCidevv/4KHo/HnVCCg4NrNShCCKlv3N3dYW1tjRcvXsjs58Xj8WBtbQ13d/c6iI6QqolEIu7vhIQEODo6gs+nHkfvm8ItXuWNGzeuNmIhhJB6S01NDZs3b4afnx94PJ5E8iW+ArBp0ybqWE/qpTt37uDgwYPc861bt8LIyAjDhw9Hhw4d6jCyT49Sqe6lS5eQnJxcaZ2UlBRcunRJqaAIIaQ+Gjp0KA4fPgwrKyuJcmtraxpKgrw3ubm54PF44PF4yM3NrbL+nTt3sGvXLgiFQonyrKws7Nq1C3fu3KmtUIkMSiVenp6eMiemLu+3336Dp6enMpsnhJB6a+jQoYiLi+OeR0REIDExkZIuUi+JRCIcOnSo0jqHDx+WuAxJapdS43jJ6t9QkUgkqrIDPiGEfIgEAoFC58H6KDMzE2lpaTAzM4OxsXFdh0OUUNmUVcnJyUhPT+eWv3z5EllZWZVuLzMzExERERItuSYmJjQhfS2p0QCqlYmPj4eh4YcxBQghhHwKrl69irCwMO6u81GjRtHUbh+Yo0ePYtasWdxzX19fWFtbY/PmzejUqRNaOrZEfl4+t7xZs2bw8vKqcrtz585FQkIC91xHVwePHj6i5KsWKJx4TZgwQeL58ePHkZSUJFWvtLSU69/Vr1+/GgdICCFEMRVbO8rLzc3FgQMHuJY6xhjCwsIgEomgp6cnVZ9aPOqfqqasWrt2LfLz8jHme2dY2JdN21eSpYuCf6re9mfzHaBuZA0AePX0HX5f8jfS09PpPVALFE68yvfp4vF4uHv3Lu7evSuzLo/Hg4uLCzZu3FjT+AghhCggOTkZLRwdUZCXJ3O5lZUVBg0aJFHGGENAQABevnwpVV9bVxf/PXxIX7z1hCJTVq1fvx4AYGFvgMaORmXLREDCk1KU5PIByOr+w6CuJ4JtZ03w+Jq1dwCEo3DilZiYCKDsH2xvb485c+Zg9uzZUvXU1NTw/9q777AorvWB499dUASkqCiCKIpobLGLhSgaRYzXiEk09ohRYkyzxeSqUVATS67mlxvTjBrsioUbjdfYNYC9oCZ2sCFFJQoIAgo7vz+4bFyXusDS3s/z7BPmzJkz7x5x8jpz5pxq1apl+y8oIYQQxSMuLi4z6Zr0Ezg11tufkP4Yzc1fdd6o0qAiYcJyMLXQrXznKqn/947c8ShF8rNk1d27d/XKVWqw75JI1F5bQEE3+cpM4uy7JKKS6byMJt+Jl7Ozs/bngIAAWrdurVMmhBCiFHBqDA1b6xUnA6HmKrpd2g5kJl2/N3+NZKcOxo1PFFhaWhpffPGFwcdbu6SCZzx3j1iTnvz3PHOmlhrsuyRm7hdGY9DgeplAVQghyp4rju20iddG90kkVK1ZwhGJ/LKwsMi7Ui6sXVKxqp/K49jKpD9WY2qhwaL2E7nTVQIM6vLFixdjZ2eX7bgAyHx9tWbNmnzzzTeFCk4IIUTxSK4ib52XJQ4ODlhaWuY4TZNKpcLe3j7XNlRqsHR8go1rKpaOknSVFIO6ffPmzbRq1Upv9uYsjo6OtG7dmo0bNxYqOCGEEEKAWq3mpZdeAtBLvrK2P/74Y6PHJQrOoMTr2rVrNG/ePNc6zZs359q1awYFJYQQQghdLi4ubNiwIcclq15++eUSikwUhEGJV0pKSp5vLVapUoWkpCSDghJCCCGEvgEDBsiSVWWcQYlXvXr1OHLkSK51jh49ipOTk0FBCSEqqNRkGGCb+UnNe/HfovbsenXh4eGyfp0olbKWBwLo1q2bzrYo/QxKvP7xj38QGhrKzz//nO3+5cuXExoayquvvlqo4IQQwljCwsKYM2eOdvu7777js88+IywsrASjEkKfpaUliqKgKIrMmVkGGTSdxD//+U82bNiAr68va9euxdPTkzp16hAVFcWePXsIDg7G0dGRadOmFXW8FZIsaisqDM3fi/9y4Qi0fhmM8K/5sLAwli1bplceHx/PsmXL8PX1pU2bNsUehxCi/DMo8apZsyYHDx5kxIgRHDp0iEOHDqFSqbRLGXTo0IF169ZRs6bMEVNYsqitqCg0x3bAzzP+Lpg7CGo4wtgFUKv4Zk/XaDRs3rw51zpbtmyhVatWqNXy/r0oWfHx8XlOGyFKN4MSL4AXXniBkydPcvLkSU6cOEFCQgK2tra4ubnRvn37ooyx3MtpYVtZ1FZUFNevX0ez+0eyljDR+isGFo6CUbOL7FzP/32Ljo4mPj4+12MePnzIzp079d4mk79zxpGYmIiNTea8Yzt37qR3794ValzTsWPHtD/PmTNH/gFexhmceGXp0KEDHTrIkhOGym1hW1nUVlQEGo2G0NBQ9JIuQLu23LZvi+Rct2/fpknTJqQ8TtGWubq64unpmeexkyZNIjw8XKfM3MKcy5cuy9+5YhQUFMRHH32k3e7bty9OTk78+9//Lndv8l26dEmvLDk5mU2bNmm3c/sHeHbHi9Kn0ImXKJzcFraVRW1FRRATE0Nycm5vMCoQf69IzhUXF0fK4xRGftGO2i5WAKTHW5B6Pu9jX53SGFPbv9/Ujr3+iDUzTsvfuWIUFBTEwIEDtXf9s0RFRTFw4EC2bNlSPpKvh3dRq2HEiBF6uwr6D3BR+hUq8Tp69Cj79u0jOjqatLQ0vf0qlYoVK1YY1PbJkyfx8/PjyJEjPH36lBdffJHJkyfz5ptv5uv4iIgI1qxZw5kzZzh9+jTR0dE4Oztz8+bNXI/bvXs38+bN48yZM6hUKtq1a8dnn31Gz549Dfoe+ZbNwrayqK0o79JNK7PdtT+w3ajnre1iRd2mtgAoGgiPyCA9WQ1ktxyLgqmlhvodK6NSVzZmmBVaRkYGEyZM0Eu6AO2Y14kTJ+Lt7V32HzsmJ6DRwNoZ0NT5uV1PEth4QYPyzD/BVWjYOD0By+d+HXceg5nZTzYgShGDEq/09HSGDh1KUFCQ9i/As385srYNTbwOHjyIl5cXVapUYciQIVhZWbF161YGDx5MZGQkU6ZMybONkJAQZs+ejYmJCU2bNiU2NjbPY9auXcvIkSOpWbMmPj4+AAQGBuLp6cmmTZsYOHBggb9LYcmitqLcq1ayA4VVarDvkkjUXlu0jza1Mq9r9l0SZV07IwsJCeHOnTs57lcUhcjISEJCQujevbvxAitGTZ2hbePnS5NRW/zOhlMeaBQ1apWGoe1/x91F/y7xpVtGCVMUksGLZG/dupXRo0dz6tQpFEVh4sSJHD16lIULF2Jra8ugQYOIiIgocNvp6en4+vqiVqsJDg7mp59+YvHixZw7d47GjRszffp0bt3K+7erW7duHD16lEePHvHHH39QqVKlXOs/fPiQDz/8EDs7O86cOcOSJUtYsmQJZ86coUaNGowfP55Hjx4V+PsUJVnUVpRLzbpkvr2Y7d0mMsttaxVrCNYuqdTxjMfUUnfCVFNLDXU847F2SS3W81dUaWlpvPfee7z33nt6T01iYmLy1UZ+65Vl7i6XmdtvLRN7bGNuv7W4u1wu6ZBEIRiUeK1bt44WLVqwfPly2rZtC4CtrS0dO3Zk6tSpBAcHs2PHDnbv3l3gtg8cOEBERATDhg2jdevW2nIbGxumT5/OkydPWLVqVZ7tuLi40KlTJ8zNzfN13s2bNxMfH8+HH36oM+O+k5MTH3zwAXFxcfznP/8p8PcRQuTBxCRzyghAP/n637b3B8UehrVLKq7D7lHv1b9w7PmQeq/+heuwe5J0lRAHB4cirVfWVbNIpnGtaKpZGH9FB1G0DEq8wsPDdW7tqlQqnj59qt1u3rw5r776Kj/88EOB2z506BAAvXv31tvn5eUFwO+//17gdkvreYUQQOf+8OkqqF5bt9zOMbO8ZTejhKFSg6XjE2xcU7F0fCKPF0tQ165dcXJyQqXK/k6oSqWibt26dO3a1ciRCVE4Bl1WKleujIXF32/VVa1alXv3dN86cnZ25tq1awVuO+uYRo0a6e2rXbs2VatWNajdwpw3qyyv86alpZGYmKjzEULkU+f+8O3xv7dnboal5zPLRYVjYmLCv//9bwC95Ctr++uvvy77A+tFhWNQ4lW3bl0iIyO1202aNCE4OFhngP2xY8eoXr16gdtOSEgA0E6W9zxra2ttnaKU23mtra116uRk/vz52NjYaD9169Yt8jiFKNcsrOGX+MxPO0+jLBckSq/XX3+dLVu2UKdOHZ1yJyen8jOVhKhwDEq8PDw8dBKtwYMHc+XKFfr168d3333H0KFDCQ0NpU+fPkUabGk3bdo0EhIStJ9nk1MhhBAF9/rrr3Pz5k0OHjzI+vXrOXjwIDdu3JCkS5RZBk0n8fbbb5ORkUFUVBROTk58+OGHHDp0iB07dvDbb78B4ObmxoIFC/JoSV/WHaec7i4lJiYWy0LRz563Ro0aeud8tk5OzMzMMDMzK/LYhBCiIjMxMSk3U0YIYdAdr7Zt2/LDDz9o3/6rVKkS27dv58SJE2zYsIEjR45w5MgRvQQmP3IbTxUbG0tSUlK247AKK7fz5jb+SwghhBAivwxKvFavXp3tVBHt27dn8ODBdOrUCbXasNeBPDw8ANizZ4/evqxzZtUpSiV1XiGEqKg0mr/nTQsPD9fZFqK8Mig7GjNmDLt27SrqWADo2bMnLi4urF+/nrNnz2rLExISmDdvHpUrV+att97SlsfExHD58uVCD7h/8803sbGxYcmSJTqzJd+5c4dvv/0WOzs7XnvttUKdQwghRKawsDDmzJmj3f7uu+/47LPPCAsLK8GohCh+Bo3xcnBwID09vahjAcDU1JTly5fj5eVFt27ddJYMunXrFosWLaJ+/fra+tOmTWPVqlUEBARol/mBzMVwP/74Y+3206dPiYuL06mzaNEi7OzsAKhWrRrffvstI0eOpG3btgwePBjIXDLor7/+IjAwECsrq2L5zkIIUZGEhYWxbNkyvfL4+HiWLVuGr68vbdq0KYHIhCh+BiVe/fv3Z+/evaSlpRXLYPIePXoQGhqKn58fgYGB2kWyFy5cqE2I8pKUlKQ3w31ycrJOmb+/vzbxgsyV4e3s7Jg3bx4BAQE6i2T36tWraL6cEEJUYBqNhs2bN+daZ8uWLbRq1crgIStClGYGJV5ffPEFR48e5fXXX+fLL7+kefPmRR0Xbm5u2jckc7Ny5UpWrlypV16/fv1sV7XPS58+fSrcNBhCCFFcbt++TVxcnHY7Ojqa+Pj4XI95+PAhO3fuxNHRUafczs6OevXqFUeYQhiNQYlXmzZtSEtL4+zZs+zatYsqVapQq1atbGcXNmShbCGEEGXf7du3adK0CSmPU7Rlrq6ueHp65nnspEmTCA8P1ykztzDn8qXLknyJMs2gxEuj0VC5cmW9X/7n7zAZcsdJCCGKQkZGBiEhIcTExODg4CBr+hWzxMRE7VyHO3fupHfv3sTFxZHyOIWRX7SjtkvmGNn0eAtSz+fd3qtTGmNq66Tdjr3+iDUzThMXFyeJlyjTDEq8bt68WcRhCCFE0QkKCuKjjz4iKipKW+bk5MSECRNKMKryK6u/s/Tt21env2u7WFG3qS0AigbCIzJIT1YD2S2ArWBqqaF+x8qo1JWLP3ghjCxfIxdff/11Nm3apN0ODg7m9u3bxRaUEEIYKigoiIEDB+okXQBRUVFMnTq1hKIqvwra3yo12HdJ/N/W809FMrftuySiknH1opzK16/2L7/8wuXLl7XbPXr0yHZAuxBClKSMjAwmTJiQ7TCHZ8s0GhkGURQM7W9rl1TqeMZjaqk7YaqppYY6nvFYu6QWT8BClAL5etRoa2urXa8QZOyWEKJ0CgkJ0ZkAOSd3Lsfj3Lzo13ytaArT39YuqVjVT+VxbGXSH6sxtdBgUfuJ3OkS5V6+Eq9mzZqxYcMGOnTogIODA5A5zis4ODjPY7t161a4CIUQIg9paWlMmjQp27VWs5P88EkxR1RGpCbDkDqZP2+MgiqW+TqsqPpbpQZLR/mzEBVLvhKvWbNmMWDAAIYNG6YtW7Vqld4EpdnJyMgwPDohhCgACwuLfNWzrCaDtgHQPHN9vnAEWr8MJib5Plz6W4iCy1fi1bt3by5dusS+ffuIiorC398fDw8PWTRaCFGqODg4UKdOHaKjo3MdEuHUxNZ4QZVSmmM74OcZfxfMHQQ1HGHsAqiVv+kapL+FKLh8Tyfh7OzMmDFjgMyldrp3786sWbOKLTAhhCgotVrNnDlzGDt2LCqVSicZyJrgWVEU1OrspjGoOK5fv45m94/ovVX4VwwsHAWjZuerHelvIQrOoGGMN27ckPlwhBClxrFjx7Q/nz59ms8//1xvuRknJye+/PJLY4dW6mg0GkJDQ9GfyoG/y7Z9m2sb2fV3nTp1dOpIfwuRPYMmUHV2di7qOIQQIk+XLl3SK0tOTtaZZ1BRFKKioli7di1Xr14lLi4OOzs72rRpw9WrV40ZbqkUExNDcnJyLjUUiL8HFKy/16xZI/0tRD4YlHgJIYRRPbyLWg0jRozQ2+Xo6Ii3t7dOmaIoDB8+nOjoaGNFWCakm1Zmu2t/YHuedVUq6W8hioMkXkKI0i85AY0G1s6Aps/dcE9+ksDGCxqUZ0ZOqNCwcXoCls+9TLfzGMz82QjxlmbV7PNVTVGkv4UoDpJ4CSHKjKbO0Lbx86XJqC1+Z8MpDzSKGrVKw9D2v+Puov847dIto4RZujXrkvn24l8xZD/OSwVVbSHpofS3EMVAEi8hRJnn7nKZZrUjuZ9kQ82qCVSzyG0MUwVnYpI5ZcTCUWQuUv1s8vW/tw+7D4YdP+bYhPS3EIaTxEsIUS5Us0iWBCC/OveHT1fBsk/hQczf5XaOMGY+PMl7rUTpbyEMUySrYj148IDIyMiiaEoIIYQxdO4P3x7/e3vmZlh6PrNcCFFsDE68EhISmDBhAvb29tSsWZMGDRpo9x0/fpy+ffty+vTpIglSCCFEMbCwhl/iMz/tPAu0XJAQwjAGJV4PHjygY8eOLFmyhLp169K0aVOdGYtbtmzJ4cOHWbduXZEFKoQQQghR1hmUePn7+3P16lU2btzIqVOnGDRokM5+c3NzPDw8OHDgQJEEKYQQQghRHhiUeG3fvp1+/frx5ptv5linfv363Llzx+DAhBBCCCHKG4MSr5iYGJo1a5ZrHTMzszyWpRBCCCGEqFgMSrxq1KiR51uMly9fxsHBwaCghBBCCCHKI4MSr27durFt27YcHyVevHiRXbt20atXr0IFJ4QQQghRnhiUeM2YMYOMjAzc3d1Zt24dcXFxQOZK9itWrODll1/GzMyMqVOnFmmwQgghhBBlmUEz17/44osEBgYycuRI3nrrLSBzdfoWLVqgKApWVlZs2rSJRo0aFWmwQgghhBBlmcFLBvXv358bN26watUqjh8/zoMHD7C2tqZjx46MHj0aOzu7ooxTPCs1GYbUyfx5YxRUsSzZeIQQQgiRL4Vaq7F69epMmjSpqGIR+aXJ+PvnC0eg9cslF4sQQggh8q1I1moURnR0O3zQ8e/tuYPgnRfhfHDJxSSEEEKIfDHojtfq1avzrKNWq7G2tuaFF17ghRdeMOQ04jmaYztg0RhA0d3xVwysmlUiMQkhhBAi/wxKvHx8fFCpVPmu36RJE5YsWcLLL+f/kdjJkyfx8/PjyJEjPH36lBdffJHJkyfnOlv+89LS0li4cCFr1qwhMjKS6tWr069fPz7//HNq1aqlU/fmzZs6C30/z8/PD39//3yfu6hpNBo0AZ+hl3SBTllGRkY2+4UQQghRGhiUeAUEBBAUFMSvv/5K7969cXd3x97enrt373L48GH27NlD//796datG2fOnCEwMJC+ffsSEhJChw4d8mz/4MGDeHl5UaVKFYYMGYKVlRVbt25l8ODBREZGMmXKlDzb0Gg0eHt7s3v3bjp16sQbb7zBtWvXWL58Ofv37+fYsWPUrFlT77hWrVoxYMAAvfLu3bvnp2uKTUxMDPwVnWe9sLCwfPWxEEIIIYzPoMTLxsaGPXv2sH//fnr06KG3/9ChQ/Tt25e3336byZMn4+vrS8+ePVmwYAFbt27Nte309HR8fX1Rq9UEBwfTunVrAGbNmoWbmxvTp09n4MCBODs759rOqlWr2L17N0OHDmXdunXaO3Q//vgj48eP57PPPmPp0qV6x7Vu3bpE72w9L920Mj94zYfgLcD2POtnzakmhBBCiNLHoMH18+bN480338w26YLMu0ODBg3i888/B8DDw4M+ffoQGhqaZ9sHDhwgIiKCYcOGaZMuyEz2pk+fzpMnT1i1alWe7SxbtgyA+fPn6zwWHTduHC4uLqxbt46UlJQ82yk1qtnnq1pBpvFITk5GpVKhUqlkXU0hhBDCCAxKvC5cuICTk1OudZycnLhw4YJ2u1mzZsTHx+fZ9qFDhwDo3bu33j4vLy8Afv/991zbSE1N5fjx47zwwgt6d8ZUKhWenp4kJydz6tQpvWOjo6P57rvvmDdvHitWrCAiIiLPmI2iWReo4QjkPrauTZs2+W7y2fFgwcHBMj5MCCGEKGYGJV5Vq1YlJCQk1zohISFUrVpVu52cnIyVlVWebV+7dg0g21nva9euTdWqVbV1chIREYFGo8lx5vys8uza2bt3Lx988AEzZsxg7NixNGrUiJEjR5b8HSETExi74H8bzydfqmeqmeSruaCgIJo1a6bd7tu3L/Xr1ycoKKiQgQohhBAiJwYlXt7e3hw+fJj33nuP+/fv6+yLi4vj/fff5/Dhw3h7e2vLz549S8OGDfNsOyEhAch8tJgda2trbZ3CtPFsPQALCwtmzpzJ6dOniY+P58GDB+zbtw83NzfWrl2rXRopN2lpaSQmJup8ilTn/vDpKqheW7fczhFGzcnz8IcPH3LlyhVWr17NwIEDiYqK0tkfFRXFwIEDJfkSQgghiolBg+vnz5/P4cOH+fHHHwkICMDV1ZVatWpx7949wsPDSUtLo0mTJsyfPx+A2NhYUlJS8PHxKcrYi1StWrWYM0c3eenZsyedO3embdu2BAUFcebMGdq2bZtjG/Pnz2f27NnFG2jn/tCqOwyrl7k9c3PmzPU3/8j1sMOHD7N+/XoyMjJYu3YtiqI/LYWiKKhUKiZOnIi3t3e+754JIYQQIn8MuuNVo0YNTpw4wYwZM3BwcODChQscPHiQCxcu4ODgwIwZMzhx4gQ1atQAMh8Rnjlzho8++ijPtrPuUuV0VysxMTHHO1kFaePZermxsLBg5MiRQGbykptp06aRkJCg/URGRubZvkHUzyREzbtkPob8n0uXLnHmzBmdT0hICOvXr0dRFGJiYnJ9bKooCpGRkWzZsqV4YhdCCCEqMIPXarS0tGTu3LnMnTuXR48ekZiYiLW1db7GceXm2fFX7dq109kXGxtLUlISbm5uubbh4uKCWq3OcSxYbuPIspP1pmBe47zMzMwwMzPLV5uFUsUSfonXLXt4F7UaRowYoVfd0dFR+9j38ePH+TrFW2+NpHPnztSrV6+w0QohhBDif4pkrUYrKyvq1KlT6KQLMqeeANizZ4/evt27d+vUyYm5uTlubm5cuXKFW7du6exTFIW9e/diaWlJ+/bt8xXT8ePHAahfv36+6peI5AQ0Glg7A07/pPvZOD0BFRog8w5efjx58lTmBBNCCCGKWKlbJLtnz564uLiwfv16zp49qy1PSEhg3rx5VK5cWWege0xMDJcvX9Z7rPjOO+8AmY//nh3PtHTpUq5fv87w4cMxNzfXloeFhWU77ikoKIhVq1ZRrVo1XnnllaL6msWmqTO0baz76doimWEdfket0uDg4IClpWWOx6sA+2rGi1cIIYSoSAx+1BgZGcnnn3/Ovn37iI6O5smTJ3p1VCoV6enpBQvI1JTly5fj5eVFt27ddJYMunXrFosWLdK58zRt2jRWrVpFQECAzuD9UaNGERgYyIYNG7hx4wYeHh6Eh4cTFBREgwYNtJO7Zpk0aRIRERF07twZJycnMjIyOHPmDKGhoZiZmbFy5cp8jQkrrdxdLtOsdiT3k2zoYpeOzxeZ5c+mmlmTUnw8GKb+aOwIhRBCiPLPoMTr+vXrdOzYkYcPH9K8eXPS0tJwdnamSpUqXL9+nadPn9KqVStsbW0NCqpHjx6Ehobi5+dHYGCgdpHshQsXMnjw4Hy1oVar2bZtGwsWLGDNmjX83//9H9WrV2fMmDF8/vnneus0jhgxgq1bt3Ls2DHi4uLQaDTUqVOHsWPHMmXKFJo0aWLQdylNqlkkU80imcaeUNUMPvoGop55muhUC77+AOrXzrkNyFwHMzw8nISEBGxsbHB1dUWtLnU3T4UQQohSx6DEa/bs2SQkJLB//348PDxQq9WMHj2aWbNmERMTw/jx47l48SL79u0zODA3Nzd+++23POutXLmSlStXZrvPzMwMPz8//Pz88mxn7NixjB07tqBhllmvdwNvdwg5DzEPwKE6dG2Z+YLkmas5HxcWFsbmzZt1ViGwtbVl0KBBBZo1XwghhKiIDLpNsW/fPvr27aszyD1rfJSDgwOBgYEATJ8+vQhCFMXFxAS6t4GhPTP/m9e0XWFhYSxbtkxv6af4+HiWLVtGWFhY8QUrhBBClAMGJV5xcXE6j95MTU11pikwMzPD09OTHTt2FD5CUSpoNBo2b96ca50tW7ag0WiMFJEQQghR9hj0qNHOzk5nTis7Oztu3ryp27Cpab4WxRal16VLl7Q/R0dH5/nn+fDhQ3bu3Imjo6O2zM7OTuYCE0IIIf7HoMSrUaNGREREaLfd3NzYvXs3169fx8XFhfv377Nly5Z8rc0oSp+Yv0D13GSsrq6ueHp65nnspEmTCA8P126bW5hz+dJlSb6EEEIIDEy8XnnlFfz9/YmPj8fW1paJEyfy66+/0rJlS5o2bUp4eDiJiYn4+/sXcbjCGOKTQNHAyC/aUdslc1Lc9HgLUs/nfeyrUxpjausEQOz1R6yZcZq4uDhJvIQQQggMHOM1fvx4Dh06pF1EuXv37mzcuBFnZ2f+/PNP7O3t+eabb/D19S3SYIVx1Xaxom5TW+o2taV+x8qYWmagO/PXsxRMLTOo37Gy9pispE0IIYQQmQy642VtbU3Hjh11ygYNGsSgQYOKJChR+qjUYN8lkai9tmQmX6pn9mYmY/ZdElHJdF5CCCFEjgz63+TLL7/MzJkzizoWUcpZu6RSxzMeUwvdNxdNLTXU8YzH2iW1hCITQgghygaDEq/jx4+TkZFR1LGIMsDaJRWXN+9rt+u+8gDXYff0ki5NhsLtiw8BOHXqlPy+CCGEEBiYeDVp0oRbt24VdSyijHj2caKFwxO9x4vn9kfj33c3gXPPATBu3Djq169PUFCQEaMUQgghSh+DEq8PP/yQbdu2cfHixaKOR5Rx5/ZHs+LjE8Tf1b0DFhUVxcCBAyX5EkIIUaEZNLjexcWF7t2706lTJ8aNG0eHDh2wt7dHpVLp1e3WrVuhgxRlgyZDYeuX57N98VFRFFQqFRMnTsTb21v7RqwQQghRkRiUeHXv3h2VSoWiKCxevDjbhCuLjO2pOCLOxOnd6XqWoihERkYSEhJC9+7djReYEEIIUUoYlHjNmjUr12RLlG/qSgpNx8XolSfGpeXr+JgY/WOFEEKIisCgxEtmpBfZsbYzy1c9BweHYo5ECCGEKJ1kuktRZBq2tcPWvoru3KrPUKlU1K1bl65duxo3MCGEEKKUKFTiFRYWxieffEL//v3p1auXtvzWrVts2rSJBw8eFDpAUXaoTVS88UnLzI3nkq+sR9Nff/21DKwXQghRYRmceH3yySe0b9+eRYsWsWPHDg4ePKjdpygKw4YNY82aNUUSpCg7WvV0ZMwiN2xrVdEpd3JyYsuWLbz++uslFJkQQghR8gxKvAICAli0aBH9+vXj/PnzTJs2TWd//fr1cXNzY/v27UUSpChbWvV0xH+nF4NntgJg6dKl3LhxQ5IuIYQQFZ5Bg+u///57mjZtytatWzE1NaVy5cp6dZo0acK+ffsKHaAom9QmKuo1qwZA+/bt5fGiEEIIgYF3vC5evIinpyempjnnbfb29ty7d8/gwIQQQgghyhuDEi9TU1OePHmSa53o6GiqVq1qUFBCCCGEEOWRQYnXiy++yIEDB3Kclf7x48fs27ePdu3aFSo4IYQQQojyxKDE6+233+bq1au8++67pKXpzlaemJiIj48PsbGx+Pr6FkmQQgghhBDlgUGD699++2327dvHihUrCAwMxNbWFgA3NzcuXbpEcnIyPj4+DBw4sChjFUIIIYQo0wyex2v9+vUsXbqUBg0aEBUVhaIonDp1inr16vHDDz/w888/F2WcQgghhBBlnkF3vLL4+vri6+tLSkoKDx8+xNraWgbUCyGEEELkwKDEKykpSSfBMjc3x9zcvMiCEkIIIYQojwx61Ghvb8/w4cPZtWsXGo2mqGMSQgghhCiXDEq8GjZsyIYNG/jHP/6Bo6MjkyZN4vTp00UdmxBCCCFEuWJQ4nX+/HnOnj3LpEmTMDEx4d///jdubm40a9aM+fPnc/v27aKOUwghhBCizDP4rcaWLVuyaNEi7ty5w+7duxk+fDh37txhxowZuLi40L17d1asWGFwYCdPnqRv377Y2tpiaWlJp06d2LRpU4HaSEtLY86cOTRq1IgqVarg6OjIO++8k+tSRuvWrcPNzQ1LS0uqVatGv379OHPmjMHfQwghhBAii8GJVxaVSoWnpyerV6/m7t27rF27Fk9PTw4fPsy4ceMMavPgwYO4u7sTGhrKm2++ybvvvktsbCyDBw9m8eLF+WpDo9Hg7e2Nn58fdnZ2TJw4kc6dO7N8+XI6d+7M/fv39Y754osvGDFiBPfu3ePdd99l0KBBBAcH06VLFw4fPmzQdxFCCCGEyFKo6SSel56eTlpaGmlpaQYPuk9PT8fX1xe1Wk1wcDCtW7cGYNasWbi5uTF9+nQGDhyIs7Nzru2sWrWK3bt3M3ToUNatW4dKpQLgxx9/ZPz48Xz22WcsXbpUW//atWv4+/vTuHFjTpw4gY2NDQDvvfcenTp1wtfXlz///BO1utC5qhBCCCEqqEJnERkZGfz6668MHjyY2rVrM3bsWEJCQujduzdr1qwpcHsHDhwgIiKCYcOGaZMuABsbG6ZPn86TJ09YtWpVnu0sW7YMgPnz52uTLoBx48bh4uLCunXrSElJ0ZYHBASQnp7OjBkztEkXQOvWrRk6dCiXLl0iNDS0wN9HCCGEECKLwYnXsWPH+OCDD3BwcGDAgAFs3ryZF154QTvu67fffmPYsGEFbvfQoUMA9O7dW2+fl5cXAL///nuubaSmpnL8+HFeeOEFvTtjWY9Gk5OTOXXqVJGeVwghhBAiNwY9amzUqBHXr19HURTq1KnD1KlTGTlyJM2bNy90QNeuXdOe43m1a9ematWq2jo5iYiIQKPRZNvGs21fu3aNrl27an+uWrUqtWvXzrW+EEIIIYShDEq8YmNjeeuttxg5ciQ9evTQeZT3rLS0NMzMzArUdkJCAoDO475nWVtba+sUpo1n62X9XKtWrXzXz07W+Lbn40hMTMzxmKSkpMwfIs5BanKu7efqzlUATl+FpJQ86ubh0q3M/96+GE/a43SD27l7M/O7JSUl5doHxlTa+ruo+hqkv/OjPPd3kfU1SH/nQ3nu79LW1yUh63srilL0jSsGePz4ca77T58+rbz33ntK9erVC9y2p6enAijXrl3Ldr+jo6NibW2daxuHDx9WAGX48OHZ7v/pp58UQPnqq6+0ZZUqVVLq1KmTbf2rV68qgNK/f/9cz+vn56cA8pGPfOQjH/nIpxx8IiMjc/3/viEMuuOV3bqM8fHxrF27lhUrVnD+/HkURTFo/casu1Q53V1KTEykWrVqhW7j2XpZPxekfnamTZvG5MmTtdsajYYHDx5Qo0aNHO8KGlNiYiJ169YlMjJSexdPFB/pb+OS/jYu6W/jkv42LkVRePToEY6OjkXedqGnk9i3bx8rVqxg27ZtpKWloSgKnTt3ZvTo0QwePLjA7T07nqpdu3Y6+2JjY0lKSsLNzS3XNlxcXFCr1TmOycpuHFmjRo04evQosbGxeuO8cht39iwzMzO9R6u2tra5HlMSrK2t5S+uEUl/G5f0t3FJfxuX9Lfx5HWzxVAGvdUYGRnJnDlzaNCgAV5eXgQGBlKjRg0URcHHx4fDhw8zduxYrKysCty2h4cHAHv27NHbt3v3bp06OTE3N8fNzY0rV65w69YtnX2KorB3714sLS1p3759kZ5XCCGEECI3+U68nj59yubNm+nTpw8uLi74+/sTFxfH8OHD2bNnjzbBMTUt3E20nj174uLiwvr16zl79qy2PCEhgXnz5lG5cmXeeustbXlMTAyXL1/We0z4zjvvAJmP/5RnBsctXbqU69evM3z4cJ1HoaNHj8bU1JQvvvhCp62zZ8+yYcMGmjZtyksvvVSo7yaEEEKICi6/g8Hs7OwUtVqtmJiYKL169VJWr16tJCUl6dRRqVSKr69voQeeHThwQKlUqZJiZWWl+Pr6KpMnT1acnZ0VQFm0aJFO3VGjRimAEhAQoFOekZGheHl5KYDSqVMn5dNPP1XeeOMNRaVSKQ0aNFDu3bund97PP/9cARRnZ2dl8uTJiq+vr2JlZaWYmZkpoaGhhf5eJS01NVXx8/NTUlNTSzqUCkH627ikv41L+tu4pL/Lj3wnXiqVSjExMVE+/vjjbJOWrDpFkXgpiqIcP35c6dOnj2Jtba2Ym5srbm5uysaNG/Xq5ZR4KUrmL6q/v7/SsGFDpXLlykrt2rWVsWPHKrGxsTmed+3atUr79u0Vc3NzxcbGRunbt69y+vTpIvlOQgghhKjYVIqSv0kq3n77bTZv3szjx48xNTXFy8uLkSNH4u3tTeXKlQFQq9WMHTuWn376qbhu0AkhhBBClFn5HuP1888/ExMTw9KlS2nbti07duxgyJAh2NvbM27cOFnHUAghhBAiD/m+4/W8S5cusXz5ctauXcv9+/e181S99NJLrF69Wm+NRCGEEEKIis7gRbKbNm3K4sWLiYqKYtOmTfTu3RuVSkVISAgNGzakZ8+erFmzpihjFaJcUalUdO/evaTDEEKUA3I9KTsMTryymJqaMnDgQH777Tdu3rzJ7NmzcXZ25uDBg/j4+BRBiOJ5N2/eRKVS0adPnzzrLlmyhNGjR9OyZUtMTU1RqVQcOnSo+IMsJ6SvS4f8/jlcu3aNefPm0a1bNxwdHalcuTJ169blrbfe4vLly0aKtuzIb7/evXuXDz74gI4dO2Jvb4+ZmRlOTk707NmToKCg4lnPrhyS/hZQBInXs5ycnJg5cyYRERHs3buXIUOGFGXzwgAfffQRK1euJC4ujpo1a5Z0OOWa9HXJmzlzJjNmzODhw4d4e3szadIkXnzxRdasWUPbtm0JDg4u6RDLpMjISFavXo2NjQ2vvfYaU6ZMoU+fPvz555+88cYb2nkTRdGQ/i7fCr1kUE569uxJz549i6t5kU87duygXbt21K5dm3fffZelS5eWdEjllvR1yevTpw+ffvopbdq00SnfuHEjQ4cOZfz48Vy4cKGEoiu7WrVqxcOHDzExMdEpf/ToER07dmT58uVMnDiR5s2bl1CE5Yv0d/lWpHe8ROnzj3/8Q2/tydz85z//YejQobi6umJhYYGNjQ1du3Zl69atxRhl+VDQvs5y584dhg4dip2dHRYWFri7u7Nv375iiLD88/Hx0Uu6AIYMGULjxo25ePEicXFxJRBZ2VapUiW9JADAyspK+9gsPDxcZ59cSwxnSH9nketJ6SeJl9Axbdo0Lly4wEsvvcSECRMYNGgQV65cYeDAgSxZsqSkwyt3Hj58iLu7O9euXWPs2LEMHTqUc+fO0adPH3755ZeSDq9cqVSpElD4Zc3E31JTUzlw4AAqlUrv7otcS4pebv0Ncj0pK+QKJHTs3LkTFxcXnbKkpCS6dOnCzJkzGTNmDBYWFiUUXflz/vx5hg0bxtq1a7VTskyYMIEOHTrwzjvv4OXlpbOmqDDMiRMnuHDhAh06dMDW1rakwymz7t27x/fff49Go+HevXvs3LmTyMhI/Pz8cHV11akr15LCK0h/g1xPygq54yV0PH+hBKhatSo+Pj4kJCRw8uTJEoiq/DIxMWHevHnaiyRAy5YtGTlyJPfv32fnzp0lGF35kJCQwKhRo1Cr1Xz55ZclHU6Zdu/ePWbPns3cuXNZunQpsbGx/Otf/8LPz0+vrlxLCq8g/Q1yPSkrJPESOu7du8fkyZNp2rQpFhYWqFQqVCoVU6ZMASA6OrqEIyxf6tWrl+1kw127dgUgLCzM2CGVKykpKbz22mtcvnyZuXPnyjxHhdSiRQsURSE9PZ0bN24we/ZsZsyYwRtvvEF6erpOXbmWFF5B+hvkelJWyKNGofXgwQM6dOjA7du3cXd3p1evXtja2mJiYsLZs2fZtm0baWlpJR1muWJvb59reUJCgjHDKVdSU1Px9vbm4MGDTJs2jenTp5d0SOWGiYkJ9evXZ9q0aZiamvLJJ5+wbNkyxo8fD8i1pKjl1d9Z5HpSNsgdL6G1YsUKbt++zdy5cwkNDWXJkiXMnTsXf39/OnXqVNLhlUt3797NtdzGxsaY4ZQbKSkp9O/fn7179/LJJ58wb968kg6p3OrduzeAzmTBci0pPtn1dxa5npQNkngJrYiICAC8vb319oWEhBg7nArh9u3b3Lp1S688q7+zmxpB5C4lJQVvb2/27t3Lxx9/zMKFC0s6pHIt65Fh1lujINeS4pRdf2eR60nZIImX0MoaGxAaGqpTvn79ehmUWUwyMjKYPn26zhIg58+fZ82aNdSsWZO+ffuWYHRlT9bjxb179zJ58mT+9a9/lXRI5cK5c+d4+vSpXvmDBw+0j3Cf/V2Va0nhFLS/s8j1pGxQKbLoU5lz8+ZNGjRogKOjI56entnWadKkCf/85z9ZsGCBdo26o0ePcvXqVby8vLQTfQ4YMIABAwYAmRPvtWjRgqSkJF5//XWcnZ05d+4c+/fvZ8CAAQQFBREQEFCh1uAsrr6GzEVtW7ZsSXx8PDVr1qRXr17cv3+fwMBAUlJS2Lp1q079iiy/fw6XL19m1apV1K5dm3HjxmVbz8fHh/r16xdjtGVHQfp1x44duLu7U69ePczNzbl16xb//e9/SU5OZtCgQQQGBmrfppNrSfaKq79BridliiLKnBs3bihArh8PDw9FURTFw8Mj13p+fn46bZ89e1bp3bu3Uq1aNcXKykrx8PBQ9u3bpwQEBCiAEhAQYPTvW5KKs6+zjo2MjFQGDx6sVK9eXalSpYrSuXNnZc+ePcb/sqVYfv8c8vozAJSDBw+W9NcpNfLbr/v27VNGjhypNG7cWLGyslJMTU0Ve3t75ZVXXlE2btyYbdtyLdFXnP0t15OyQ+54CSGEEEIYiYzxEkIIIYQwEkm8hBBCCCGMRBIvIYQQQggjkcRLCCGEEMJIJPESQgghhDASSbyEEEIIIYxEEi8hhBBCCCORxEsIIYQQwkgk8RJCiGLi7++PSqXi0KFDJR2KEKKUkMRLCFGmJCcnM2/ePNq2bUvVqlUxMzPDycmJrl27Mm3aNCIiIko6RCGEyJEsGSSEKDMePXrESy+9xPnz53F1daVnz57UqFGDuLg4Tpw4wdmzZ1m2bBljx44t6VABiIuLIy4ujnr16mFhYVHS4QghSgHTkg5ACCHy6+uvv+b8+fOMHTuWn376CZVKpbP/xo0bpKWllVB0+uzs7LCzsyvpMIQQpYg8ahRClBlHjx4F4P3339dLugAaNGhAkyZNdMru3bvHpEmTcHV1xczMDDs7O9544w3+/PNPveOvXbvG6NGjadCgAWZmZlSvXp1WrVoxceJEnn04EBMTw4QJE2jUqBHm5ubY2trStGlT3n33XRISErT1chvj9euvv9KjRw9sbGwwNzenVatWfPXVV6Snp+vUu3nzJiqVCh8fH8LDw3nttdeoVq0alpaW9OrVi3PnzhWoD4UQJUsSLyFEmVGjRg0Arl69mq/6ERERtGvXjq+//pqGDRvy4Ycf0rdvX3bt2kWnTp04fvy4tm50dDRubm6sW7eO1q1bM2nSJIYPH46DgwPff/89GRkZADx+/Bh3d3eWLFmibdPHx4fGjRuzZs0a7t+/n2dcX331Ff379+f8+fMMGzaM999/n5SUFKZMmcKgQYPIbgTIzZs36dSpEw8ePODtt9/G09OT/fv306NHD+7evZuv/hBClAKKEEKUEdu2bVMAxcrKSpkyZYqye/duJS4uLsf6Xbp0UUxMTJRdu3bplF+5ckWxsrJSXnzxRW3ZN998owDK119/rdfOX3/9pf15+/btCqBMnDhRr96jR4+U1NRU7bafn58CKAcPHtSWhYeHK6ampkqtWrWU27dva8tTU1OVl156SQGU1atXa8tv3LihAAqgLFiwQOd8n332mQIo8+fPz7EPhBCli9zxEkKUGf3792fx4sUoisLixYvx8vLCzs4OV1dXPvjgA65du6atGxYWxpEjRxg1ahReXl467TRu3BhfX1/++OMPvUeO5ubmeuetXr26Xll29bLesszN+vXrSU9PZ8qUKdStW1dbbmZmxsKFCwFYuXKl3nENGjRg6tSpOmVjxowB4OTJk7meUwhResjgeiFEmTJ58mR8fX3ZtWsXR44c4dSpUxw/fpzvvvuOFStWEBgYSP/+/Tl27BgAd+/exd/fX6+dy5cva//bokULXn31VaZNm8b777/P/v376dOnDx4eHri4uOgc161bNxwcHFiwYAHnzp2jX79+eHh40LRp02zHnT0vLCwMgO7du+vt69y5M1WqVOHs2bN6+1q3bo1arftvZScnJwDi4+PzPK8QonSQxEsIUeZYWVkxaNAgBg0aBEBCQgLTp0/n+++/Z8yYMURFRfHgwQMA/vvf//Lf//43x7aSk5MBqF+/PseOHcPf35+dO3eyadMmAJo0acKcOXO057KxseHYsWPMmjWLX3/9lZ07dwJQt25d/vnPf/Lee+/lGntiYiIA9vb2evtUKhX29vZERUXp7bO2ttYrMzXNvIRnjT8TQpR+8qhRCFHm2djY8O233+Ls7ExcXBx//PGHNlFZsmQJiqLk+Bk1apS2nRYtWrBlyxYePHjA0aNHmTVrFrGxsQwePJjDhw9r69WrV4+VK1dy//59wsLCWLhwIRqNhvfff58NGzbkGmtWXNkNiFcUhbt372abZAkhygdJvIQQ5YJKpcLS0lK73bFjR+DvKSgKolKlSnTq1InZs2fzzTffoCgKO3bs0KunVqtp3bo1n3zyiTbh2r59e65tt2nTBiDbKSaOHz9OamoqrVu3LnDMQoiyQRIvIUSZsXTp0hwHkv/yyy9cunQJW1tbWrRogZubGx07dmTDhg0EBgbq1ddoNPz+++/a7dOnT2sfAz4r685UlSpVALhw4UK2d6uer5eTYcOGYWpqyldffUV0dLS2/MmTJ3z66acA+Pj45NqGEKLskjFeQogy47fffuPdd9/F1dUVd3d3HB0dSU5OJiwsjJCQENRqNd9//732zcINGzbQo0cPhgwZwtdff03btm0xNzfn9u3bHD16lPv375OamgrAmjVrWLp0Kd26daNhw4ZYW1tz8eJFdu7cSfXq1Rk9ejQAe/fuZerUqbi7u9O4cWNq1KjB9evX2b59O1WqVOH999/P9Ts0bNiQhQsXMmXKFFq2bMmbb76JpaUlv/76K1euXMHb25sRI0YUb0cKIUqMJF5CiDJj4cKFuLu7s3fvXoKDg4mJiQGgTp06jBo1ig8//JB27dpp6zdo0ICwsDC++uorfvnlFwICAjAxMcHBwYFu3boxcOBAbd2hQ4eSmprK4cOHOXHiBGlpaTg5OTF+/HimTp1KvXr1APDy8uLmzZsEBwcTFBREUlISderUYfDgwXzyySc0a9Ysz+8xefJkXF1d+eqrr1i7di1PnjyhcePGLF68mI8++ihfb0cKIcomWSRbCCGEEMJIZIyXEEIIIYSRSOIlhBBCCGEkkngJIYQQQhiJJF5CCCGEEEYiiZcQQgghhJFI4iWEEEIIYSSSeAkhhBBCGIkkXkIIIYQQRiKJlxBCCCGEkUjiJYQQQghhJJJ4CSGEEEIYiSReQgghhBBGIomXEEIIIYSR/D8C3gVYsGezWgAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Barchart\n",
    "n = 5\n",
    "r = np.arange(n)\n",
    "width = 0.2\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "plt.bar(r, F22_summary[\"avg_QC_lr\"], label = \"Bag of words\", width = width, edgecolor = \"black\", color = \"#00b0f0\")\n",
    "plt.bar(r+width, F22_summary[\"avg_QC_bert\"], label = \"BERT\", width = width, edgecolor = \"black\", color = \"#ffc000\")\n",
    "plt.bar(r+2*width, F22_summary[\"avg_QC_llama\"], label = \"prompted LLaMA\", width = width, edgecolor = \"black\", color = \"#92d050\")\n",
    "\n",
    "plt.errorbar(r, F22_summary[\"avg_QC_lr\"], yerr = [F22_summary[\"sys_error_lr_lower\"],F22_summary[\"sys_error_lr_upper\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+width, F22_summary[\"avg_QC_bert\"],yerr = [F22_summary[\"sys_error_bert_lower\"], F22_summary[\"sys_error_bert_upper\"]], fmt = \".\", color=\"dimgray\")\n",
    "plt.errorbar(r+2*width, F22_summary[\"avg_QC_llama\"],yerr = [F22_summary[\"sys_error_llama_lower\"],F22_summary[\"sys_error_llama_upper\"]], fmt = \"o\", color = \"dimgray\", label = \"systematic unc.\")\n",
    "\n",
    "plt.errorbar(r+width/4, F22_summary[\"avg_QC_lr\"] - F22_summary[\"sys_error_lr_lower\"]+ F22_summary[\"sys_error_lr_upper\"], yerr = F22_summary[\"unc_QC_lr\"], fmt = \"o\", color=\"k\", label = \"statistical unc.\")\n",
    "plt.errorbar(r+width+width/4, F22_summary[\"avg_QC_bert\"] - F22_summary[\"sys_error_bert_lower\"] + F22_summary[\"sys_error_bert_upper\"],yerr = F22_summary[\"unc_QC_bert\"], fmt = \"o\", color=\"k\")\n",
    "plt.errorbar(r+2*width+width/2, F22_summary[\"avg_QC_llama\"] - F22_summary[\"sys_error_llama_lower\"] + F22_summary[\"sys_error_llama_upper\"],yerr = F22_summary[\"unc_QC_llama\"], fmt = \"o\",color=\"k\")\n",
    "\n",
    "\n",
    "print(r)\n",
    "plt.xlabel(\"Session\")\n",
    "plt.ylabel(\"Average fraction of sentences with code\")\n",
    "plt.title(\"Comparisons of Quantities code across units\")\n",
    "plt.ylim((0,0.4))\n",
    "plt.xlim((-0.2,5.2))\n",
    "\n",
    "# plt.grid(linestyle='--') \n",
    "plt.xticks(r + width,['L1a','L1b','L2','L3a', 'L3b']) \n",
    "plt.legend(loc = (0.41,0.6), prop={'size': 12}) \n",
    "\n",
    "plt.savefig(\"barchart_QC.png\")\n",
    "plt.savefig(\"barchart_QC.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "df3bf382-a81f-4856-be46-c7e3a9b8bec7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlEAAAHOCAYAAAC4pFzVAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAACK30lEQVR4nOzdd1RU19oG8GeG3gZQiiIKIvbesKAgNowxGmMBjS3W6I2JJU2NgiZizLV8uSYxGhHJtWGLRhPFhgVEhViSWCliRDCCNEEFYfb3B5eJ41APg7Tnt9asxeyzzz7vAc7wss8+e8uEEAJEREREVCbyyg6AiIiIqDpiEkVEREQkAZMoIiIiIgmYRBERERFJwCSKiIiISAImUUREREQSaCWJSklJwb1797TRFBEREVG1IDmJSk9PxwcffABbW1tYW1ujcePGqm0XLlzA4MGD8dtvv2klSCIiIqKqRlISlZKSgm7dumHdunVo2LAhWrZsiRfn7GzXrh3CwsKwbds2rQVKREREVJVISqJ8fX1x+/Zt7Ny5E5GRkRg1apTadiMjI7i7u+PkyZNaCZKIiIioqpGURP38888YMmQIRo8eXWQdR0dHxMfHSw4sIiICgwcPhoWFBUxMTNC9e3fs2rVLcnupqalo0KABZDIZBg0aVGS94OBguLu7w8zMDAqFAh4eHjhx4oTk4xIREVHNJCmJSkxMRKtWrYqtY2BggKysLElBhYSEwNXVFaGhoRg9ejTeffddPHjwAF5eXli9erWkNt977z2kp6cXW2fr1q0YNGgQbty4gUmTJmHixIm4du0aBgwYgD179kg6LhEREdVMkpKounXrlvg03s2bN1G/fv0yt52bm4tp06ZBLpfjzJkz2LhxI1avXo2rV6+iWbNmWLhwIe7evVumNvfu3Yvt27dj5cqVRdZJTU3F7NmzYWVlhUuXLmHdunVYt24dLl26hLp162LmzJl4/Phxmc+HiIiIaiZJSZSbmxsOHDhQ5O2669ev48iRI+jfv3+Z2z558iRiYmIwduxYdOjQQVVubm6OhQsXIicnB4GBgaVuLykpCTNnzsT48ePx+uuvF1lv9+7dSEtLw+zZs2Fvb68qt7e3x3vvvYfk5GT89NNPZT4fIiIiqpkkJVGLFi1CXl4eXF1dsW3bNiQnJwMAbty4AX9/f/Tt2xcGBgb46KOPytz2qVOnAAADBw7U2Obp6QkAOH36dKnbe/fdd6Gjo4Ovv/76lR6XiIiIajZdKTu1bdsWQUFBGD9+PCZMmAAAEEKgTZs2EELAzMwMu3btQtOmTcvcdlRUFAAUum+9evVgamqqqlOSrVu3Yt++fdi/fz8sLS2LHRNV3HELyko6bnZ2NrKzs1XvlUolUlJSULduXchkslLFTERERJVLCIHHjx/Dzs4OcnnR/U2SkigAGDp0KO7cuYPAwEBcuHABKSkpUCgU6NatG9555x1YWVlJarcg0TE3Ny90u0KhKHGAOAAkJCTg/fffx5gxYzBs2LByHVehUKjVKcqKFSuwdOnSEo9FREREVd+9e/fUhvi8THISBQB16tTB3Llzy9NEhZk6dSr09PTwn//855Udc8GCBZg3b57qfXp6Oho1aoR79+6pEjEiIiKq2jIyMtCwYUOYmZkVW69cSVRFKOgJKqrXJyMjA5aWlsW2ERgYiMOHD2P37t2l7hF78bh169bVOOaLdYpiYGAAAwMDjXKFQsEkioiIqJopaShOqZKoH3/8UXIABWOmSuvF8UedO3dW2/bgwQNkZmbCxcWl2DYuX74MABozqRcIDg6GTCZD+/btceXKFdVxIyMjERUVpZFEFTdeioiIiGqnUiVRkyZNUsvGhBAlZmcFdcqaRLm7u2PFihU4evQovL291bYFBwer6hSnR48eyMzM1CjPzMxEUFAQ7O3t4enpiUaNGqkdd8eOHTh69Ci6d+8u6bhERERUe8jEiysHF6GweZn27NmDX375Bf369UPv3r1ha2uLv//+G2fOnMHJkycxZMgQjBgxAhMnTixTQLm5uWjevDnu37+P8+fPq+aKSk9Ph4uLC+Li4nDr1i04OjoCyJ89PT09HfXr1y/xdltcXBwaN24MT09PHDlyRG1bamoqGjduDD09PVy+fFk1kCw+Ph4dO3YEAMTGxpZ4f/RFGRkZMDc3R3p6Om/nERERVROl/ftdqp6olxOh/fv349ixYwgODsaAAQM06h89ehRDhw7F1KlTyxg2oKuri02bNsHT0xNubm7w9vaGmZkZ9u7di7t372LVqlWqBArIH8wdGBiIgIAATJo0qczHK2BpaYlvvvkG48ePR6dOneDl5QUACAoKwqNHjxAUFFSmBIqIiIhqNkmTbfr5+WH06NGFJlBA/oSVo0aNwhdffCEpKA8PD4SGhsLV1RVBQUFYv349bG1tsXPnTsyfP19Sm6Uxbtw4HD58GC1atEBAQAC2bNmCVq1a4ejRo0WOryIiIqLaqVS3815mYmKCOXPmYPny5UXWWbhwIb7++mvJixDXBLydR0REVP2U9u+3pJ4oMzMznDlzptg6Z86c4e0vIiIiqrEkJVFvvvkmzp07h5kzZ+Lhw4dq2x4+fIh3330X4eHhGD58uFaCJCIiIqpqJN3OS01Nhbu7O/78808YGBjA2dkZNjY2ePjwIaKjo5GdnY02bdrgzJkzsLCwqICwqwfeziMiIqp+KvR2nqWlJS5cuIAlS5bAzs4O165dQ0hICK5duwY7OzssWbIE58+fr9UJFBEREdVsknqiXvb48WNkZGRAoVBwHNQL2BNFRERU/Wh1nqiSmJmZMXkiIiKiWqVcSVRWVhb279+PK1euqHqiOnTogDfffBMmJibaipGIiIioypGcRO3duxfTp09HWloaXrwjKJPJYGFhgR9++AFvvfWWVoIkIiIiqmokJVHnzp2Dt7c3dHR0MHXqVHh4eKB+/fp48OABQkJCEBgYCG9vb5w+fRo9evTQdsxERERElU7SwPIhQ4bg1KlTCAsLQ/v27TW2//777+jZsyc8PDxw8OBBrQRaHXFgORERUfVToVMchIeHw8vLq9AECgDatWuH0aNH49y5c1KaJyIiIqryJCVRT548ga2tbbF1bG1t8eTJE0lBEREREVV1kpIoR0dHHDt2rNg6J06cgKOjo5TmiYiIiKo8SUnU6NGj8dtvv2HixIlISEhQ25aYmIhJkybht99+g5eXl1aCJCIiIqpqJA0sf/LkCTw8PBAREQF9fX04OzvD1tYWf//9N6Kjo5GTkwMXFxeEhITAyMioIuKuFjiwnIiIqPqp0IHlxsbGOHPmDHx9fWFvb4/r168jJCQE169fh729PZYuXYrTp0/X6gSKiIiIajaunVeB2BNFRERU/XDtPCIiIqIKJOl2XlhYGObNm4cHDx4Uuj0xMRHz5s3D+fPnyxUcERERUVUlKYlas2YNDh48iHr16hW6vX79+jh06BDWrl1bruCIiIiIqipJSVRERAR69epVbB03Nzf2RBEREVGNJSmJevjwIRo0aFBsnXr16uHhw4eSgiIiIiKq6iQlURYWFvjrr7+KrXP37l2YmppKCoqIiIioqpOURHXv3h0//fQT7t27V+j2v/76C/v370fPnj3LFRwRERFRVSUpiZo3bx6ePHkCV1dX/Pjjj0hMTASQ/1ReYGAgXF1d8fTpU8yfP1+rwRIRERFVFZLmiXJzc8OaNWswf/58vPPOOwAAmUyGgnk75XI5vv76a7i5uWkvUiIiIqIqpFwzlv/+++/4/vvvERERgfT0dFhYWMDFxQXvvvsu2rRpo804qyXOWE5ERFT9lPbvt1aWfaHCMYkiIiKqfip0AWIiIiKi2o5JFBEREZEETKKIiIiIJKiySVRERAQGDx4MCwsLmJiYoHv37ti1a1ep9z98+DC8vb3RokULWFhYwNjYGC1atMCUKVNw+/btQveRyWRFviZNmqSlMyMiIqKaQNIUBxUtJCQEnp6eMDQ0hLe3N8zMzLB37154eXnh3r17pZp/6tdff8X58+fRrVs3vPbaa9DT08ONGzcQGBiIbdu24ddff0Xfvn019nNwcCg0YerQoYMWzoyIiIhqiir3dF5ubi5atGiB+Ph4nD9/XpW8pKenw8XFBXFxcbh9+zYcHByKbefZs2cwNDTUKD9x4gT69++PLl26ICIiQm2bTCaDu7s7Tp06pZVz4dN5RERE1U+1fTrv5MmTiImJwdixY9V6f8zNzbFw4ULk5OQgMDCwxHYKS6AAoF+/frC0tER0dLS2QiYiIqJaqNy387KyspCWloa8vLxCtzdq1KhM7RX0Ag0cOFBjm6enJwDg9OnTZQvyBeHh4UhNTUWvXr0K3Z6WloaNGzciOTkZderUgaurK9q2bSv5eERERFQzSU6i/P39sXr1aty6davIOjKZDLm5uWVqNyoqCgDQtGlTjW316tWDqampqk5pHD16FOfOnUN2djaioqJw6NAhWFlZYe3atYXWv3r1KmbMmKFWNmjQIAQGBsLGxqbYY2VnZyM7O1v1PiMjo9RxEhERUfUiKYlav349/vWvf0FXVxdubm6wt7eHrq52xqinp6cDyL99VxiFQqGqUxpHjx7F6tWrVe+dnZ2xc+dOdO7cWaPu/PnzMWLECDRr1gz6+vr4888/8fnnn+Pw4cMYMmQIwsPDoaOjU+SxVqxYgaVLl5Y6NiIiIqq+JA0sb968OVJTUxEaGopmzZppNaCBAwfi2LFjiIqKgrOzs8b2Bg0aIDMzs0yJFABkZmbi+vXrWLZsGY4fP47Nmzdj7NixJe6nVCrRt29fnD59Gnv37sVbb71VZN3CeqIaNmzIgeVERETVSIUOLL979y5Gjx6t9QQK+KcHqqgkqeDEysrU1BQuLi7Yv38/WrRogenTpyMpKanE/eRyOaZNmwYACAsLK7augYEBFAqF2ouIiIhqJklJVP369YscSF5eBWOhChv39ODBA2RmZhY6Xqq0dHV14eHhgaysLERGRpZqHysrKwD5g+iJiIiIAIlJ1MSJE3H48OEKSSrc3d0B5I9lellwcLBaHakSEhIAAHp6eqWqf+HCBQCAo6NjuY5LRERENYekMVG5ubkYM2YM7t+/jy+//BKdOnWCqampVgLKzc1F8+bNcf/+/SIn27x165YqoUlMTER6ejrq16+vdpsvMjISXbp00Wg/ODgYb7zxBkxMTBAfHw8TExMAwB9//IEWLVpoJFbnzp3DgAED8Pz5c9y4cQNNmjQp9blwsk0iIqLqp7R/v0v1SJ1cLodMJtMoF0LAw8OjyP2kTHGgq6uLTZs2wdPTE25ubmrLvty9exerVq1S6xFasGABAgMDERAQoLZcS9euXdGmTRu0a9cO9vb2yMrKwu+//46zZ89CT08PmzdvViVQALB69Wr88ssv6NWrFxo2bAg9PT1cu3YNR48ehUwmw7ffflumBIqIiIhqtlIlUW5uboUmURXFw8MDoaGh8PHxQVBQEJ4/f462bdti5cqV8PLyKlUbfn5+CAkJwenTp5GUlAS5XI5GjRph+vTpmDNnDlq2bKlWf9iwYUhLS8PVq1dx7Ngx5OTkoF69evD29sacOXPg4uJSEadKRERE1VSVWzuvJuHtPCIiouqn2q6dR0RERFQdSEqidHR08PnnnxdbZ/ny5VqbxZyIiIioqpGURAkhUJq7gLxTSERERDVVhd3OS0pKgpGRUUU1T0RERFSpSn2/7ccff1R7f+XKFY0yAMjLy8O9e/fw448/ok2bNuWPkIiIiKgKKvXTeUXNFfWyguaMjIywd+9eDBo0qHwRVmN8Oo+IiKj60epkmwAQEBAAID9Jmjx5Mt58800MGzZMo56Ojg7q1KmDHj16wNLSUkLoRERERFVfqZOoiRMnqr4+ffo0hg8fjqFDh1ZIUERERERVnaQ5CAp6pYiIiIhqK062SURERCRBqZIouVwOXV1d3L59W/VeR0enxBcn2yQiIqKaqkwLEBsbG6u9JyIiIqqtuABxBeIUB0RERNUPFyAmIiIiqkCSkqj//ve/iI+P13YsRERERNWGpJHfEydOhEwmg5OTE/r06QMPDw94eHigfv362o6PiIiIqEqSNCZqy5YtCAkJwalTp3Dv3j3VIPOmTZuqkqo+ffrA1tZW6wFXJxwTRUREVP2U9u93uQeWx8bG4uTJkwgJCcHp06eRkJCgSqpatGiBa9eulaf5ao1JFBERUfXzypKolw+6adMmrFy5EklJSZDJZMjLy9NW89UOkygiIqLqR+sLEBfm6dOnOHv2LEJCQhASEoJLly4hLy8PRkZGGDBgADw8PMrTPBEREVGVJSmJWrJkCUJCQhAREYGcnBwYGBigR48eWLx4Mfr27QsXFxfo6elpO1YiIiKiKkPS7Ty5XA6ZTIZ+/frh448/Ru/evWFgYFAR8VVrvJ1HRERU/VToZJvt2rUDABw/fhwjRozAyJEjsXbtWly5ckVSsERERETVjeSB5SkpKTh9+rRqPNS1a9cgk8lgaWkJd3d3eHh4oG/fvmjVqpW2Y6422BNFRERU/bzyp/OSk5Nx6tQphISEYM+ePUhOToZMJkNubq42mq+WmEQRERFVP6/k6bwCf//9t6pH6uTJk0hKStJGs0RERERVlqQk6tGjR6pep5MnT+LWrVsAACEE6tWrB29vb9VSMEREREQ1kaQkysbGBkB+0mRlZYURI0aokqYWLVpoNUAiIiKiqkhSEjV06FD07dsXHh4eaNOmjbZjIiIiIqryJCVRP/30k7bjICIiIqpWJM0TRURERFTbVdkkKiIiAoMHD4aFhQVMTEzQvXt37Nq1q9T7Hz58GN7e3mjRogUsLCxgbGyMFi1aYMqUKbh9+3aR+wUHB8Pd3R1mZmZQKBTw8PDAiRMntHFKREREVINobZ4obQoJCYGnpycMDQ3h7e0NMzMz7N27F3fv3sWqVaswf/78EtuYPXs2Dh48iG7dusHOzg56enq4ceMGDh8+DF1dXfz666/o27ev2j5bt27F+PHjYW1tDS8vLwBAUFAQkpOTsWvXLowcObJM58F5ooiIiKqfVz7Zprbk5uaiRYsWiI+Px/nz59GhQwcAQHp6OlxcXBAXF4fbt2/DwcGh2HaePXsGQ0NDjfITJ06gf//+6NKlCyIiIlTlqampcHJygq6uLi5fvgx7e3sAQHx8PDp27AgAiI2NhZmZWanPhUkUERFR9VOha+dVpJMnTyImJgZjx45VJVAAYG5ujoULFyInJweBgYEltlNYAgUA/fr1g6WlJaKjo9XKd+/ejbS0NMyePVuVQAGAvb093nvvPSQnJ3NAPREREalUuSTq1KlTAICBAwdqbPP09AQAnD59WnL74eHhSE1N1ZiaoaKPS0RERDWLVpZ9KSCEQHR0NAwNDdGwYUNJbURFRQEAmjZtqrGtXr16MDU1VdUpjaNHj+LcuXPIzs5GVFQUDh06BCsrK6xdu7bUxy0oK+m42dnZyM7OVr3PyMgodZxERERUvUjqidq3bx8mTJiA1NRUVVlcXBzatWuHFi1awNHREd7e3sjLyytz2+np6QDyb98VRqFQqOqUxtGjR7F06VJ8+eWX2Lt3Lxo2bIgjR46gS5cupT5uwf3Qko67YsUKmJubq15SE0kiIiKq+iQlUevXr8eVK1dgaWmpKps7dy6uXbsGDw8PtGvXDrt378bmzZu1FqhUq1atghACjx8/xoULF9C8eXO4urpi+/btWj/WggULkJ6ernrdu3dP68cgIiKiqkFSEnX9+nW4uLio3j9+/Bi//PILvLy8cPz4cVy8eBEtW7aUlEQV9AQV1etTMGK+rExNTeHi4oL9+/ejRYsWmD59OpKSkkp13ILbciUd18DAAAqFQu1FRERENZOkJColJQX16tVTvQ8NDUVubi7GjBkDANDT08OAAQMQExNT5raLG3/04MEDZGZmFjpuqbR0dXXh4eGBrKwsREZGluq4xY2XIiIiotpJUhKlUCjw6NEj1fuQkBDI5XL07t1bVaanp4esrKwyt+3u7g4gfyzTy4KDg9XqSJWQkAAgP8ZXeVwiIiKqOSRNtunu7o6YmBhcvXoVOjo6aNOmDRo0aIALFy6o6nh5eSEiIgKxsbFlajs3NxfNmzfH/fv3i5xs89atW3B0dAQAJCYmIj09HfXr11e73RYZGakxeBzIT4jeeOMNmJiYID4+HiYmJgDyJ9ts3Lgx9PT0ONkmERFRLVbav9+Spjh4//33MWrUKNjb26t6nL744gu1OufPn0enTp3K3Lauri42bdoET09PuLm5FbrsS0ECBeQP5g4MDERAQAAmTZqkKu/atSvatGmDdu3awd7eHllZWfj9999x9uxZ6OnpYfPmzaoECgAsLS3xzTffYPz48ejUqZPasi+PHj1CUFBQmRIoIiIiqtkkJVEjRozAt99+C39/fwCAt7e3WgJz+vRpZGRkYNCgQZKC8vDwQGhoKHx8fBAUFITnz5+jbdu2WLlypSq5KYmfnx9CQkJw+vRpJCUlQS6Xo1GjRpg+fTrmzJmDli1bauwzbtw4WFlZwc/PDwEBAZDJZOjcuTM+++wz9O/fX9K5EBERUc1U5dbOq0l4O4+IiKj6qbZr5xERERFVB5KTqNzcXKxduxYuLi5QKBTQ1f3nzuCVK1cwa9Ys3L59WytBEhEREVU1ksZEPX36FAMHDsS5c+dgZWUFhUKhNp1B48aNERAQgDp16mgMOCciIiKqCST1RPn5+SEsLAwrVqzAgwcPMHXqVLXt5ubmcHd3V82vRERERFTTSEqigoKC4OHhgY8//hgymQwymUyjjpOTE/76669yB0hERERUFUlKov76669CJ7J8kZmZWZHr3xERERFVd5KSKDMzMzx8+LDYOjExMbC2tpYUFBEREVFVJymJ6t69Ow4ePIi0tLRCt9+7dw+//vor3NzcyhMbERERUZUlKYn66KOPkJqain79+iEsLAy5ubkAgCdPnuDEiRPw9PREbm4u5s2bp9VgiYiIiKoKSVMcuLm54ZtvvsEHH3yg1ttUsLacjo4OvvvuO3Tu3Fk7URIRERFVMeVa9uXGjRv4/vvvceHCBaSkpEChUKBbt26YNWsWWrdurc04qyUu+0JERFT9lPbvN9fOq0BMooiIiKofrp1HREREVIEkJVGBgYHo3LkzEhISCt2ekJCAzp07Y/v27eUKjoiIiKiqkpREbdmyBfr6+rCzsyt0u52dHYyMjODv71+u4IiIiIiqKklJ1PXr19GxY8di63To0AHXr1+XFBQRERFRVScpiUpPT4elpWWxdRQKBVJTUyUFRURERFTVSUqi7OzscOXKlWLrXL16Fba2tlKaJyIiIqryJCVR/fv3R3BwMI4dO1bo9qNHj+LIkSPw9PQsV3BEREREVZWkeaLu3LmDDh064MmTJxg/fjwGDBiABg0a4P79+zh69Ci2bt0KU1NTXLp0CY0bN66IuKuFmjBPVFZWFkxNTQEAmZmZMDExqeSIiIiIKlaFT7YZGhoKb29vJCQkQCaTqcqFELC3t8euXbvQvXt3KU3XGEyiiIiIqp/S/v2WtHYeAPTq1QuxsbE4cOAALl68iPT0dFhYWMDFxQVDhw6Fvr6+1KaJiIiIqjwu+1KB2BNFRERU/XDZF9K6+/fvV3YIREREVYbk23k5OTnYv38/IiIikJaWhry8PI06MpmMs5ZXc4GBgaqvW7ZsiY0bN2LKlCmVGBEREVHVIOl23t27dzFgwADExMSguN1lMlmhyVVtUd1v58XHx8PBwQFKpVJVpqOjg7i4ONjb21diZERERBWnQgeWz507F9HR0Rg/fjwmT54Me3t76OpK7tSiKiQ7Oxtz584FAAwbNkwtgQKAvLw8REdHM4kiIqJaT1Lmc/LkSfTr10/tVg/VPM7OzpDL5Ro9Uc7OzpUYFRERUdUgaWC5UqkscQFiqv7s7e2xbt061XsdHR1s2LCBvVBERESQmER169YNN27c0HYsVAVNnDhR9fX169c5qJyIiOh/JCVRX375JU6ePIk9e/ZoOx6qwho0aFDZIRAREVUZksZE/fLLL/Dw8ICXlxfc3d3RqVOnQkevy2QyLF68uNxBEhEREVU1kpIoX19f1denTp3CqVOnCq1XniQqIiICPj4+OHfuHJ4/f462bdti3rx5GD16dIn7CiFw5MgR/PzzzwgLC8Pdu3fx/PlzNG3aFF5eXpg3bx4MDQ0LjbcoEydOxJYtWySdCxEREdU8kpKokJAQbceh0b6npycMDQ3h7e0NMzMz7N27F15eXrh37x7mz59f7P7Z2dkYPHgwDAwM0KdPH3h6euLZs2cIDg7GokWLsH//fpw6dQrGxsYa+zo4OGDSpEka5R06dNDS2VUvJiYmxc4FRkREVFtVubXzcnNz0aJFC8THx+P8+fOq5CU9PR0uLi6Ii4vD7du34eDgUGQbz58/x1dffYVZs2bB0tJSrXzEiBE4ePAgvvrqK3z00Udq+8lkMri7uxfZs1ZW1XGyzRfniVq7di0MDAwqOSIiIqJXq9qunXfy5EnExMRg7Nixar0/5ubmWLhwIXJyckqcn0pPTw+LFi1SS6AKyhcsWAAAOH36tNZjJyIiotpDchKVm5uLtWvXwsXFBQqFQm3G8itXrmDWrFm4fft2mdst6AUaOHCgxjZPT08A5UuA9PT0AKDIGdbT0tKwceNG+Pn54fvvv8cff/xR6razs7ORkZGh9iIiIqKaSdKYqKdPn2LgwIE4d+4crKysoFAokJWVpdreuHFjBAQEoE6dOvjiiy/K1HZUVBQAoGnTphrb6tWrB1NTU1UdKTZv3gyg8CQNAK5evYoZM2aolQ0aNAiBgYGwsbEptu0VK1Zg6dKlkmMjIiKi6kNST5Sfnx/CwsKwYsUKPHjwAFOnTlXbbm5uDnd3dwQHB5e57fT0dFUbhVEoFKo6ZXX48GFs2LABLVu2LHTSyPnz5+PcuXNITk5GRkYGzp07h9deew1HjhzBkCFDSlxMecGCBUhPT1e97t27JylOIiIiqvok9UQFBQXBw8MDH3/8MYDCpwZwcnLC5cuXyxedFkVERMDLywvm5ubYvXt3oQOmV61apfa+R48eOHToEPr27YvTp0/jwIEDeOutt4o8hoGBAQdiExER1RKSeqL++usvdOnSpdg6ZmZmknqMCnqgitq3YMR8WURGRmLgwIGQy+UIDg5G69atS72vXC7HtGnTAABhYWFlOi4RERHVXJKSKDMzMzx8+LDYOjExMbC2ti5z2wVjoQob9/TgwQNkZmYWOl6qKJGRkRgwYACUSiWCg4PRtWvXMsdkZWUFAGrjvoiIiKh2k5REde/eHQcPHkRaWlqh2+/du4dff/0Vbm5uZW7b3d0dAHD06FGNbQVjrArqlKQggcrLy8ORI0fQrVu3MscDABcuXAAAODo6StqfiIiIah5JSdRHH32E1NRU9OvXD2FhYcjNzQUAPHnyBCdOnICnpydyc3Mxb968Mrfdr18/ODk5Yfv27bhy5YqqPD09HX5+ftDX18eECRNU5YmJibh586bG7b/ffvsNAwYMQG5uLg4fPowePXoUe9w//vgDz58/1yg/d+4cVq5cCT09PYwaNarM50NEREQ1k6SB5W5ubvjmm2/wwQcfqPU2mZmZAQB0dHTw3XffoXPnzmUPSFcXmzZtgqenJ9zc3NSWfbl79y5WrVql1iO0YMECBAYGIiAgQLVcS0pKCgYMGIC0tDQMGjQIx44dw7Fjx9SOY2FhgTlz5qjer169Gr/88gt69eqFhg0bQk9PD9euXcPRo0chk8nw7bffokmTJmU+HyIiIqqZJCVRADBz5kz06dMH33//PS5cuICUlBQoFAp069YNs2bNKtPg7Zd5eHggNDQUPj4+CAoKUi1AvHLlSnh5eZW4f0ZGBlJTUwEAR44cwZEjRzTqODg4qCVRw4YNQ1paGq5evYpjx44hJycH9erVg7e3N+bMmQMXFxfJ50NEREQ1T5VbO68m4dp5RERE1U+Frp23bNkynDlzptg6Z8+exbJly6Q0T0RERFTlSUqifH19VWvcFeXMmTNcAqWaK+rpSyIiIirHAsQlycnJgY6OTkU1TxXk/Pnzqq+XLVvGCUaJiIiKIHlgeWFLvRTIycnB2bNnS1ywlypPeHg4YmNj1cqys7MRGRmpei+EwLZt23Dr1i2NsVFOTk4lThtBRERUk5U6iXJyclJ7v3btWgQEBGjUy8vLQ3JyMp49e6ZaLoWqlvDwcPR0dQVeeqbAzs4Ow4YN06i/ePFiJCQkqBfKZDgXFsZEioiIaq1SJ1FKpVLV+ySTySCEQGEP9unp6aF169bo27cvFi9erL1ISWtiY2MBIdByugeM7SxV5Xp5cohkARn+6WUUEGg0pSfq6yhVZU8SUnFjYwhiY2OZRBERUa1V6iQqLi5O9bVcLsfcuXOxZMmSioiJXhFjO0uYOVqplSWaCdS/A8ggg4BAYmMBQ5s6MKykGImIiKoqSWOi7ty5AwsLCy2HQlVBuo1AlrmAfjaQYwDkcpooIiKiQklKohwcHLQdB1UhuUyeiIiISiT56bykpCQEBAQgIiICaWlpyMvL06gjk8lw4sSJcgVIRESkTVlZWTA1NQUAZGZmwsTEpJIjoupKUhL1+++/o2/fvkhNTS10cHmB4qZBICIiqmz3799Hs2bNKjsMqqYkTbY5f/58pKSkYNGiRbhz5w6eP38OpVKp8Sqsd4qIiKgyBQYGqr5u2bIl/P39KzEaqs4kJVHh4eF48803sWzZMjg4OHBmciIiqhbi4+Mxe/Zs1XulUokZM2YgPj6+EqOi6krS7Tx9fX00adJE27EQERFpXXZ2NubOnQsAGDZsGJRKpdr2vLw8REdHw97evjLCo2pMUk+Uu7u72vIgRERE1YGzszPkcvU/fTo6OnB2dq6kiKg6k5RErVq1Cn/++SdWrVql7XiIiIgqjL29PdatW6d6r6Ojgw0bNrAXiiSRdDtv+fLlaNOmDT755BN8//336NChAxQKhUY9mUzGAXtERFSlzJo1C0OHDkV0dDScnZ2ZQJFkkpKoLVu2qL6OjY3NX4utEEyiiIioKrK3t2fyROUmedkXIiIiotqMy74QERERSSBpYPnLUlJScO/ePW00RURERFQtSE6i0tPT8cEHH8DW1hbW1tZo3LixatuFCxcwePBg/Pbbb1oJkohqvqysLMhkMshkMmRlZVV2OEREJZKURKWkpKBbt25Yt24dGjZsiJYtW6qtodeuXTuEhYVh27ZtWguUiIiIqCqRlET5+vri9u3b2LlzJyIjIzFq1Ci17UZGRnB3d8fJkye1EiQR1S7379+v7BCIiEokKYn6+eefMWTIEIwePbrIOo6OjlyLiIhKjYvCElF1IymJSkxMRKtWrYqtY2BgwHENRFQqXBSWiKojSVMc1K1bt8Sn8W7evIn69etLCoqIaj4uCktE1Z2knig3NzccOHCgyP8Sr1+/jiNHjqB///7lCo6IagcuCktE1ZGkJGrRokXIy8uDq6srtm3bhuTkZADAjRs34O/vj759+8LAwAAfffSRVoMlopqJi8ISUXUk6XZe27ZtERQUhPHjx2PChAkAACEE2rRpAyEEzMzMsGvXLjRt2lSrwRJRzTVx4kT861//ApDfm92sWbNKjoiIqHiSkigAGDp0KO7cuYPAwEBcuHABKSkpUCgU6NatG9555x1YWVlpM04iqkUaNGhQ2SEQEZWoXMu+1KlTB3PnzsXOnTtx9OhR7NmzBx999JFWEqiIiAgMHjwYFhYWMDExQffu3bFr165S7SuEwOHDhzFz5ky0a9cO5ubmMDY2Rvv27eHn54dnz54VuW9wcDDc3d1hZmYGhUIBDw8PnDhxotznQ0RERDWL5J6owgghEB0dDUNDQzRs2FByOyEhIfD09IShoSG8vb1hZmaGvXv3wsvLC/fu3cP8+fOL3T87OxuDBw+GgYEB+vTpA09PTzx79gzBwcFYtGgR9u/fj1OnTsHY2Fhtv61bt2L8+PGwtrbGpEmTAABBQUEYMGAAdu3ahZEjR0o+JyIqnomJidrKB0REVZ2knqh9+/ZhwoQJSE1NVZXFxcWhXbt2aNGiBRwdHeHt7Y28vLwyt52bm4tp06ZBLpfjzJkz2LhxI1avXo2rV6+iWbNmWLhwIe7evVtsGzo6Ovjiiy+QmJiII0eO4N///jfWrVuHa9eu4Y033kBERAS+/fZbtX1SU1Mxe/ZsWFlZ4dKlS1i3bh3WrVuHS5cuoW7dupg5cyYeP35c5vMhIiKimklSErV+/XpcuXIFlpaWqrK5c+fi2rVr8PDwQLt27bB7925s3ry5zG2fPHkSMTExGDt2LDp06KAqNzc3x8KFC5GTk6M2s3Fh9PT0sGjRIrX4CsoXLFgAADh9+rTatt27dyMtLQ2zZ89WeyLI3t4e7733HpKTk/HTTz+V+XyIiIioZpKURF2/fh0uLi6q948fP8Yvv/wCLy8vHD9+HBcvXkTLli0lJVGnTp0CAAwcOFBjm6enJwDNBKgs9PT0AAC6uup3Miv6uERERFSzSEqiUlJSUK9ePdX70NBQ5ObmYsyYMQDyE5UBAwYgJiamzG1HRUUBQKHTI9SrVw+mpqaqOlIUJHYvJ0vFHbegrKTjZmdnIyMjQ+1FRERENZOkJEqhUODRo0eq9yEhIZDL5ejdu7eqTE9PT9Laeenp6QDyb98VdeyCOmV1+PBhbNiwAS1btsSUKVNKfVyFQqFWpygrVqyAubm56lWewfVERERUtUlKolq0aIGDBw/i0aNHSEtLw/bt29G5c2e1MUh3796Fra2t1gItr4iICHh5ecHc3By7d++GgYGB1o+xYMECpKenq14lrS9IRERE1ZekJOr9999HQkIC7O3t0ahRIyQmJmLmzJlqdc6fP4/27duXue2CnqCien0yMjKK7KUqSmRkJAYOHAi5XI7g4GC0bt26TMctuC1X0nENDAygUCjUXkRERFQzSUqiRowYgW+//RatW7dGs2bNsHLlStW8SkD+AOyMjAwMGjSozG0XN/7owYMHyMzMLNNyMpGRkRgwYACUSiWCg4PRtWvXMh+3uPFSREREVDtJnrF85syZiIyMRGRkJD788EO1be7u7khNTcWMGTPK3K67uzsA4OjRoxrbgoOD1eqUpCCBysvLw5EjR9CtW7dXclwiIiKq+cq17EtF6NevH5ycnLB9+3ZcuXJFVZ6eng4/Pz/o6+urFj0GgMTERNy8eVPjNtxvv/2GAQMGIDc3F4cPH0aPHj2KPe7o0aNhbm6OdevWIT4+XlUeHx+Pb775BlZWVhg+fLh2TpKIiIiqPa0u+6INurq62LRpEzw9PeHm5qa27Mvdu3exatUqODo6quovWLAAgYGBCAgIUN1STElJwYABA5CWloZBgwbh2LFjOHbsmNpxLCwsMGfOHNV7S0tLfPPNNxg/fjw6deoELy8vAPnLvjx69AhBQUEwMzOr6NMnIiKiaqLKJVEA4OHhgdDQUPj4+CAoKAjPnz9H27ZtsXLlSlVyU5yMjAzVkjRHjhzBkSNHNOo4ODioJVEAMG7cOFhZWcHPzw8BAQGQyWTo3LkzPvvsM/Tv318r50ZEREQ1Q5VMogDAxcUFhw8fLrHeli1bsGXLFrUyR0dHyQuZDho0SNKAeCIiIqpdqtyYKCIiIqLqoFRJVEZGBnJycio6FiIiIqJqo1RJlKWlJVauXKl6P3nyZPz8888VFhQRERFRVVeqJEomk0GpVKreb9myRW36ASIiIqLaplRJlJ2dHaKjoys6FiKqpdLS0io7BCKiMivV03keHh7Ytm0bkpOTUb9+fQDA/v37ERcXV+x+MpkM/v7+5Q6SiGqe8+fPq75etmwZxo4dC1dX10qMiIiobEqVRH311Vf4+++/cezYMSiVSshkMly5cqXEW3pMoogoPDwcsbGxamXZ2dmIjIxUvRdCYNu2bbh16xYMDAzU6jo5OZW44gARUWUoVRJla2uLI0eO4Pnz50hMTISjoyPmzJmDDz74oKLjI6JqLDw8HD1dXYGX5m2zs7PDsGHDNOovXrwYCQkJ6oUyGc6FhTGRIqIqp0yTberp6aFRo0Zwd3dHhw4d4ODgUFFxEVENEBsbCwiBltM9YGxnqSrXy5NDJAvIIFOVCQg0mtIT9XX+eYjlSUIqbmwMQWxsLJMoIqpyJM1YHhISou04iKgGM7azhJmjlVpZoplA/TuADDIICCQ2FjC0qQPDSoqRiKisyrXsS1ZWFvbv348rV64gIyMDCoUCHTp0wJtvvgkTExNtxUhENVC6jUCWuYB+NpBjAOQalLwPEVFVIjmJ2rt3L6ZPn460tDS1depkMhksLCzwww8/4K233tJKkERUM+UyeSKiakxSEnXu3Dl4e3tDR0cHU6dOhYeHB+rXr48HDx4gJCQEgYGB8Pb2xunTpzmOgYiIiGokSUmUn58fDAwMEBYWhvbt26tt8/LywqxZs9CzZ0/4+fnh4MGDWgmUiIiIqCop1YzlLwsPD4eXl5dGAlWgXbt2GD16NM6dO1eu4IiIiLSJs+OTNklKop48eQJbW9ti69ja2uLJkyeSgiIiItKWl2fHDwsLq8RoqCaRdDvP0dERx44dg5+fX5F1Tpw4AUdHR6lxERERlQlnx6dXTVISNXr0aHz++eeYOHEiVqxYATs7O9W2xMRELFiwAL/99hsWL16stUCJiIiKwtnxqTJISqI++eQTHDlyBP/9738RFBQEZ2dn2Nra4u+//0Z0dDRycnLg4uKCTz75RNvxEhERaeDs+FQZJCVRxsbGOHPmDFauXIkff/wR169fx/Xr1wHkd4dOnDgRH3/8sUZXKVFFS01NxcOHD2FjYwNLS8uSdyCiGoWz49OrJHmyTQMDAyxZsgRLlizB48ePVTOWm5mZaTM+olILCwvD9u3bIYSATCbD2LFj4erqWtlhEVEl4+z4VFHKtexLATMzMyZP9MqUZ/AoB44S1U6cHZ8qglaSKKJXJTw8HL17uyIvT9rgUR0dGc6e5cBRIiIqPyZRVK3ExsYiL09g61YPtGz5z5inrCw5du4UEOKfwaMymcDOnT1hYpI/ePTGjVSMG8eBo0REpB1MoqhaatnSEp06qQ8eVSoFgoLykyiZTGDsWAFX1zqVER4REdUCkmYsJ6qKunf/5xbfkiVKuLqKYmoTERGVD5MoqpEsLCo7AiIiqumYRBEREVUj8fHxCAkJQXx8fGWHUusxiSIiIqom/P394eDggL59+8LBwQH+/v6VHVKtJnlg+fXr1/HNN98gIiICaWlpyMvL06gjk8kQExNTrgCJiIgovwdq+vTpUCrznzhWKpWYMWMGPD09YW9vX8nR1U6SkqjTp09j0KBByM7Ohq6uLmxtbaGrq9mUEBzYS0REJFV2djbmzp0LABg2bJgqgSqQl5eH6OhoJlGVRNLtvE8//RS5ubnYtGkTnj59inv37uHOnTuFvqSKiIjA4MGDYWFhARMTE3Tv3h27du0q9f4xMTHw9fXF0KFD0aBBA8hkMjg6Oha7j0wmK/I1adIkyedCRERUXs7OzpDL1f9s6+jowNnZuZIiIkk9UVevXoW3tzcmT56s7XgAACEhIfD09IShoSG8vb1hZmaGvXv3wsvLC/fu3cP8+fNLbOPs2bNYunQpdHR00LJlSzx48KBUx3ZwcCg0YerQoUMZz4KIiEh77O3tsXHjRsyYMQN5eXnQ0dHBhg0b2AtViSQlUSYmJrCxsdF2LACA3NxcTJs2DXK5HGfOnFElL0uWLIGLiwsWLlyIkSNHwsHBodh23NzcEB4ejvbt28PIyAiGhqVbr9vR0RG+vr7lPAsiIiLtmzJlCjw9PREdHQ1nZ2cmUJVM0u28wYMH4+zZs9qOBQBw8uRJxMTEYOzYsWq9P+bm5li4cCFycnIQGBhYYjtOTk7o3r07jIyMKiROIiKiymBvb48+ffowgaoCJCVR//73v5GWlob3338fT5480WpAp06dAgAMHDhQY5unpyeA/IHtFSUtLQ0bN26En58fvv/+e/zxxx8VdiwiIiKqviTdzvP29oapqSm+/fZbbNmyBc2aNYNCodCoJ5PJcOLEiTK1HRUVBQBo2rSpxrZ69erB1NRUVaciXL16FTNmzFArGzRoEAIDA0u8hZmdnY3s7GzV+4yMjAqJkUovPj4TUVEZaNpU8/eTiIioPCQlUQW9RQCQmZmJS5cuFVpPJpOVue309HQA+bfvCqNQKFR1tG3+/PkYMWIEmjVrBn19ffz555/4/PPPcfjwYQwZMgTh4eHQ0dEpcv8VK1Zg6dKlFRIblZ2//01Mn34WSqWAXC7DokUdKzskIiKqQSTdzlMqlaV6FTYBZ1W2atUq9OjRA3Xr1oWZmRl69OiBQ4cOwd3dHREREThw4ECx+y9YsADp6emq1717915R5PSy+PhMVQIFAEqlwPLllys5KiIiqkmq3LIvBT1QRfU2ZWRkFNlLVRHkcjmmTZsGAAgLCyu2roGBARQKhdqLXh0DA+C77/Lw3Xd5+OuvDFUCVeDl90REROWhlSQqKysLiYmJyMrKKndbBWOhChv39ODBA2RmZhY6XqoiWVlZAYBWzo9ejaZNFZDL1W8nv/yeiIioPCQnUTk5OVi+fDmaNm0KhUIBe3t7KBQKNG3aFH5+fsjJyZHUrru7OwDg6NGjGtuCg4PV6rwqFy5cAIASZzynqsPe3hQbN/aGjk5+4qSjwzFRRESkXZKSqKdPn6JPnz5YsmQJ7t69i6ZNm8LNzQ3NmjXD3bt3sXjxYvTp0wdPnz4tc9v9+vWDk5MTtm/fjitXrqjK09PT4efnB319fUyYMEFVnpiYiJs3b5Z7sPkff/yB58+fa5SfO3cOK1euhJ6eHkaNGlWuY9QWqampuHXrFlJTUys1jilTWiAubgxCQoYgLm4M3nzTsVLjISKimkXS03krV67E+fPn4eXlha+++goNGzZUbYuPj8fHH3+MnTt34quvvoKPj0/ZAtLVxaZNm+Dp6Qk3Nze1ZV/u3r2LVatWqfUILViwAIGBgQgICFBbriU5ORkffvih6v3z58+RnJysVmfVqlWqW3WrV6/GL7/8gl69eqFhw4bQ09PDtWvXcPToUchkMnz77bdo0qRJ2b5RtVBYWBi2b98OIQRkMhnGjh0LV1fXSovH3t4U9vamAICHD59VWhxERFTzSEqigoKC0KlTJ+zYsUNjm729PbZv346oqCjs3LmzzEkUAHh4eCA0NBQ+Pj4ICgrC8+fP0bZtW6xcuRJeXl6laiMzM1NjZvOsrCy1Ml9fX1USNWzYMKSlpeHq1as4duwYcnJyUK9ePXh7e2POnDlwcXEp83nUdC8PtM/OzkZkZKTqvRAC27Ztw61bt2BgYKAqd3JyQo8ePV5ZnERERBVBUhIVFxeHuXPnFlunf//++L//+z8pzQMAXFxccPjw4RLrbdmyBVu2bNEod3R0hBClfxpr+PDhGD58eFlCrLVy0p5AJpdh/fr1WL9+varczs4Ow4YN06i/ePFiJCQkqN7L5DKEhYYxkSIiompNUhJlbGyMpKSkYuskJSXB2NhYUlBUteU+yYZQCry1yANWDpb/bMiRQ1wTkOGfp+AEBIYs7AnoKwEAyXdTsW95CGJjY5lEERFRtSYpierevTt27tyJOXPmoHXr1hrbr1+/jqCgoFf+FB29WlYOlrBrZqVW9sRA4PGl/yVRMgHzLgJGTnUqIToiIqKKJSmJWrhwIY4ePYquXbtiypQpcHd3h62tLf7++2+cOnUKAQEBeP78ORYsWKDteKmKM2os8Ph/qwDVHaSELucbJSKiGkpSEuXq6ort27dj2rRp+Pbbb/Hdd9+ptgkhYG5ujsDAwEp9Kosqnw7v5hJRDRUfH4+oqCg0bdoU9vb2lR0OVRJJSRQAjBo1CoMGDcKBAwdw+fJlZGRkQKFQoGPHjhg2bBjMzMy0GScREVGV4O/vj+nTp0OpVEIul2Pjxo2YMmVKZYdFlUByEgUAZmZmGDduHMaNG6eteIiIiKqs+Ph4VQIFAEqlEjNmzICnpyd7pGqhciVRRERENV12drZqWp9hw4apEqgCeXl5iI6OZhJVC5Uqifrxxx8B5M+lZGZmpnpfGi8u0UJERFSdOTs7Qy6XqyVSOjo6cHZ2rsSoqLKUKomaNGkSZDIZunfvDjMzM9X74hQs+8EkioiIagp7e3ts3LgRM2bMQF5eHnR0dLBhwwb2QtVSpUqiNm/eDJlMhvr16wMAAgICKjQoIiKiqmrKlCnw9PREdHQ0nJ2dmUDVYqXuiXrRxIkTKyIWIiKiasHe3v6VJ09paWmwtbV9pcek4sml7HTmzBn89ddfxda5d+8ezpw5IykoIiIiAs6fP6/6etmyZRoLv1PlkvR0noeHB3x8fLBkyZIi6/z4449YsmQJ8vLyJAdHtU9qaioePnwIGxsbWFpalrwDEVENEB4ejtjYWLWy7OxsREZGqt4LIbBt2zbcunULBgYGqnInJyeuRVpJJCVRQogS6yiVyhIHnxO9KCwsDNu3b1c9lDB27FjOek9ENV54eDh693ZFXp7631Y7OzsMGzZMo/7ixYuRkJCgeq+jI8PZs2FMpCpBhc0TFRUVBXNz84pqnqq5l7ukS/sfF7uyiaimiY2NRV6ewNatHmjZ8p8e+KwsOXbuFBDinw4JmUxg586eMDHJn2Lhxo1UjBsXgtjYWCZRlaDUSdTkyZPV3u/fvx9xcXEa9fLy8lTjoV577bVyB0g1S+ajJ5DLZVi/fj3Wr1+vKi/tf1xEVRXXUqPyatnSEp06WamVyeUCO3YASqUMcrnAmDECrq51KilCelmpk6gtW7aovpbJZLhy5QquXLlSaF2ZTIauXbti7dq15Y2PaphnmdlQKgUW/Z8HHJz/+Y8r56kc104KAC/cApYJLPy6J/SN/pnU7nzIX9i8OhJEVQnXUqOK4uoq0KqVQFISYG0NcKho1VLqJOrOnTsA8m+zODk5Yc6cOfjggw806uno6MDS0hImJibai5JqHAdnSzRro/4fl4GOwKVj+UmUTCbQxVPAqb36f1x3o1NfWYxEpcG11KiiWVoyeaqqSp1EOTg4qL4OCAhAhw4d1MqIyqtxG4FLx/K/HjRFCUXdyo2HqChcS42IAIkDyznZJlU0Y7PKjoCodLiWGlHtJWmyzdWrV8PKyqrIAb8JCQmwtrbGf/7zn3IFR0RU1RWspaajowMAXEuNqBaRlETt3r0b7du3h52dXaHb7ezs0KFDB+zcubNcwRERVQdTpkxBXFwcQkJCEBcXx0HlRLWEpCQqKioKrVu3LrZO69atERUVJSkoIqLqxt7eHn369GEPFFEtIimJevr0aYlP3xkaGiIzM1NSUERERERVnaQkqlGjRjh37lyxdcLDw/kfGREREdVYkpKo119/HaGhodi8eXOh2zdt2oTQ0FC88cYb5QqOpEtNTcWtW7eQmsp5lYiItCUtLa2yQ6AqRNIUB59++il27NiBadOmYevWrRgwYAAaNGiA+/fv4+jRozhz5gzs7OywYMECbcdLpcCFfImItOf8+fOqr5ctW8bPVFKRlERZW1sjJCQE48aNw6lTp3Dq1CnIZDIIkb8CddeuXbFt2zZYW1trNVhSFx4ejtjYWLWy0izk+6oX8U1/mImU+xmo00DxSo9L9CqkpaXB1ta2ssMgLZG6OLqTkxMXAK6FJCVRANC8eXNEREQgIiICFy9eRHp6OiwsLODi4oIuXbpoM0YqRHh4OHq6ugL/S1wLVLWFfC/9chMHV5+FUArI5DJ0fK3ZK4+BSNvYM1Hz5KQ9gawci6PL5DKEhYYxkaplJCdRBbp27YquXbtqIxYqg9jY2PwE6i0PwOqfRZXSIYdSCMhl/yzkqxQC6UN6AvjfjMpRfwEhFb+Ib0ZSpiqBAgChFLj8660KPy6Rtkjt7QXYM1Hd5D7JhlAKvLXIA1YOLyxUlyOHuCYge2FxdAGBIQt7Avr5n6nJd1Oxb3kIYmNjS/Uzj4+PR1RUFJo2bcoHsKq5cidRVMmsLAG7fxbyzQIQ+kTA7XH+Ba+EwGlzgSyjFxbyTa64weYyXcDWKw8AcOdyhiqBKvBSxxlRlRUeHo7evV2Rlyett1dHR4azZ9kzUd1YOVjCrpn64uhPjQUyIgEIGSATMO8iYORUp/AGSuDv769asFoul2Pjxo0wNDTUQuRUGcqVRIWHh+P48eNISEhAdna2xnaZTAZ/f39JbUdERMDHxwfnzp3D8+fP0bZtW8ybNw+jR48u1f4xMTH473//i0uXLuG3335DQkICHBwcEBcXV+x+wcHB8PPzw6VLlyCTydC5c2d89tln6Nevn6TzqAy3jATcHud/vbOuEumVlCrXaaCATC5TS6RkMiZSVD3ExsYiL09g61YPtGz5T89EVpYcO3cKCPFPz4RMJrBzZ0+YmOT3TNy4kYpx40rfM0FVm5GTgH49gbxMQMcU0DGW1k58fLwqgQIApVKJGTNmYM2aNVqMll4lSX9ec3NzMWbMGOzbt0/1BJgQL/6hlKnKpSRRISEh8PT0hKGhIby9vWFmZoa9e/fCy8sL9+7dw/z580ts4+zZs1i6dCl0dHTQsmVLPHjwoMR9tm7divHjx8Pa2hqTJk0CAAQFBWHAgAHYtWsXRo4cWeZzqWxZOpV3bHMbU7wxv7fGmKhLv/CWHlUfLVtaolMn9Z4JuVxgxw5AqZRBLhcYM0bA1VVazwRVDzrG0pKn7OxszJ07FwAwbNgwtYWqASAvLw9///23NkKkSiApiVq9ejX27t2LyZMnY9asWejSpQvmzJkDLy8vnDlzBl9++SX69++PlStXlrnt3NxcTJs2DXK5HGfOnEGHDh0AAEuWLIGLiwsWLlyIkSNHwsHBodh23NzcEB4ejvbt28PIyKjE7tLU1FTMnj0bVlZWuHTpkuo+9SeffIKOHTti5syZ8PT0hJmZWZnPqTbr9HoLNOlqr3o67+7VRCZRVO25ugq0aiWQlARYWwOWliXvQ+Ts7Ay5XK6WSOno6PDpzmpM0mSb27ZtQ5s2bbBp0yZ06tQJAGBhYYFu3brho48+wpkzZ3Do0CEEBweXue2TJ08iJiYGY8eOVSVQAGBubo6FCxciJycHgYGBJbbj5OSE7t27w8jIqFTH3b17N9LS0jB79my1gX729vZ47733kJycjJ9++qnM50P5PVKNO9rB3Ma0skMh0hpLS6BZMyZQVHr29vbYuHEjdHTybxHo6Ohgw4YNqFu3biVHRlJJSqKio6PRp08f1XuZTIbnz5+r3rdu3RpvvPGG2mOipXXq1CkAwMCBAzW2eXp6AgBOnz5d5nar6nGJiKj2mDJlCuLi4hASEoK4uDhMmTKlskOicpB0O09fXx/Gxv/cHDY1NcXDhw/V6jg4OODgwYNlbjsqKgoA0LRpU41t9erVg6mpqaqONhV33IKyko6bnZ2tNsA+IyNDixESEVFNYG9vz6kNaghJPVENGzbEvXv3VO9btGiBM2fOqA0uP3/+POrUKftAy/T0dAD5t+8Ko1AoVHW0qbjjKhQKtTpFWbFiBczNzVWvhg0baj1OIiIiqhokJVHu7u5qSZOXlxdu3bqFIUOG4Ntvv8WYMWMQGhqKQYMGaTXYqm7BggVIT09XvV5MNImIiKhmkXQ7b/LkycjLy8P9+/dhb2+P2bNn49SpUzh06BAOHz4MAHBxccGXX35Z5rYLeoKK6vXJyMiAZQWM5HzxuC8P8iu4LVdU71gBAwMDtRmLiYiIqOaS1BPVqVMnrF+/XnVPV09PDz///DMuXryIHTt24Ny5czh37pykJw6KG3/04MEDZGZmFjpuqbyKO25x46WIiIiodpKURP3444+FTl/QpUsXeHl5oXv37pDLJTUNd3d3AMDRo0c1thUcs6CONlXWcYmIiKh6kpTpTJkyBUeOHNF2LACAfv36wcnJCdu3b8eVK1dU5enp6fDz84O+vj4mTJigKk9MTMTNmzfLPdh89OjRMDc3x7p16xAfH68qj4+PxzfffAMrKysMHz68XMcgIiKimkPSmKj69esjNzdX27EAAHR1dbFp0yZ4enrCzc1NbdmXu3fvYtWqVXB0dFTVX7BgAQIDAxEQEKBaqgUAkpOT8eGHH6reP3/+HMnJyWp1Vq1aBSur/OUcLC0t8c0332D8+PHo1KkTvLy8AOQv+/Lo0SMEBQVxtnIiIpIsLS2Ns5PXMJKSqKFDh+LYsWPIzs6ukIHUHh4eCA0NhY+PD4KCglQLEK9cuVKV3JQkMzNTY2bzrKwstTJfX19VEgUA48aNg5WVFfz8/BAQEKC2AHH//v21c3JERFRrnD9/XvX1smXLMHbsWLi6ulZiRKRNkpKo5cuXIzw8HG+99Ra++uortG7dWttxwcXFRfWkX3G2bNmCLVu2aJQ7OjqqzVtVWoMGDap1UzMQEVH5hYWFqb3Pzs5GZGSk6r0QAtu2bcOtW7fUOiBe3o+qD0lJVMeOHZGdnY0rV67gyJEjMDQ0hI2NDWQymVo9mUyGmJgYrQRKRERUFWU+egK5XIb169erLXdmZ2eHYcOGadRfvHgxEhISXmWIVEEkJVFKpRL6+vpo1KiRWvnLPT9SeoKIiIiqk2eZ2VAqBRb9nwccnP+ZxzDnqRzXTgoAL3QwyAQWft0T+kZKVdH5kL+weXUkqPqRlETFxcVpOQwiosoVHx+PqKgoNG3alOuakSQOzpZo1sZKrcxYXyAyGBBCBplMoIungFN79SXR7kanvsowSYtKlUS99dZb8Pb2xujRowEAZ86cgaOjo0ZPFBFRZZKaCPn7+2P69OlQKpWQy+XYuHEjDA0NKzBSqi2c2gvUayyQmQaYWgDGisqOiLSpVPNE7d+/Hzdv3lS99/DwKHQwNxFRZfH394eDgwP69u0LBwcH+Pv7l2q/+Ph4VQIF5A9XmDFjBh49elSR4VItYqwAbBoxgaqJSpVEWVhYqNaPAzjWiYiqlqISoRcnzn1RdnY2Zs2ahVmzZuHatWuq/Qrk5eXh77//rvC4iah6K9XtvFatWmHHjh3o2rUr6tevDyB/XNSZM2dK3NfNza18ERIRFSI7Oxtz584FAAwbNqzQRCg6OrrE23rOzs6Qy+Vq++vo6HBSRCIqUamSqCVLluDNN9/E2LFjVWWBgYEak1kWJi8vT3p0RESlUFQi5OzsXOK+9vb22LhxI2bMmIG8vDzo6Ohgw4YNHBNFRCUqVRI1cOBA3LhxA8ePH8f9+/fh6+sLd3d3LshLRFVCUYlQaQaXp6WlYcqUKfD09ER0dDScnZ1hb2+Pbdu2vYLIiag6K/UUBw4ODpgyZQqA/OVS+vTpgyVLllRYYEQA8DAxE/fvZKBBYwVs6ptWdjhURRWVCBWlqKU4OLUBEZWFpHmi7ty5AwsLCy2HQqTul6CbWL3gLJRKAblchvkrekPfQKeyw6IqojSJUHh4OGJjY9X241IcRKQtkpIoBwcHbcdBpCbpQaYqgQIApVJg9cKz+Nfi7pUcGVUGKWuSRUVF4fPPl6l+hwpwKQ4i0hZJSRRRRdDVB7w+yX8Q4fK5DI0/fso8gdSkp5URGlWSnLQnkJVzTTIuxUFEFYVJFFVJDRorIJfL1BIpuY4MltZGlRgVvWq5T7IhlAJvLfKAlcM/iRBy5BDXBGQvJEICAkMW9gT08xOhqPN/IWRzJJfiIKIKwySKqiSb+qaYv6I3Vi88C2WegFxHhvl+HBNVW1k5WMKumXoi9NRYICMSgJABMgHzLgJGTv8kQsl3i06CuBQHEWkDkyiqsl73aoGubva4H5eBBo75T+cd2x9V2WFRFWHkJKBfTyAvE9AxBXSMy7a/sYLJExGVD5MoqtJs6ptyagMqko5x2ZMnIiJtKdXaeSVJSUnBvXv3tNEUERERUbUgOYlKT0/HBx98AFtbW1hbW6Nx48aqbRcuXMDgwYPx22+/aSVIIiIioqpGUhKVkpKCbt26Yd26dWjYsCFatmwJIf55iqpdu3YICwvjsglERERUY0lKonx9fXH79m3s3LkTkZGRGDVqlNp2IyMjuLu74+TJk1oJkoiIiKiqkZRE/fzzzxgyZAhGjx5dZB1HR0fEx8dLDoyIiIioKpOURCUmJqJVq1bF1jEwMEBWVpakoIiIiIiqOklJVN26dUt8Gu/mzZuoX7++pKCIiIiIqjpJSZSbmxsOHDhQ5O2669ev48iRI+jfv3+5giMiIiKqqiQlUYsWLUJeXh5cXV2xbds2JCcnAwBu3LgBf39/9O3bFwYGBvjoo4+0GiwRERFRVSFpxvK2bdsiKCgI48ePx4QJEwAAQgi0adMGQgiYmZlh165daNq0qVaDJYlyngN+AflfL3yncmMhIiKqISQv+zJ06FDcuXMHgYGBuHDhAlJSUqBQKNCtWze88847sLKyKrkRIiIiomqqXGvn1alTB3PnztVWLERERETVhlbWziMiIiKqbST1RP34448l1pHL5VAoFGjevDmaN28u5TBUETI4dxcREZE2SEqiJk2aBJlMVur6LVq0wLp169C3b99S7xMREQEfHx+cO3cOz58/R9u2bTFv3rxiZ0l/WXZ2NlauXIn//ve/uHfvHurUqYMhQ4bgiy++gI2NjVrduLg4tUWUX+bj4wNfX99SH7tKuXL7n6+/3Q10bFZ5sRAREdUQkpKogIAA7Nu3DwcPHsTAgQPh6uoKW1tb/P333wgLC8PRo0cxdOhQuLm54dKlSwgKCsLgwYNx9uxZdO3atcT2Q0JC4OnpCUNDQ3h7e8PMzAx79+6Fl5cX7t27h/nz55fYhlKpxLBhwxAcHIzu3btjxIgRiIqKwqZNm3DixAmcP38e1tbWGvu1b98eb775pkZ5nz59SvOtqXJERiZw+NwLBQK4fKvyAiIiIqohJCVR5ubmOHr0KE6cOAEPDw+N7adOncLgwYMxefJkzJs3D9OmTUO/fv3w5ZdfYu/evcW2nZubi2nTpkEul+PMmTPo0KEDAGDJkiVwcXHBwoULMXLkSDg4OBTbTmBgIIKDgzFmzBhs27ZN1XP2/fffY+bMmfjss8+wYcMGjf06dOhQfXuc/idXBqy3zct/cycjP3F6kdDch4iIiMpG0sByPz8/jB49utAECsjvtRk1ahS++OILAIC7uzsGDRqE0NDQEts+efIkYmJiMHbsWFUCBeQnbgsXLkROTg4CAwNLbOeHH34AAKxYsULt1uOMGTPg5OSEbdu24enTpyW2U+3VUQAv33ot/Z1YojLJysqCTCaDTCbj2plEVONJSqKuXbsGe3v7YuvY29vj2rVrqvetWrVCWlpaiW2fOnUKADBw4ECNbZ6engCA06dPF9vGs2fPcOHCBTRv3lyjx0omk2HAgAHIyspCZGSkxr4JCQn49ttv4efnB39/f8TExJQYc5Vmbgq81vOf9zIZ0JED/YmIiMpL0u08U1NTnD17ttg6Z8+ehampqep9VlYWzMzMSmw7KioKAAqd7bxevXowNTVV1SlKTEwMlEplkTOmF5RHRUWhd+/eatuOHTuGY8eOqd7LZDK8/fbb+P7772FiYlLscbOzs5Gdna16n5GRUWz9V6ZDM+DXsPyv/zUKSEgCLnFcFGlHamoqHj58CBsbG+jr61d2OEREr4yknqhhw4YhLCwMs2bNQlJSktq25ORk/Otf/0JYWBiGDRumKr9y5QqaNGlSYtvp6ekA8m/fFUahUKjqlKeNF+sBgLGxMRYvXozffvsNaWlpSElJwfHjx+Hi4oKtW7eqlrcpzooVK2Bubq56NWzYsMR9XjlF8YkgUVmEhYXhs88+w9dff43PPvsMFy9eVG27f/9+JUZGRFTxJPVErVixAmFhYfj+++8REBAAZ2dn2NjY4OHDh4iOjkZ2djZatGiBFStWAAAePHiAp0+fYtKkSdqMXatsbGywbNkytbJ+/fqhR48e6NSpE/bt24dLly6hU6dORbaxYMECzJs3T/U+IyOjaiZSRGUUHh6O2NhYtbLs7Gy1W+JCCLVrqEWLFnB3d39lMRIRvWqSkqi6devi4sWL+PLLL7Ft2zZcu3ZNNf7J0dERb7/9Nj755BPV7bx69erh0qVLpWq7oPeoqN6mjIwMWFpalruNF+sVx9jYGOPHj8dnn32GsLCwYpMoAwMDGBgYlNgmUXUSHh6Onq6uGk952tnZqfU2Z2Zmqo1XFEKoxjgSEdVEktfOMzExweeff47PP/8cjx8/RkZGBhQKRanGPRXnxfFKnTt3Vtv24MEDZGZmwsXFpdg2nJycIJfLixw7Vdy4q8IULKZcbZ820tcDfKdXdhRUTcXGxuYnUG95AFb//AOTDjmUQkD+v6c/09PTIV6eToOIqAbTytp5ZmZmaNCgQbkTKACq7v+jR49qbAsODlarUxQjIyO4uLjg1q1buHv3rto2IQSOHTsGExMTdOnSpVQxXbhwAUB+LxtRrWVlCdhZqV5ZdnVw2lxA+b+Jx8zMOZ0GEdUuVW4B4n79+sHJyQnbt2/HlStXVOXp6enw8/ODvr6+2iDvxMRE3Lx5U+PW3fTp+T0vCxYsUPvveMOGDYiNjcXbb78NIyMjVfnly5cL/S963759CAwMhKWlJV577TVtnSZRjXDTSGCrlRIHLPOw39GY02kQUa0i+XbevXv38MUXX+D48eNISEhATk6ORh2ZTIbc3NyyBaSri02bNsHT0xNubm5qy77cvXsXq1atUusRWrBgAQIDAxEQEKA2cH3ixIkICgrCjh07cOfOHbi7uyM6Ohr79u1D48aNVROBFpg7dy5iYmLQo0cP2NvbIy8vD5cuXUJoaCgMDAywZcuWUo2hIqptsnTyXwA4nQYR1SqSkqjY2Fh069YNqampaN26NbKzs+Hg4ABDQ0PExsbi+fPnaN++PSwsLCQF5eHhgdDQUPj4+CAoKEi1APHKlSvh5eVVqjbkcjkOHDiAL7/8Ev/973+xdu1a1KlTB1OmTMEXX3yhsW7euHHjsHfvXpw/fx7JyclQKpVo0KABpk6divnz56NFixaSzoWo1lKY5CdRREQ1lKQkaunSpUhPT8eJEyfg7u4OuVyOd955B0uWLEFiYiJmzpyJ69ev4/jx45IDc3FxweHDh0ust2XLFmzZsqXQbQYGBvDx8YGPj0+J7UydOhVTp04ta5hE9CI+xEBEtYikMVHHjx/H4MGD1QZ4F4wnql+/PoKCggAACxcu1EKIRERE+bPj37p1C6mpqZUdChEAiT1RycnJare3dHV18eTJE9V7AwMDDBgwAPv37y93gERERGFhYdi+fTuEEJDJZBg7dixcXV0rOyyq5SQlUVZWVmpzJllZWSEuLk69YV3dUi04TEREVKC0s+Nv27YNt27dUk1wHBYW9krjJAIkJlFNmzZFTEyM6r2LiwuCg4MRGxsLJycnJCUlYc+ePaVaK4+IiAgo/ez4BRYvXoyEhIRXFR6RBklJ1GuvvQZfX1+kpaXBwsICc+bMwcGDB9GuXTu0bNkS0dHRyMjIgK+vr5bDJSKimqq0s+MDgFIIpA/pCUCZXxD1FxASCaJXSdLA8pkzZ+LUqVPQ0cmfHKZPnz7YuXMnHBwc8Oeff8LW1hb/+c9/MG3aNK0GS0REtUAhs+OHKv7pnVJC4LS5QJZdnX/qWZZ/xQyispLUE6VQKNCtWze1slGjRmHUqFFaCYqIiOhFt4wE3B7nf72zrhLpkqeKJtIeST1Rffv2xeLFi7UdCxERUYlUM+QTVTJJSdSFCxeQl5en7ViIiIiIqg1JHaItWrTA3bt3tR0LERFR6eQ8B/wC8r9e+E7lxkK1lqSeqNmzZ+PAgQO4fv26tuMhIiIqm4yskusQVQBJPVFOTk7o06cPunfvjhkzZqBr166wtbWF7IXHTwu4ubmVO0giIiI1V27/8/W3u4GOzSovFqq1JCVRffr0gUwmgxACq1evLjR5KsCxU0REpE0iIxM4fO6FAgFcvlV5AVGtJSmJWrJkSbGJExERkTblyoD1tv/7p/xOhsas5hCa+xBVNElJFGciJyKiSlNHAchk6omUDEyk6JWTNLCciIio0pibAq/1/Oe9TAZ0bF558VCtVa45Xy9fvowdO3bg5s2bePLkCY4fPw4AuHv3Li5cuID+/fujTp06WgmUiIhIxaU10NwBSMnI75m6mwhc4rgoerUkJ1Eff/wxVq9eDfG/7tQXx0gJITB27FisXr0aH3zwQfmjJCIiepm5af6LqJJIup0XEBCAVatWYciQIfj999+xYMECte2Ojo5wcXHBzz//rJUgiYiIiKoaST1R3333HVq2bIm9e/dCV1cX+vr6GnVatGihur1HREREVNNI6om6fv06BgwYAF3donMwW1tbPHz4UHJgRERERFWZpCRKV1cXOTk5xdZJSEiAqSnvVRMREVHNJCmJatu2LU6ePFnkbOQFT+p17ty5XMERERERVVWSkqjJkyfj9u3bePfdd5Gdna22LSMjA5MmTcKDBw8wbdo0rQRJREREVNVIGlg+efJkHD9+HP7+/ggKCoKFhQUAwMXFBTdu3EBWVhYmTZqEkSNHajNWIiIioipD8ozl27dvx4YNG9C4cWPcv38fQghERkaiUaNGWL9+PTZv3qzNOImIiIiqlHLNWD5t2jRMmzYNT58+RWpqKhQKBQeTExERUa0gKYnKzMxUS5aMjIxgZGSktaCIiIiIqjpJt/NsbW3x9ttv48iRI1AqldqOiYiIiKjKk5RENWnSBDt27MDrr78OOzs7zJ07F7/99pu2YyMiIiKqsiQlUb///juuXLmCuXPnQkdHB19//TVcXFzQqlUrrFixAn/99Ze24yQiIiKqUiQ/ndeuXTusWrUK8fHxCA4Oxttvv434+HgsWrQITk5O6NOnD/z9/bUZKxEREVGVITmJKiCTyTBgwAD8+OOP+Pvvv7F161YMGDAAYWFhmDFjhuR2IyIiMHjwYFhYWMDExATdu3fHrl27ytRGdnY2li1bhqZNm8LQ0BB2dnaYPn16sWv6bdu2DS4uLjAxMYGlpSWGDBmCS5cuST4PIiIiqpnKnUS9KDc3F9nZ2cjOzoZSqYQQQlI7ISEhcHV1RWhoKEaPHo13330XDx48gJeXF1avXl2qNpRKJYYNGwYfHx9YWVlhzpw56NGjBzZt2oQePXogKSlJY5/ly5dj3LhxePjwId59912MGjUKZ86cQc+ePREWFibpXIiIiKhmKtc8UQCQl5eHX3/9FVu3bsWhQ4fw7NkzyOVyDBw4EOPHjy9ze7m5uZg2bRrkcjnOnDmDDh06AACWLFkCFxcXLFy4ECNHjoSDg0Ox7QQGBiI4OBhjxozBtm3bIJPJAADff/89Zs6cic8++wwbNmxQ1Y+KioKvry+aNWuGixcvwtzcHAAwa9YsdO/eHdOmTcOff/4JuVyreScRERFVU5IzgvPnz+O9995D/fr18eabb2L37t1o3ry5apzU4cOHMXbs2DK3e/LkScTExGDs2LGqBAoAzM3NsXDhQuTk5CAwMLDEdn744QcAwIoVK1QJFADMmDEDTk5O2LZtG54+faoqDwgIQG5uLhYtWqRKoACgQ4cOGDNmDG7cuIHQ0NAynw8RERHVTJJ6opo2bYrY2FgIIdCgQQN89NFHGD9+PFq3bl3ugE6dOgUAGDhwoMY2T09PAMDp06eLbePZs2e4cOECmjdvrtFjVTCGa8OGDYiMjETv3r1LddwtW7bg9OnTcHNzK/K4BbcyC6SnpwPIX5RZ2548eZL/RWISkPO8bDsnpQEAHsclIe9ZGfcFkJWYv3/i7STkPC3b/kl38/e9/WcSnj4p+7HvRufv/9tvScjMLNv+t27l7/vkyZMK+ZnUVPxd4+/aq8LfNf6uVRUF38sShyUJCUxNTcWkSZPEiRMnhFKpLLLes2fPytz2yJEjBQARGRlZ5LEbNmxYbBt//vmnACCGDBlS6PZVq1YJAMLf319VZmVlJUxNTQutHxkZKQCI8ePHF3tcHx8fAYAvvvjiiy+++KoBr3v37hX7d19ST9TDhw+LXebl0qVL8Pf3x86dO/Ho0aMytV3Qe/PiLbUXKRQKVZ3ytPFivYKvbWxsSl2/MAsWLMC8efNU75VKJVJSUlC3bl21W4o1XUZGBho2bIh79+6pvndEFYG/a/Sq8HetdhFC4PHjx7Czsyu2nqQkqrAEKi0tDVu3boW/vz9+//13CCFq3Xp6BgYGMDAwUCuzsLConGCqAIVCwQ8beiX4u0avCn/Xao+iOmJeVO6n844fPw5/f38cOHAA2dnZEEKgR48eeOedd+Dl5VXm9gqCLqrXJyMjA5aWluVu48V6BV+XpT4RERHVbpKezrt37x6WLVuGxo0bw9PTE0FBQahbty6EEJg0aRLCwsIwdepUmJmZlbntpk2bAsifcuBlDx48QGZmpqpOUZycnCCXywtt48W2X2ynadOmyMzMxIMHD0pVn4iIiGq3UidRz58/x+7duzFo0CA4OTnB19cXycnJePvtt3H06FHcvXsXAKCrW77OLXd3dwDA0aNHNbYFBwer1SmKkZERXFxccOvWLVVcBYQQOHbsGExMTNClSxetHpfyGRgYwMfHR+PWJpG28XeNXhX+rlGhih12/gIrKyshl8uFjo6O6N+/v/jxxx9FZmamWh2ZTCamTZtW2iYL9fz5c+Hk5CQMDAzE5cuXVeVpaWmiWbNmQl9fX9y5c0dVnpCQIG7cuCHS0tLU2tm8ebMAIMaMGaP2BOH69esFADF9+nS1+rdu3RK6urqiWbNmam1dvnxZGBgYiJYtW4q8vLxynRsRERHVHKVOomQymdDR0REffvihePjwYZF1yptECSHEyZMnhZ6enjAzMxPTpk0T8+bNEw4ODgKAWLVqlVrdiRMnCgAiICBArTwvL094enoKAKJ79+7ik08+ESNGjBAymUw0bty40HP44osvBADh4OAg5s2bJ6ZNmybMzMyEgYGBCA0NLfd5ERERUc1R6tt5kyZNgpGREdasWQN7e3sMHToUu3fvRk5OjtZ7xzw8PBAaGgpXV1cEBQVh/fr1sLW1xc6dOzF//vxStSGXy3HgwAH4+voiKSkJa9euRVhYGKZMmYLw8HBYW1tr7LNo0SJs3boV1tbWWL9+PXbt2oXevXvj3LlzcHV11fZpEhERUTUmE6L0qwRnZmZi586d8Pf3x4ULFyCTyaBQKDB69GiMHz8ebm5umDp1KjZu3FiRMRMRERFVujIlUS+6ceMGNm3ahK1btyIpKUk1mWSvXr3w448/lrhAMBEREVF1JnkB4pYtW2L16tW4f/8+du3ahYEDB0Imk+Hs2bNo0qQJ+vXrh//+97/ajJWqoIyMDHzwwQdo3Lgx9PT0IJPJcOXKlcoOSytOnToFmUwGX1/fyg6FiKoBfmbUPpKTqAK6uroYOXIkDh8+jLi4OCxduhQODg4ICQnBpEmTtBBi9RUXFweZTKbxMjExQbt27bB06VJkZmZWdpjl8vHHH+M///kP2rRpg08//RQ+Pj6oV69eZYdFVYyUa6FPnz6F7vPiq2DhcADw9fXV2G5sbIw2bdpg0aJFqklzC/7QlfbVp0+fV/idqjiF/Qz09fXRsGFDjB07Fr///ntlh1hhqurPcdKkSZDJZDh//nyJdQuuh8LmMiyvgt8HAwODIpdqS01NhZGRkapucfr27QuZTIY2bdpoPdaqptwzlr/I3t4eixcvxuLFi3HixAls3rxZm81XW02aNMG4ceMA5M9TlZSUhMOHD8PX1xdHjhxBaGgodHR0KjlKaQ4dOoRmzZrh4MGDlR0KVQNSroX58+fD1NS00PYcHR01ykaMGKH68P7777/x66+/ws/PD4cOHcLFixfh6OgIHx8ftX3S0tLw9ddfw8HBQeOfv8KOUZ29+DPIzMzE+fPnsWPHDuzbtw8nTpzgQzS1lK6uLnJycrBt2za8//77Gtu3bduGZ8+eQVdXF7m5uUW2Exsbq/pH5dq1a7hw4QK6detWkaFXrsp8NLCmu3PnjgAgPD09NbY9e/ZMdOzYUQAQJ06cqITotEMmkwl3d/fKDqNChISECADCx8enskOp9qRcC+7u7gKASExMLNUxfHx8BACxY8cOtfKnT5+K9u3bCwBi8+bNxcZXU3+XhSj+Z7Bo0aIaff6v6tzK+plRMEVPeHh4iXXLej2UBQDRvHlz0axZM9GhQ4dC63Ts2FE0b95cNG/eXBSXOhT8Ln344YcCgFamParKyn07j6QxMDCAh4cHACA5OVltW0hICCZPnozmzZvD1NQUpqam6NKlS7FPPe7btw9dunSBkZERbG1tMW3aNKSmpsLR0bFM/0nn5uZizZo1aN++PYyMjGBubg4PDw+NnqaCbmghBE6fPl2qWx9KpRJ169bV6OJNSUmBXC6HTCbD8ePHCz3OyzPPHzx4EB4eHjA3N4eRkRHat2+PNWvWaPyHVHALY9KkSbhx4waGDx+OunXrQiaTIS4uDgDw9OlTfPrpp2jYsCEMDQ3Rpk0b/PDDD0Wex6VLlzBy5Eg0atQIBgYGsLa2RteuXbF8+fIi96GiFXctaIOhoSHefvttAMBvv/2m9fZrgtmzZwMAIiIiVGUF1/P9+/cxYcIE1KtXD3K5XO0WakBAALp166b6nOrWrRu2bNmi0f6LY4XOnTsHDw8PmJmZwdraGrNmzcLTp08BAL/88gt69OgBExMT2Nra4uOPP9a4prds2QKZTIYtW7bgwIEDcHFxgbGxMaytrTF58mT8/fffGscFoPY5VbD/iw4cOIB+/frB0tJS9TmwatUq5OXlaZxPWT8zXrWffvoJY8aMgbOzM4yNjWFubo7evXtj7969xe73zjvv4MqVK7h06ZJa+dWrV3H58mW88847xe6fl5eHLVu2oG7duli+fDmcnZ2xc+dOZGVllfucqiomUZUkJydHdYF36NBBbdvKlStx5swZdO3aFe+99x7GjRuH5ORkzJgxo9B5sjZv3owRI0YgKioKEyZMwMSJExEeHo4BAwbg+fPnpY5JCIGRI0di/vz5ePbsGf71r39h7NixuHr1KoYOHYq1a9eq6r755puqWyIODg7w8fGBj49PsePg5HI53N3dce3aNTx8+FBVfvr0aYj/PSQaEhKitk9ISAgaN26s9rTnmjVrMHToUPz+++8YO3Ys/vWvf+Hp06eYP38+Ro0apWrrRdHR0ejevTuSkpIwadIkTJw4Efr6+lAqlRg6dChWrlwJS0tLfPDBB+jevTvmzp2L1atXa7Rz5coV9OzZE4cPH0avXr0wb948jBw5EsbGxpzaQ6LirgVtK++yVDXdy2NdHj16hB49euD333+Ht7c3pk+fDoVCAQB4//33MXnyZNy/fx9TpkzBlClTcP/+fbzzzjv44IMPCm3/woUL6NevH8zNzTFjxgw0atQI69evx7Rp0xAUFISRI0fCwcEBM2bMgIWFBf7973/Dz8+v0Lb27t2LUaNGwdnZGXPmzEHbtm0REBCAXr16ITU1FQDUbt2++Dnl4+Oj9ru2YMECvPnmm7h16xbeeustzJo1C0ZGRvjoo4/g7e2tdtyyfmZUhgULFuDatWvo1asXPvjgA4waNQq3bt3CyJEjsW7duiL3mzhxInR0dBAQEKBW7u/vDx0dHUyYMKHY4wYHB+P+/fvw8vKCvr4+xo8fj8ePH2P37t1aOa8qqXI7wmq2gu7zJk2aCB8fH+Hj4yOWLFkiZs2aJZo0aSIMDQ3Fv//9b439YmNjNcqeP38uBgwYIHR0dMTdu3dV5ampqcLU1FSYmJiI27dvq9Xv27evagb20ggMDFR1e2dnZ6vK7969K6ysrISurq6IiYlR2wdl7Cb/z3/+IwCIoKAgVdns2bOFiYmJ6N69u+jRo4eqPCYmRgAQkydPVpVFR0cLXV1dYWNjI/766y9V+bNnz0SvXr0EAPHjjz+qygt+BgDEkiVLNOIJCAgQAMSgQYNEbm6uqvz3338X+vr6Gl3z8+bNEwDE/v37NdpKTk4u9fehtpFyLRTcvpg/f75qnxdfK1asUKtfmtt5u3fvLja+mno7S4jib+ctWbJEABAeHh6qsoLr5p133lG7NoQQ4vTp0wKAaNmypdoyWSkpKaJZs2YCgDhz5oyqvOA218vXTk5OjmjXrp2QyWTCyspKXLx4UbUtIyND2NjYiDp16oicnBxVecE1C0AcOXJELa5PP/1UABDvvfeeWnlxP9ujR4+qvi8vLmWmVCrFu+++KwCIPXv2aBy/tJ8Zxamo23kvf04LIcTjx49F27Zthbm5ucjKylLbhv/dzhNCiCFDhog6deqIZ8+eCSHyP1vr1Kkj3njjDSGEKPZ23ltvvaV2PjExMUImk4levXqVGHN1xSSqAr34B7yw15AhQ9TWByzJ3r17BQCxZcsWVdmWLVsEAPH+++9r1D937lyZkqiCpOvChQsa25YvXy4AiGXLlqmVl/UPzx9//CEAiBkzZqjK2rRpIzw9PcWSJUuErq6uePz4sRBCiE2bNmkkRcuWLRMAxMqVKzXaDgsLEwBE3759VWUFP4N69eqpJYYFPDw8BADx22+/aWybMmVKkUlUcHBwqc+ZpF0LBX80inqZm5ur1S9IokaMGKFKtGbOnCkaNWokAIjhw4cXuf5lbUqiXkxkP/zwQ9G7d28BQBgaGopz586p6gMQ+vr6IikpSaOtyZMna/wzVGDbtm0a//wUJFEvJmkFCq7pd955p8jjvPiPZUES079/f436jx8/FhYWFkKhUKj9rIv72Q4dOlQAUPvntEBaWpqQyWRixIgRqrKyfmYU51WPiVq9erUAIE6dOqVW/mIStW/fPgFA7Ny5UwghxM6dOwUA8dNPPwkhik6iHj58KPT09ESzZs3Uygv+ub1586bkuKsy3s57BTw9PSHyE1YIIZCcnIwDBw7gzz//hKurKy5cuKBW//Hjx/Dx8UH79u1hamqquoc/YsQIAEBCQoKq7tWrVwHkT3L6sm7dupXp9sXly5dhbGwMFxcXjW0FY1bKOwdU69atYW1trbptl5SUhGvXrqFv377w8PBAbm4uzp49C+CfW3sFxy6IEUChY6969OgBQ0PDQmNs37499PX1NcqvXr0KExMTdOrUSWNb7969NcpGjx4NuVyO4cOHY/LkydixYwfu379f8okTgLJfCwCQmJiotk/BKy0trdBj7N27F0uXLsXSpUuxfv16/PXXXxg1ahT27t0LuZwfeTExMarvz9dff407d+5g7NixuHjxInr06KFWt3HjxrCystJoo7jrsLjPisJu19avX7/EbS9+5hUo7Po0NTVFhw4dkJGRgdjYWI3thTl//jxMTEywefNm+Pr6qr3Wrl0LIyMj3Lx5U1W/rJ8ZleHhw4eYN28eWrZsCWNjY9XfkILhIIV9PwsMGTIENjY2qqfrN2/eDBsbGwwZMqTYYwYGBuL58+cYP368WnnBLcCa+rQ+BwhUgrp162Lo0KEwNjbGgAED8Nlnn+HYsWMA8seH9OnTB5cuXULHjh0xfvx41K1bF7q6uoiLi0NgYCCys7NVbRXMfWNjY6NxHLlcXugHYFEyMjLQsGHDQrcVfJgVHE+qgsGqu3fvRkJCAsLCwiCEQN++fdG2bVsYGhoiJCQEr732Gk6dOgVnZ2fY29urxQgAtra2hbZta2tbaFJTWH0ASE9PL/KcC9unW7duOHXqFPz8/LB9+3bV2IGuXbti5cqVagkflay4a0GqHTt2wNvbG7m5ubh16xY+/PBD7N69G82bN8fnn3+upcirL09PTxw5cqRUdYu6bjIyMiCXywtdg9TW1hYymazQz4qC8VQvKvhHr7hthY3tLCq2gvL09PRCt78sJSUFubm5WLp0aZF1XhwYXdbPjFctJSUFXbt2xV9//QVXV1f0798fFhYW0NHRwZUrV3DgwAG1vyEv09PTw7hx4/B///d/OHfuHI4fP465c+eW+A+5v78/ZDKZRhI1evRovP/++/jxxx+xfPnyGjcukf+WVaKCuTNefCLmwIEDuHTpEqZMmYJLly5h/fr1+OKLL+Dr64tBgwZptFHwwfPiQO0CSqWyTE87KRSKQtsBoJrgrbAPurIqSDRCQkJw6tQpmJubo2PHjjAwMECPHj0QEhKCqKgo3L9/XyMpKTj+i0/gFBBC4O+//y40xqImhzM3N0dSUlKh2wo7BpD/3+bhw4eRmpqKkJAQzJs3D3/88Qdef/31Uv/3S+oKuxbKS1dXF61bt8ZPP/0EZ2dnLF++XOOpIypeUdeNQqGAUqks9Np5+PAhhBBa+awoTlHXZ0G5ubl5qdpRKBSoW7duob2dBa87d+6o6kv5zHiV/P398ddff+Hzzz9HaGgo1q1bh88//xy+vr7o3r17qdqYMmUKlEolRo8eDaVSiSlTphRb/9y5c7h58yaEEHB0dFR7CtLCwgLPnj3DgwcP8Ouvv2rjFKsUJlGVqOAJEqVSqSqLiYkBAAwbNkyjfsFtrhe1b98eABAWFqax7eLFi8VOivayjh074smTJ7h48aLGtoLHmrXx9FRBYnTy5EmEhITA3d1dNcFi3759cfnyZfz0008ANG8XdOzYUS2eF124cAHPnj0rU4zt27dHVlZWoX9cC/t+v8jIyAh9+vTB6tWrsXDhQjx9+rTcvSi1VWHXgrYYGhpi1apVEELg008/1Xr7tVFx16E2PyuKU9j1mZmZiStXrkChUMDJyUlVLpfLC52qAMhP4B89eoSoqKhSHbc8nxmvQln/hhSmVatW6NatG+7fv4/u3bujZcuWxdb39/cHALz22muqJzVffBUMRSmoV5MwiapEa9asAQC4ubmpygoe5Q8NDVWre/r06ULnIRk2bBhMTU3h7++vuniA/PmeFi9eXKZ4Jk6cCCD/8dgXu8/v3buHNWvWQFdXVzXfTnm0aNEC9erVw8GDB3Hjxg307dtXtc3DwwN5eXlYtWqV6v2Lxo4dC11dXaxZs0btvn5OTg4++eQTACjTckMFXc+LFi1S+5D9448/Cl37MTw8HM+ePdMoL/gP1NDQsNTHpn8Udi1o07Bhw9CpUyccO3asSvyhq+4KPiuWLl2qdtsuPT1ddVusoE5FOX78OIKDg9XKli9fjrS0NEyYMEFt/FudOnUQHx9faDsFs3NPnjy50CVPHjx4gBs3bqjel/Uz41Ur6m/I9u3by9QTtHnzZvz0008lJj6ZmZnYtWsXTExMsGvXLmzatEnjtWvXLtjb2+PXX3+tkGVrKlPNujlZRUVHR6stSJmSkoKwsDBcunQJlpaWWLlypWrbG2+8AUdHR3z11Vf4888/0aZNG9y6dQuHDh3C8OHDsWfPHrW2LSwssGbNGkyfPh2dO3eGt7c3zM3N8euvv8LAwAB2dnalHkw7fvx47Nu3DwcOHEC7du0wZMgQZGVlISgoCCkpKVi9erXaf3fl4eHhgR07dqi+LuDi4gITExMkJSWhefPmqrFYBZo0aYKVK1di/vz5aNeuHUaPHg0TExMcPHgQt27dwrBhw1RLWpTGxIkTsX37dhw5cgQdO3bEa6+9hpSUFOzYsQMDBw7EoUOH1OqvXLkSISEhcHNzQ+PGjWFoaIhLly7hxIkTcHJywvDhw8vxXan5ynItFFi1alWRy74MGjSo1LcofH19MXToUCxZskRjPjIqGzc3N8yePRvr1q1DmzZtMGLECAghsHfvXsTHx+P999+vsIS4wJAhQ/DGG29g5MiRcHR0xPnz5xESEoImTZpg2bJlanX79u2LXbt24c0330THjh2ho6ODoUOHol27dhg0aBAWL16Mzz//HM7Ozhg0aBAcHBzw6NEjREdH4+zZs/jiiy9UvTFl/cwojc8//7zQ8WUA8Omnn6JFixaq9x988AGMjIwKrbtq1SqMHz8eK1euxOzZsxESEgIHBwdcvXoVJ06cwFtvvYV9+/aVKqZWrVqhVatWJdYLCgpCZmYmJk6cWOR1KpfLMWHCBPj5+SEwMFD1D2+N8OoeBKx9inqs28DAQDRp0kTMnDmz0MdqY2NjxYgRI4S1tbUwNjYWXbt2FTt37ix2SYHdu3eLjh07CgMDA2FjYyOmTp0qHj16JExNTUX79u1LHfPz58/FqlWrRNu2bYWBgYEwMzMT7u7u4sCBA4XWh8THwjdu3CgACCsrK6FUKtW2DRw4UGMahJcdOHBAuLu7CzMzM2FgYCDatm0rVq9eLZ4/f65Wr+BnMHHixCLbysrKEh9//LFo0KCBMDAwEK1atRIbN24s9Pt95MgRMWHCBNG8eXNhZmYmTE1NRatWrcTChQsLfRSc8km5Fkqa4gCAWLt2rap+UfNEvahLly4C0FxqqTZNcVDYPFGFKc33Y/PmzaJr167C2NhY9VlV2NI6xX12FUxZEBAQoLGt4GcaEhJSaP39+/eLrl27CiMjI1G3bl0xadKkQqcASExMFKNHjxZWVlZCLpcXerxjx46JN954Q1hbWws9PT1Rr1490aNHD/H555+rzUknRNk+M4pTMMVBca+Ccy/N9XDnzh0hhBBXrlwRAwcOFJaWlqrP8OPHjxf5vcYLUxyU5OUpDnr06KHxMyrM7du3BQCNKRCqO5kQhUzvTDVCdHQ0mjZtitGjRyMoKKiywyEiKrctW7bgnXfeQUBAQJlu3RNVBI6JqgFSU1M1Hll9+vQp5s6dCyB/iRYiIiLSLo6JqgFOnz6NKVOmYODAgWjUqBGSk5Nx8uRJxMXFoW/fvvDy8qrsEImIiGocJlE1QOvWrTFgwACEhYVh//79AABnZ2d8/vnn+PDDDzlLMxERUQXgmCgiIiIiCdhFQURERCQBkygiIiIiCZhEEREREUnAgeUkSV5eXqErqxMRUe2hq6sLHR2dIherrumYRFGZCCHw4MEDpKWlVXYoRERUBejo6MDGxgbm5ua1Lpni03lUJomJiUhLS4ONjQ2MjY1r3QVDRET5hBDIzc1FRkYGMjIyYGFhobHeaU3Hnigqtby8PFUCVbdu3coOh4iIqgAzMzMYGBggOTkZNjY20NHRqeyQXhkOLKdSKxgDZWxsXMmREBFRVWJiYgIhRK0bK8skisqMt/CIiOhFtfXvApMoIiIiIgmYRFGly87OxqxZszBr1ixkZ2dXdjhE1VZWVhZkMhlkMhmysrIqOxyiGo9JFBFJsmXLFshkMsTFxVV2KEQqvr6+Wr21NGnSJDg6OmqtvZf16dMHffr0qbD2qWIxiSJ6xZ48eQJfX1+cOnWqskMpFT8/P+zfv7+yw6AaZPv27fi///s/yftr+xpKSEiAr68vrly5opX2qPZgEkX0ij158gRLly6t9knU+PHj8fTpUzg4OLz6oKha00YSVdQ19Nlnn+Hp06dlai8hIQFLly4tNIn64YcfcOvWLYmRUk3HeaKISBIdHZ1aNR8MVQ+6urrQ1dXenzY9PT2ttUU1D3uiiAA8fvwYc+bMgaOjIwwMDGBjY4MBAwbg0qVLAAAfHx/o6ekhKSlJY9/p06fDwsICz549AwBERkbC09MTVlZWMDIyQuPGjTF58mQAQFxcHKytrQEAS5cuVQ0C9vX1VbV38+ZNjBw5EnXq1IGhoSG6dOmCn3/+We2YBeORQkND8f7778Pa2hoWFhaYMWMGcnJykJaWhgkTJsDS0hKWlpb4+OOP8fLiBKtWrULPnj1Rt25dGBkZoXPnztizZ49anYIByoGBgapYJ02apBbDy2OiDh8+DHd3d5iZmUGhUKBr167Yvn17sd//osadFDa+RSaT4b333sP+/fvRpk0bGBgYoHXr1jhy5IjG/vfv38eUKVNgZ2cHAwMDNG7cGDNnzkROTk6x8ZB0JV1Lffr0wS+//IK7d++qfqcKfvY5OTlYsmQJOnfuDHNzc5iYmKB3794ICQlRtV/SNVTY78yxY8fQq1cvWFhYwNTUFM2bN8fChQsBAKdOnULXrl0BAO+8846qvS1btgAo/HdTqVTi66+/Rtu2bWFoaAhra2sMGjQIkZGRqjoBAQHo27cvbGxsYGBggFatWmH9+vWSvqdxcXFqMb3o5c+PgvOPjo7GpEmTYGFhAXNzc7zzzjt48uSJxv5bt26Fi4sLjI2NYWlpCTc3Nxw9elRSnLURe6KoSklLS4Otre0rP+67776LPXv24L333kOrVq3w6NEjhIaG4saNG+jUqRPGjx+PZcuWISgoCO+9955qv5ycHOzZswcjRoyAoaEhHj58iIEDB8La2hqffvopLCwsEBcXh3379gEArK2tsX79esycORPDhw/HW2+9BQBo164dAODatWtwdXVFgwYN8Omnn8LExAS7du3Cm2++ib1792L48OFqcc+ePRv16tXD0qVLcf78eWzcuBEWFhY4d+4cGjVqBD8/P/z666/497//jTZt2mDChAmqfb/++msMHToUb7/9NnJycrBz506MGjUKhw4dwuuvvw4A+O9//4upU6fCxcUF06dPBwA0adKkyO/jli1bMHnyZLRu3RoLFiyAhYUFLl++jCNHjmDs2LFa+EnlCw0Nxb59+zBr1iyYmZnhP//5D0aMGIG//vpLNZt+QkICXFxckJaWhunTp6NFixa4f/8+9uzZgydPnkBfX19r8VRF9+/fR7NmzV75cUu6lhYtWoT09HTEx8dj7dq1AABTU1MAQEZGBjZt2oQxY8Zg2rRpePz4Mfz9/eHp6YmLFy+iQ4cOJV5DL7t27RqGDBmCdu3aYdmyZTAwMEB0dDTCwsIAAC1btsSyZcuwZMkSTJ8+Hb179wYA9OzZs8hznDJlCrZs2YLXXnsNU6dORW5uLs6ePYvz58+jS5cuAID169ejdevWGDp0KHR1dXHw4EHMmjULSqUS//rXv7TzzS7G6NGj0bhxY6xYsQKXLl3Cpk2bYGNjg5UrV6rqLF26FL6+vujZsyeWLVsGfX19XLhwASdPnsTAgQMrPMYaQRCV0tOnT8X169fF06dPtdruqVOnxMyZM8XMmTPFrFmzRGhoqFbbLw1zc3Pxr3/9q9g6PXr0EN26dVMr27dvnwAgQkJChBBC/PTTTwKAiIiIKLKdpKQkAUD4+PhobOvXr59o27atePbsmapMqVSKnj17iqZNm6rKAgICBADh6ekplEqlWowymUy8++67qrLc3Fxhb28v3N3d1Y715MkTtfc5OTmiTZs2om/fvmrlJiYmYuLEiRqxFsRw584dIYQQaWlpwszMTHTr1k3jd+TFGAszceJE4eDgoFHu4+MjXv6YAiD09fVFdHS0quzq1asCgFi3bp2qbMKECUIulxf6sygpnurq22+/FQAEACGXy8WmTZteeQyluZZef/31Qn/eubm5Ijs7W60sNTVV2NraismTJ6vKiruGXv6dWbt2rQAgkpKSiownIiJCABABAQEa217+3Tx58qQAIN5//32Nui/+Xr18fQkhhKenp3ByclIrc3d317g2X3bnzp0i43v5+1Bw/i9+v4QQYvjw4aJu3bqq91FRUUIul4vhw4eLvLy8Is+jtCrq70NVx9t5VKlSU1Oxa9cu1XshBHbs2IHU1NRXGoeFhQUuXLiAhISEIutMmDABFy5cQExMjKps27ZtaNiwIdzd3VXtAMChQ4fKvPxBSkoKTp48idGjR+Px48dITk5GcnIyHj16BE9PT0RFReH+/ftq+0yZMkXt1kW3bt0ghMCUKVNUZTo6OujSpQtiY2PV9jUyMlJ9nZqaivT0dPTu3Vt126Wsjh07hsePH+PTTz+FoaGh2jZtz2bcv39/tR6xdu3aQaFQqM5RqVRi//79eOONN1Q9AxUZT1UQHx+P2bNnq94rlUrMmDED8fHxrzSO0lxLRdHR0VH1ECqVSqSkpCA3NxddunSR/HtZcE0eOHAASqVSUhsv2rt3L2QyGXx8fDS2vfh79eL1lZ6ejuTkZLi7uyM2Nhbp6enljqMk7777rtr73r1749GjR8jIyAAA7N+/H0qlEkuWLIFcrp4K1MTro6IwiaJK9fDhQ42xOkqlstCxRxXpq6++wp9//omGDRvCxcUFvr6+GkmHl5cXDAwMsG3bNgD5H4yHDh3C22+/rfrQcXd3x4gRI7B06VJYWVlh2LBhCAgIKNUkotHR0RBCYPHixbC2tlZ7FXxgP3z4UG2fRo0aqb03NzcHADRs2FCj/OXE9NChQ+jevTsMDQ1Rp04d1W0SqR/wBcllmzZtJO1fFi+fNwBYWlqqzjEpKQkZGRmvJJaqIioqSiNJyMvLQ3R09CuNozTXUnECAwPRrl07GBoaom7durC2tsYvv/wi+ffSy8sLrq6umDp1KmxtbeHt7Y1du3ZJTqhiYmJgZ2eHOnXqFFsvLCwM/fv3h4mJCSwsLGBtba0ah/UqkqiXrxFLS0sAUF0jMTExkMvlaNWqVYXHUpMxiaJKZWNjo/Ffj1wuVw0cfVVGjx6N2NhYrFu3DnZ2dvj3v/+N1q1b4/Dhw6o6lpaWGDJkiCqJ2rNnD7KzszFu3DhVHZlMhj179iA8PBzvvfce7t+/j8mTJ6Nz587IzMwsNoaCD/UPP/wQx44dK/Tl7Oystk9RT8cVVv5isnr27FkMHToUhoaG+O677/Drr7/i2LFjGDt2rEZS+yoU9Z9vXl5eoeVFnXdlxF5VNG3aVKNHQUdHR+N3pqKV5loqytatWzFp0iQ0adIE/v7+OHLkCI4dO4a+fftKTnqMjIxw5swZHD9+HOPHj8fvv/8OLy8vDBgwoMjfr/KKiYlBv379kJycjDVr1uCXX37BsWPHMHfuXAAo87mU9foAeI28KkyiqFJZWlpi9OjRqvcymQxjxoxR/df0KtWvXx+zZs3C/v37cefOHdStWxfLly9XqzNhwgTcvn0bERER2LZtGzp27IjWrVtrtNW9e3csX74ckZGR2LZtG65du4adO3cCKPoD0cnJCUD+I9X9+/cv9GVmZqaVc927dy8MDQ0RHByMyZMn47XXXkP//v0LrVvarv2C22t//vlnmeOxtLREWlqaRvndu3fL3BaQP4BfoVBIiqW6sre3x7p161TvdXR0sGHDBtjb27/yWEq6lor6ndqzZw+cnJywb98+jB8/Hp6enujfv7/qydeS9i+KXC5Hv379sGbNGly/fh3Lly/HyZMnVU/9laW9Jk2aICEhASkpKUXWOXjwILKzs/Hzzz9jxowZGDx4MPr37692i68sCj4PX75GpF4fQP55KJVKXL9+XXIbxCSKqoDu3burvl6yZAlcXV1f6fHz8vI0utdtbGxgZ2encRvutddeg5WVFVauXInTp0+r9UIB+V3lL/+n16FDBwBQtWVsbAxA8wPRxsYGffr0wYYNG5CYmKgRpzZvcero6EAmk6n9JxsXF1fopJomJiaFJjgvGzhwIMzMzLBixQqNP3ol/ffbpEkTpKen4/fff1eVJSYm4qeffirxuIWRy+V48803cfDgQbXHzl+O5/nz57h582ah3+/qaOLEiaqvr1+/rjY27lUo7bVkYmJS6C2tgt6TF39fLly4gPDwcLV6RV1DhSks2Xn5mjQxMSl1eyNGjIAQAkuXLtXYVhB3YeeRnp6OgICAEtsvjEKhgJWVFc6cOaNW/t1330lqDwDefPNNyOVyLFu2TKNn7MW4ExMTcfPmzTKP8awtOMUBVSkFg0BfpcePH8Pe3h4jR45E+/btYWpqiuPHjyMiIgKrV69Wq6unpwdvb29888030NHRwZgxY9S2BwYG4rvvvsPw4cPRpEkTPH78GD/88AMUCgUGDx4MIP/2QqtWrRAUFIRmzZqhTp06aNOmDdq0aYNvv/0WvXr1Qtu2bTFt2jQ4OTnh77//Rnh4OOLj43H16lWtnPPrr7+ONWvWYNCgQRg7diwePnyIb7/9Fs7OzmqJDAB07twZx48fx5o1a2BnZ4fGjRujW7duGm0qFAqsXbsWU6dORdeuXTF27FhYWlri6tWrePLkCQIDA4uMx9vbG5988gmGDx+O999/H0+ePMH69evRrFkzyQOK/fz8cPToUbi7u2P69Olo2bIlEhMTsXv3boSGhsLCwgL3799Hy5YtMXHixELn4KnOGjRo8MqPWdprqXPnzggKCsK8efPQtWtXmJqa4o033sCQIUOwb98+DB8+HK+//jru3LmD77//Hq1atVK7HV7cNfSyZcuW4cyZM3j99dfh4OCAhw8f4rvvvoO9vT169eoFID+Jt7CwwPfffw8zMzOYmJigW7duaNy4sUZ7Hh4eGD9+PP7zn/8gKioKgwYNglKpxNmzZ+Hh4YH33nsPAwcOhL6+Pt544w3MmDEDmZmZ+OGHH2BjYyM5YZ86dSq+/PJLTJ06FV26dMGZM2dw+/ZtSW0BgLOzMxYtWoTPP/8cvXv3xltvvQUDAwNERETAzs4OK1asAAAsWLAAgYGBuHPnToWuIVhtvfoHAqm6qqhHWJ89e6aa4uDFR/tflezsbPHRRx+J9u3bCzMzM2FiYiLat28vvvvuu0LrX7x4UQAQAwcO1Nh26dIlMWbMGNGoUSNhYGAgbGxsxJAhQ0RkZKRavXPnzonOnTsLfX19jUeUY2JixIQJE0S9evWEnp6eaNCggRgyZIjYs2ePqk7B9AIvP75f8Hjzy49zT5w4UZiYmKiV+fv7i6ZNmwoDAwPRokULERAQUOiUAjdv3hRubm7CyMhIAFBNd/DyFAcFfv75Z9GzZ09hZGQkFAqFcHFxETt27Cj0e/mio0ePiv9v7/59mYviOI5/m1v3SJBeQw1dioWIiP4FZhabhASDEf+GRAx2kg7iH/BjE3+CwWKw0I2Oza2QlM8ziJsHbXJ7PbSP+36tbe89Q0/P56bf8z2Tk5PyfV9jY2M6PDxs2eKg2Rb6YrH4qRVDpVLRysqK8vm8nHMaHR3V+vp6tI3+bet4sxYO/6MwDKMWB2EY/vj9486lMAy1tLSkIAhkZlELgZeXF21tbalYLMo5p1KppNPT06YtMFrNoY/fmfPzc83Pz6tQKMj3fRUKBS0uLur6+vrd9Y6OjjQxMaFsNvuunUCzezcaDe3s7Gh8fFy+7yufz2t2dlYXFxfRe46PjzU1NaXe3l4NDw9re3tb5XL505yJ0+JAem2ZsLa2plwup4GBAS0sLKharbZscfDxN6DVfC2XyyqVSnLOaXBwUDMzMzo7O4teX11dbfq5j9La4iAjUWWGeB4fH+3m5sZGRkY+bWH/iqenp6jgcnd315xz/+za3+Hy8tKmp6ft4ODAlpeXOz0cIFKv16PGlWEYRn9TAd/tu9aHbkdNFNCm/f196+/vjzolAwDSiZoodJxz7ksFkj/l5OTErq6ubG9vzzY2NnjKR9fp6+tjCzvwgwhRQEybm5t2f39vc3NzTXfmAADShRAFxHR7e9vpIQAAugg1UQAAAAkQogAAABIgRKFtFK4CAP6W1nWBEIXYenp6zMzs4eGhwyMBAHSTer1umUwmWifSgsJyxOZ5ngVBYNVq1cxez69q9yBQAMDvIMkajYbVajWr1WoWBEF0bmBa0LEcbZFkd3d3sQ7qBAD8fp7n2dDQkOVyudQ9WBOikMjz8zOnegNAymWzWfM8L3Xh6Q0hCgAAIAEKywEAABIgRAEAACRAiAIAAEiAEAUAAJAAIQoAACABQhQAAEAChCgAAIAE/gCeDLPvnOgFGAAAAABJRU5ErkJggg==",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Barchart v2 - by model\n",
    "n = 3\n",
    "r = np.arange(n)\n",
    "width = 0.1\n",
    "\n",
    "cmap = plt.colormaps['summer']\n",
    "# Take colors at regular intervals spanning the colormap.\n",
    "colors = cmap(np.linspace(0, 1, 5))\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "F22_units_summary = F22_summary.transpose()\n",
    "F22_units_summary_means = F22_units_summary.loc[[\"avg_QC_lr\",\"avg_QC_bert\",\"avg_QC_llama\"]]\n",
    "F22_units_summary_means[\"U1S1\"]\n",
    "\n",
    "plt.bar(r, F22_units_summary_means[\"U1S1\"], label = \"_U1S1\", width = width, edgecolor = \"black\", color = colors[0])\n",
    "plt.bar(r+width, F22_units_summary_means[\"U1S2\"], label = \"_U1S2\", width = width, edgecolor = \"black\", color = colors[1])\n",
    "plt.bar(r+2*width, F22_units_summary_means[\"U2\"], label = \"_U2\", width = width, edgecolor = \"black\", color = colors[2])\n",
    "plt.bar(r+3*width, F22_units_summary_means[\"U3S1\"], label = \"_U3S1\", width = width, edgecolor = \"black\", color = colors[3])\n",
    "plt.bar(r+4*width, F22_units_summary_means[\"U3S2\"], label = \"_U3S2\", width = width, edgecolor = \"black\", color = colors[4])\n",
    "\n",
    "plt.bar(r, F22_units_summary_means[\"U1S1\"], label = \"_U1S1\", width = width, edgecolor = \"black\", color = colors[0])\n",
    "plt.bar(r+width, F22_units_summary_means[\"U1S2\"], label = \"_U1S2\", width = width, edgecolor = \"black\", color = colors[1])\n",
    "plt.bar(r+2*width, F22_units_summary_means[\"U2\"], label = \"_U2\", width = width, edgecolor = \"black\", color = colors[2])\n",
    "plt.bar(r+3*width, F22_units_summary_means[\"U3S1\"], label = \"_U3S1\", width = width, edgecolor = \"black\", color = colors[3])\n",
    "plt.bar(r+4*width, F22_units_summary_means[\"U3S2\"], label = \"_U3S2\", width = width, edgecolor = \"black\", color = colors[4])\n",
    "\n",
    "F22_sys_upper = F22_units_summary.loc[[\"sys_error_lr_upper\",\"sys_error_bert_upper\",\"sys_error_llama_upper\"]]\n",
    "F22_sys_lower = F22_units_summary.loc[[\"sys_error_lr_lower\", \"sys_error_bert_lower\", \"sys_error_llama_lower\"]]\n",
    "F22_stats = F22_units_summary.loc[[\"unc_QC_lr\", \"unc_QC_bert\", \"unc_QC_llama\"]]\n",
    "\n",
    "plt.errorbar(r, F22_units_summary_means[\"U1S1\"], yerr = [F22_sys_lower[\"U1S1\"], F22_sys_upper[\"U1S1\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+width, F22_units_summary_means[\"U1S2\"], yerr = [F22_sys_lower[\"U1S2\"], F22_sys_upper[\"U1S2\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+2*width, F22_units_summary_means[\"U2\"], yerr = [F22_sys_lower[\"U2\"], F22_sys_upper[\"U2\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+3*width, F22_units_summary_means[\"U3S1\"], yerr = [F22_sys_lower[\"U3S1\"], F22_sys_upper[\"U3S1\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+4*width, F22_units_summary_means[\"U3S2\"], yerr = [F22_sys_lower[\"U3S2\"], F22_sys_upper[\"U3S2\"]], fmt = \".\", color=\"dimgray\", label = \"systematic unc.\")\n",
    "\n",
    "plt.errorbar(r+width/4, F22_units_summary_means.reset_index()[\"U1S1\"] - F22_sys_lower.reset_index()[\"U1S1\"] + F22_sys_upper.reset_index()[\"U1S1\"], yerr = F22_stats[\"U1S1\"], fmt = \".\", color=\"k\", label = \"statistical unc.\")\n",
    "plt.errorbar(r+width+width/4, F22_units_summary_means.reset_index()[\"U1S2\"] - F22_sys_lower.reset_index()[\"U1S2\"] + F22_sys_upper.reset_index()[\"U1S2\"], yerr = F22_stats[\"U1S1\"], fmt = \".\", color=\"k\", label = \"_statistical unc.\")\n",
    "plt.errorbar(r+2*width+width/4, F22_units_summary_means.reset_index()[\"U2\"] - F22_sys_lower.reset_index()[\"U2\"] + F22_sys_upper.reset_index()[\"U2\"], fmt = \".\", color=\"k\", label = \"_statistical unc.\")\n",
    "plt.errorbar(r+3*width+width/4, F22_units_summary_means.reset_index()[\"U3S1\"] - F22_sys_lower.reset_index()[\"U3S1\"] + F22_sys_upper.reset_index()[\"U3S1\"], fmt = \".\", color=\"k\", label = \"_statistical unc.\")\n",
    "plt.errorbar(r+4*width+width/4, F22_units_summary_means.reset_index()[\"U3S2\"] - F22_sys_lower.reset_index()[\"U3S2\"] + F22_sys_upper.reset_index()[\"U3S2\"], fmt = \".\", color=\"k\", label = \"_statistical unc.\")\n",
    "\n",
    "#plt.xlabel(\"Session\")\n",
    "plt.ylabel(\"Average fraction of sentences with code\")\n",
    "#plt.title(\"Comparisons of Quantities code across units\")\n",
    "plt.ylim((0,0.4))\n",
    "plt.xlim((-0.2,3))\n",
    "\n",
    "# plt.grid(linestyle='--') \n",
    "plt.xticks(r + 2*width,['Bag of words','BERT','Prompted LLaMA']) \n",
    "plt.legend(loc = \"lower center\", prop={'size': 12}, ncol=2, bbox_to_anchor=(0.5, -0.2))\n",
    "\n",
    "plt.savefig(\"barchart_QC_v2.png\", bbox_inches='tight')\n",
    "plt.savefig(\"barchart_QC_v2.pdf\", bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "22eb4559-10b3-4fc2-9f67-61d5260d85f5",
   "metadata": {},
   "outputs": [],
   "source": [
    "#start making outcomes chart for PI code"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f79b010d-5ec6-4ff5-8b12-7298539e12aa",
   "metadata": {},
   "outputs": [],
   "source": [
    "apply_to_uncoded(seed=1,code = \"PI\", evalLlama=False, holdoutDir='Data/holdout', hf_token = hf_token, N_bank = 100, N_trials = 50, n = 50, saveModelPath = \"savedData/PI_models\", uncoded = False)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "71d98fb0-fc68-4966-b79f-280dbf8b559e",
   "metadata": {},
   "outputs": [],
   "source": [
    "data = pd.read_excel(\"All_lab_notes_machine_coded_bert_lr_PI.xlsx\")\n",
    "data['Sentences'] = data['Sentences'].astype(str)\n",
    "data_by_file = pd.DataFrame()\n",
    "#group by filename, count total number of sentences, number of QC sentences (according to llama), number of QC sentences (according to bert)\n",
    "data_by_file[\"total\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"Sentences\"].count()\n",
    "data_by_file[\"llama_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"LLaMA_predictions\"].sum()\n",
    "data_by_file[\"bert_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"BERT_predictions\"].sum()\n",
    "data_by_file[\"lr_count\"] = data.groupby([\"filename\", \"Unit and Session\",\"Semester\"])[\"LR_predictions\"].sum()\n",
    "\n",
    "data_by_file = data_by_file.reset_index()\n",
    "#calculate percentages in file\n",
    "data_by_file[\"PI_percent_bert\"] = data_by_file[\"bert_count\"]/data_by_file[\"total\"]\n",
    "data_by_file[\"PI_percent_lr\"] = data_by_file[\"lr_count\"]/data_by_file[\"total\"]\n",
    "data_by_file[\"PI_percent_llama\"] = data_by_file[\"llama_count\"]/data_by_file[\"total\"]\n",
    "#split dataframe by semester\n",
    "data_F22 = data_by_file[data_by_file[\"Semester\"]==\"F22\"]\n",
    "data_F19 = data_by_file[data_by_file[\"Semester\"]==\"F19\"]"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 14,
   "id": "25b35bfe-8059-49ed-8bc7-32150d6e8162",
   "metadata": {},
   "outputs": [],
   "source": [
    "#calculate summary statistics \n",
    "F22_summary = pd.DataFrame()\n",
    "F22_summary[\"avg_PI_llama\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_llama\"].mean()\n",
    "F22_summary[\"avg_PI_bert\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_bert\"].mean()\n",
    "F22_summary[\"avg_PI_lr\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_lr\"].mean()\n",
    "F22_summary[\"count_PI_llama\"] = data_F22.groupby(\"Unit and Session\")[\"llama_count\"].mean()\n",
    "F22_summary[\"count_PI_bert\"] = data_F22.groupby(\"Unit and Session\")[\"bert_count\"].mean()\n",
    "F22_summary[\"count_PI_lr\"] = data_F22.groupby(\"Unit and Session\")[\"lr_count\"].mean()\n",
    "F22_summary[\"num_in_unit_session\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_bert\"].count()\n",
    "\n",
    "F22_summary[\"unc_PI_llama\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_llama\"].sem()\n",
    "F22_summary[\"unc_PI_bert\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_bert\"].sem()\n",
    "F22_summary[\"unc_PI_lr\"] = data_F22.groupby(\"Unit and Session\")[\"PI_percent_lr\"].sem()\n",
    "\n",
    "\n",
    "F19_summary = pd.DataFrame()\n",
    "F19_summary[\"avg_PI_llama\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_llama\"].mean()\n",
    "F19_summary[\"avg_PI_bert\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_bert\"].mean()\n",
    "F19_summary[\"avg_PI_lr\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_lr\"].mean()\n",
    "F19_summary[\"count_PI_llama\"] = data_F19.groupby(\"Unit and Session\")[\"llama_count\"].mean()\n",
    "F19_summary[\"count_PI_bert\"] = data_F19.groupby(\"Unit and Session\")[\"bert_count\"].mean()\n",
    "F19_summary[\"count_PI_lr\"] = data_F19.groupby(\"Unit and Session\")[\"lr_count\"].mean()\n",
    "F19_summary[\"num_in_unit_session\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_bert\"].count()\n",
    "\n",
    "F19_summary[\"unc_PI_llama\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_llama\"].sem()\n",
    "F19_summary[\"unc_PI_bert\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_bert\"].sem()\n",
    "F19_summary[\"unc_PI_lr\"] = data_F19.groupby(\"Unit and Session\")[\"PI_percent_lr\"].sem()\n",
    "\n",
    "#get the linear fits of systematics graphs\n",
    "df_out_BERT_PI = pd.read_excel(\"df_out_BERT_PI.xlsx\")\n",
    "df_out_LLaMA_PI = pd.read_excel(\"df_out_Llama_PI.xlsx\")\n",
    "df_out_BoW_PI = pd.read_excel(\"df_out_BoW_PI.xlsx\")\n",
    "\n",
    "linear_fits = pd.DataFrame({\"slope\": [], \"intercept\": [], \"model\":[]})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "id": "c91f0ba0-3daa-4acd-9b74-4fb1915482c9",
   "metadata": {},
   "outputs": [],
   "source": [
    "n =50\n",
    "linear_fits = pd.DataFrame({})"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "2bf0e65c-cc62-4a24-9e56-999ca32a223b",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Device detected. Using device: cuda \n",
      "[[1095   83]\n",
      " [  19   45]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_BoW_PI[\"systematic\"] = df_out_BoW_PI[\"E_C\"].subtract(df_out_BoW_PI[\"E_H\"])\n",
    "\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_BoW_PI[\"E_C\"],df_out_BoW_PI[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_BoW_PI[\"E_C\"], df_out_BoW_PI[\"systematic\"], alpha = 0.2, color = \"#00b0f0\")\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"k\")\n",
    "\n",
    "#plt.plot(x, slope*x+intercept + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, slope*x+intercept - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "#closed form solution\n",
    "(m1, m2) = get_m1_m2(1, \"PI\", hf_token, model = \"bow\", holdoutDir='Data/holdout',saveModelPath=\"savedData/PI_models\")\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"BoW\"]})))\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"BoW est. %PI\")\n",
    "plt.ylabel(\"(BoW est. %PI) - (Human est. %PI)\")\n",
    "plt.title(\"  \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"bow_sys_PI.png\")\n",
    "plt.savefig(\"bow_sys_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "2110bb2e-559e-4a77-973c-9b28e998ecc2",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Device detected. Using device: cuda \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "Truncation was not explicitly activated but `max_length` is provided a specific value, please use `truncation=True` to explicitly truncate examples to max length. Defaulting to 'longest_first' truncation strategy. If you encode pairs of sequences (GLUE-style) with the tokenizer you can select this strategy more precisely by providing a specific strategy to `truncation`.\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "Tokenizing data...\n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/home/rkf33/.conda/envs/labnotes/lib/python3.9/site-packages/transformers/tokenization_utils_base.py:2606: FutureWarning: The `pad_to_max_length` argument is deprecated and will be removed in a future version, use `padding=True` or `padding='longest'` to pad to the longest sequence in the batch, or use `padding='max_length'` to pad to a max length. In this case, you can give a specific length with `max_length` (e.g. `max_length=45`) or leave max_length to None to pad to the maximal input size of the model (e.g. 512 for Bert).\n",
      "  warnings.warn(\n"
     ]
    },
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[[1146   32]\n",
      " [  28   36]]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_BERT_PI[\"systematic\"] = df_out_BERT_PI[\"E_C\"].subtract(df_out_BERT_PI[\"E_H\"])\n",
    "\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_BERT_PI[\"E_C\"],df_out_BERT_PI[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_BERT_PI[\"E_C\"], df_out_BERT_PI[\"systematic\"], color = \"#ffc000\", alpha = 0.2)\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"b\")\n",
    "\n",
    "#plt.plot(x, slope*x+intercept + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, slope*x+intercept - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "#closed form solution\n",
    "(m1, m2) = get_m1_m2(1, \"PI\", hf_token, model = \"bert\", holdoutDir='Data/holdout',saveModelPath=\"savedData/PI_models\")\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"BERT\"]})))\n",
    "\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"BERT est. %PI\")\n",
    "plt.ylabel(\"(BERT est. %PI) - (Human est. %PI)\")\n",
    "plt.title(\" \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "\n",
    "#linear_fits.to_excel(\"linear_fits.xlsx\")\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"bert_sys_PI.png\")\n",
    "plt.savefig(\"bert_sys_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "5d69d68e-bc4d-4f0f-96a9-7f66ba53d750",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "df_out_LLaMA_PI[\"systematic\"] = df_out_LLaMA_PI[\"E_C\"].subtract(df_out_LLaMA_PI[\"E_H\"])\n",
    "\n",
    "slope, intercept, r_value, p_value, std_err = stats.linregress(df_out_LLaMA_PI[\"E_C\"],df_out_LLaMA_PI[\"systematic\"])\n",
    "plt.rcParams.update({'font.size': 16})\n",
    "plt.scatter(df_out_LLaMA_PI[\"E_C\"], df_out_LLaMA_PI[\"systematic\"], alpha = 0.2, color = \"#92d050\")\n",
    "x = np.linspace(0,1)\n",
    "#plt.plot(x, slope*x+intercept, color = \"k\")\n",
    "\n",
    "#plt.plot(x, slope*x+intercept + 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "#plt.plot(x, slope*x+intercept - 2*np.sqrt(x*(1-x)/n), color = \"k\")\n",
    "\n",
    "##closed form solution\n",
    "#(m1, m2) = get_m1_m2(1, \"PI\", hf_token, model = \"bert\", holdoutDir='Data/holdout',saveModelPath=\"savedData/PI_models\")\n",
    "#plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "m1 = 25/39\n",
    "m2 = 9/1169\n",
    "plt.plot(x, S(x, m1, m2), color = \"k\") \n",
    "\n",
    "linear_fits = pd.concat((linear_fits,pd.DataFrame({\"best_fit_slope\": [slope], \"best_fit_intercept\": [intercept], \"m1\": [m1], \"m2\": [m2], \"model\": [\"LLaMA\"]})))\n",
    "\n",
    "\n",
    "plt.hlines(0, 0, 1, color = \"black\")\n",
    "plt.xlabel(\"LLaMA est. %PI\")\n",
    "plt.ylabel(\"(LLaMA est. %PI) - (Human est. %PI)\")\n",
    "plt.title(\" \")\n",
    "plt.ylim(-0.6, 0.2)\n",
    "plt.tight_layout()\n",
    "plt.savefig(\"llama_sys_PI.png\")\n",
    "plt.savefig(\"llama_sys_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "173c83a2-2cce-4d1e-8757-c1124c39ae0c",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "                  avg_PI_llama  avg_PI_bert  avg_PI_lr  count_PI_llama  \\\n",
      "Unit and Session                                                         \n",
      "U1S1                  0.060839     0.054619   0.114874        4.014085   \n",
      "U1S2                  0.067190     0.056850   0.113031        5.849462   \n",
      "U2                    0.022853     0.026462   0.057769        1.861386   \n",
      "U3S1                  0.049150     0.068164   0.122799        3.138614   \n",
      "U3S2                  0.045444     0.058127   0.117760        2.705882   \n",
      "\n",
      "                  count_PI_bert  count_PI_lr  num_in_unit_session  \\\n",
      "Unit and Session                                                    \n",
      "U1S1                   3.845070     8.070423                   71   \n",
      "U1S2                   5.182796    10.225806                   93   \n",
      "U2                     2.148515     4.603960                  101   \n",
      "U3S1                   4.336634     7.811881                  101   \n",
      "U3S2                   3.509804     6.970588                  102   \n",
      "\n",
      "                  unc_PI_llama  unc_PI_bert  unc_PI_lr  sys_error_llama_lower  \\\n",
      "Unit and Session                                                                \n",
      "U1S1                  0.004449     0.003619   0.004938              -0.027570   \n",
      "U1S2                  0.004202     0.003395   0.005123              -0.031774   \n",
      "U2                    0.002063     0.002083   0.003657              -0.002429   \n",
      "U3S1                  0.002926     0.003865   0.005318              -0.019833   \n",
      "U3S2                  0.003562     0.003984   0.005816              -0.017381   \n",
      "\n",
      "                  sys_error_bert_lower  sys_error_lr_lower  \\\n",
      "Unit and Session                                             \n",
      "U1S1                          0.003334            0.044670   \n",
      "U1S2                          0.001398            0.045740   \n",
      "U2                            0.027774            0.077826   \n",
      "U3S1                         -0.008422            0.040069   \n",
      "U3S2                          0.000290            0.042995   \n",
      "\n",
      "                  sys_error_llama_upper  sys_error_bert_upper  \\\n",
      "Unit and Session                                                \n",
      "U1S1                                  0                     0   \n",
      "U1S2                                  0                     0   \n",
      "U2                                    0                     0   \n",
      "U3S1                                  0                     0   \n",
      "U3S2                                  0                     0   \n",
      "\n",
      "                  sys_error_lr_upper  \n",
      "Unit and Session                      \n",
      "U1S1                               0  \n",
      "U1S2                               0  \n",
      "U2                                 0  \n",
      "U3S1                               0  \n",
      "U3S2                               0  \n"
     ]
    },
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "/tmp/ipykernel_1724603/1531827487.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.027570362239204248' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/1531827487.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.00842188278394667' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/1531827487.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.027292581022307277' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
      "/tmp/ipykernel_1724603/1531827487.py:18: FutureWarning: Setting an item of incompatible dtype is deprecated and will raise an error in a future version of pandas. Value '0.013478942407574121' has dtype incompatible with int64, please explicitly cast to a compatible dtype first.\n",
      "  df.loc[i,upper_column_name] = row[lower_column_name]*-1\n"
     ]
    }
   ],
   "source": [
    "linear_fits_in = linear_fits.set_index(\"model\")\n",
    "def calculate_systematics(df, linear_fits):\n",
    "    df[\"sys_error_llama_lower\"] = S(df[\"avg_PI_llama\"], linear_fits.loc[\"LLaMA\"][\"m1\"], linear_fits.loc[\"LLaMA\"][\"m2\"])\n",
    "    df[\"sys_error_bert_lower\"] = S(df[\"avg_PI_bert\"], linear_fits.loc[\"BERT\"][\"m1\"], linear_fits.loc[\"BERT\"][\"m2\"])\n",
    "    df[\"sys_error_lr_lower\"] = S(df[\"avg_PI_lr\"],linear_fits.loc[\"BoW\"][\"m1\"],linear_fits.loc[\"BoW\"][\"m2\"])\n",
    "\n",
    "    df[\"sys_error_llama_upper\"] = 0\n",
    "    df[\"sys_error_bert_upper\"] = 0\n",
    "    df[\"sys_error_lr_upper\"] = 0\n",
    "    return df\n",
    "\n",
    "F22_summary = calculate_systematics(F22_summary, linear_fits_in)\n",
    "F19_summary = calculate_systematics(F19_summary, linear_fits_in)\n",
    "print(F22_summary)\n",
    "def check_negative_systematics(df, upper_column_name, lower_column_name):\n",
    "    for i, row in df.iterrows():\n",
    "        if row[lower_column_name] < 0:\n",
    "            df.loc[i,upper_column_name] = row[lower_column_name]*-1\n",
    "            df.loc[i,lower_column_name] = 0\n",
    "    return df\n",
    "\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_llama_upper\", \"sys_error_llama_lower\")\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_bert_upper\", \"sys_error_bert_lower\")\n",
    "F22_summary = check_negative_systematics(F22_summary, \"sys_error_lr_upper\", \"sys_error_lr_lower\")\n",
    "\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_llama_upper\", \"sys_error_llama_lower\")\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_bert_upper\", \"sys_error_bert_lower\")\n",
    "F19_summary = check_negative_systematics(F19_summary, \"sys_error_lr_upper\", \"sys_error_lr_lower\")\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "584fa79d-787d-4bc4-99d9-fed2813fd02a",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[0 1 2 3 4]\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAlEAAAHVCAYAAADRta6NAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjkuMCwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy80BEi2AAAACXBIWXMAAA9hAAAPYQGoP6dpAAC3VklEQVR4nOzdd1gU1/c/8PfSll6UqkhTERQVRcGOqIgtdgWNBXvsRpN8LFHUGIzGGqMmNiBW7F2BRERRUKyJHRAUFUUEFunt/v7gt/Nl3QWWYZHieT3PPo87c2fmzLrlcOfOuQLGGAMhhBBCCKkQpeoOgBBCCCGkNqIkihBCCCGEB0qiCCGEEEJ4oCSKEEIIIYQHSqIIIYQQQnigJIoQQgghhAdKogghhBBCeKAkihBCCCGEB0qiCCGEEEJ4oCSKkM/I29sbAoEAy5cvr+5Qag1/f38IBAJ07969ukOp8+j9SSoiPj4eAoEAAoGgukOpNpRE1WHdu3fn3uDih7KyMurVq4dOnTph7dq1yMzMrO4wiRzE/5ef/rilpaVh+fLltfZH7+TJk1i+fDkuX75c3aEQQhToS/lsq1R3AKTqNWrUCBYWFgCA/Px8PH/+HBEREYiIiMCuXbtw+fJlNGjQoJqjJHykpaVhxYoVAFArE6mTJ08iICAAAErtadLT00OzZs249zAhpGZQVVVFs2bNZK6T57NdF1BP1Bdg4sSJCA8PR3h4OG7cuIH379/j6NGj0NLSQnR0NKZPn17dIRJSqiFDhuDJkyf466+/qjsUQkgJDRs2xJMnT/DkyZPqDqXaUBL1hRo2bBiWLl0KADh79ixSU1OrOSJCCCGkdqEk6gvWs2dPAEBRURFiYmIAAJcvX4ZAIICVlRUA4ODBg3B1dUW9evUgEAgkrm9/+PABixcvhoODA7S0tKCtrY1WrVrBx8cHIpFI5jHFY3v8/f2RkJCAiRMnwtzcHEKhENbW1vjuu++QlpZWasyZmZn45Zdf0K5dO+jq6kJTUxN2dnaYP38+EhMTZW5TVFSE3bt3c+ehqqoKQ0NDNG/eHBMnTkRoaKjM7RITE/HDDz/AwcEB2tra0NLSQqtWrbBixQp8/Pix1Bjj4uIwbtw4mJqaQl1dHba2tvjxxx+RnZ1d6jZ8eHt7w9ramnv+6fg3f39/ifaFhYXw8/NDz549YWhoCDU1NTRs2BBff/017t+/X+oxxGOxRCIR/ve//6FZs2bQ0NDg3iMA8OzZM/zyyy9wc3ODpaUl1NXVoa+vj06dOuG3335DXl6exH7FA1LF3f0rVqyQiL3kvssbWM7nPVHyvLKzs+Hj44NmzZpBXV0dRkZG8PT0RHR0tMxtc3NzsWHDBri4uEBPTw+qqqowNjZGq1atMHPmTNy5c0fmdmXJzs7Gb7/9BldXV9SvXx9CoRAWFhbo3bs3/vjjD+Tm5kpt8/jxY0ycOBFWVlYQCoUwMDCAq6srdu3ahcLCwlKPVZn3Z1paGlauXAknJyfo6elBXV0dzZo1w3fffYekpKQKn3dGRgb27duHUaNGwd7eHnp6etDQ0EDTpk0xY8YMxMXFlRvPqlWr4OLiAgMDA6irq8Pa2hqDBg2S6rks+T4qKirCtm3b4OzsDD09PQgEAsTHx3NtExISMHv2bNja2kJDQwN6enpwdnbG+vXrkZOTIzOW9PR0+Pj4wNHREdra2lBTU4OZmRnatWuHBQsWcN+xYny/l2SRZ4D38uXLIRAI4O3tXea24eHh6N+/P+rXrw8NDQ20atUKv//+Oxhjch23Ip9tADh27Bj69OkDY2NjqKqqwsDAALa2thg1ahROnDgh92tQbRips1xdXRkA5uPjI3P9zZs3GQAGgN28eZMxxlhoaCgDwCwtLdm8efMYAGZiYsLat2/PGjRowEJDQxljjD18+JA1bNiQAWDKysqsVatWzMHBgSkpKTEAzMrKikVHR5ca07Jly5ihoSFTVlZmrVu3Zs2bN2cCgYABYLa2tiwxMVFq29evX7PmzZszAEwgEDB7e3vWpk0bpqqqygCw+vXrs8jISKntxowZw51ngwYNWLt27ZitrS3T0tJiANjXX38ttc3ff//N9PT0GACmpqbGmjVrxpo1a8aUlZUZANasWTP2+vVrqe1u377NbaeqqsratGnDbG1tGQDm4uLCRo0aVeb/SWlk/V/+/PPPrF27dty5de7cWeJx/vx5rm1KSgrr2rWrxOvQpk0bpqOjw8V68OBBqeOOHz+eAWCzZs1iTZo04V73tm3bMnt7e67dsGHDGACmra3NmjRpwtq3b88sLS2547m6urLc3FyufWJiIuvcuTMzNjZmAFijRo0kYh8+fDjX1s/Pj9vHp/i+J8Tn9e2337LWrVtz27Zo0YKpqKhw28bHx0tsV1BQwP1fiN/n7du3Z40bN2bq6uoMAFuyZIlc/6disbGxzM7OjtunhYUF93kTfybi4uIktgkMDGRqamoMANPS0mJOTk7M2tqa24e7uzvLysqSOlZl3p/37t3jPvMqKiqscePGzMHBgYvDzMyM/ffffxU69zNnznD7a9iwIXNycmJ2dnZMQ0ODAWB6enrsxo0bMre9desWMzMz4865SZMmrF27dtx76tOfN/H7qFu3bmzo0KHc+659+/bM0NCQe40vX77MdHV1uc9+mzZtWLNmzbh9tmnThiUlJUnsOz09ndnb23Pvw5KfAfF7cefOnRLb8PleKk1cXJzMcy7Jx8eHAWDjx48vdVs/Pz+mpKTE6tWrx9q1a8eMjIy4dQsWLJDruBX5bP/444/c9kZGRqxt27asefPm3OvfuXNnuV+D6kJJVB1WXhL1yy+/MABMSUmJpaSkMMb+L4lSVlZmQqGQ7du3jxUVFTHGGCsqKmI5OTksJyeH+1JxcXFhL1684PYZExPDWrduzQCw1q1bs4KCApkxqaqqMmdnZ/by5Utu3YMHD1jjxo0ZANavXz+peLt3784AsKZNm0p8Wb99+5b16NGDAWANGzZkaWlp3Lq7d+8yAExXV5dLAMWKiopYWFgYCwwMlFgeHR3NJRdLlixhHz9+5Na9efOG9e3blwFgPXr0kNguJyeHNWnShPvBL5kIXr9+nRkZGXFfqIpIohiT78uTMcbF3KVLF4nXrrCwkG3cuJEpKSkxdXV19vTpU4ntxMmGONl99uwZt67kj/TJkyfZjRs3uPeK2OPHj1mHDh0YALZ69WqpuMT7L+v1KCuJ4vOeKHlcVVVV1rZtW4mE//nz59z7e9y4cRLbnThxgtvn/fv3Jdbl5+ez8+fPswsXLpR6Lp/KysrifnxbtmzJbt26JbH+3bt3bM2aNRI/2o8fP+YStsmTJ7OMjAxuXUhICJckzZw5U2JflXl/fvjwgZmbmzMAbMqUKRLxpKWlsXHjxnF/XOTn58t9/k+ePGFHjx6V+IwxVpyULF26lAFg9vb2Uu+rt2/fMhMTEwaAde/eXeJ9yRhj8fHxbOnSpRLLxO8jZWVlZmBgwIKCgrh1+fn5LD8/n71//55LHAYMGMCSk5O5Nrdv32aNGjViAFj//v0l9r1x40bu//DThDc7O5sdPnyYXb9+nVvG53upLIpKooRCIdu4caPE97avry+XHMbExMh93PI+2+/fv2fKyspMRUWFHT58WOr/+NatW2zXrl3lnHn1oySqDisriTp69Cj3F8/AgQO55eIkCgD7+eefZe73r7/+4v5KS0hIkFr/9OlTrsfm6NGjMmNSUVGR+iufMcbCw8O549++fZtbfuXKFW65uNespJSUFO6vl3Xr1nHLDx48yACwwYMHyzwXWb7++msGgM2ZM0fm+vT0dO4v8pJ/JYtfF3V1dfb27Vup7fbv38+dw+dMokJCQrgejtTUVJltZs+ezQCw6dOnSywXfxGqqalJ/TjIKzo6mgFgdnZ2Uusqk0TxfU+UPK5QKJT6YWCMsWPHjjEAzMDAQGL56tWrGQA2b968Ms5Yfr/99hsDwAwNDdm7d+/k2mbixIkMAHNwcJD64WGMsV27dnEJ4ps3b7jllXl/LlmyhAFggwYNkhlTQUEBa9OmDQNQoR//8nTu3JkBkOpNnD9/Ppe0yepxk0X8PgLA9u/fL7PNypUruV6RzMxMqfV///03t4+SCe+0adMYALZp0ya5YuHzvVQWRSVRkyZNkrlty5YtGQC2efNmuY9b3mc7IiKCAWCOjo5ln1wNR2OivgB79uxBly5d0KVLF7i4uMDIyAjDhw9HZmYmmjZtiu3bt8vcbvLkyTKXnzt3DgAwcuRImJubS623tbXFwIEDJdp+asiQIbC0tJRa3rlzZ7Rv315qW/G/u3Tpwq0vycDAAJMmTZLaTnyMyMhIPH/+XGYsJeXn53PX4Uu7a1FHRwfu7u4AgH/++Ydbfv78eQDFr4uJiYnUdp6enjA1NS03BkULDAwEAIwaNQr6+voy2wwbNgyA5PmU1LNnT6mxDJ9KSkrCb7/9hjFjxsDd3R1du3ZFly5duDEYT58+Vei4ML7viZI8PDzQuHFjqeUdO3YEAKSmpiIlJYVbLn4/hYSE4P3795U7ARSPBwGAKVOmwNjYWK5txO+zefPmyRwDM27cOBgbGyM/Px8hISFS2/F5f4rfQ998843M9crKyhg0aBCA0t9DpSksLMSpU6cwe/Zs9O/fH926deO+r8Tj0u7evSuxjfh1mz9/PjQ0NCp0PB0dHYwcOVLmOvH7ZNq0adDU1JRa37NnT7Rp00aiLfB/74szZ84gIyOj3Bgq+r30ucycOVPmcvHn4dNxXZUhfg2ePXuGW7duKWy/nxvVifoCJCQkICEhAQCgpKQEXV1ddOzYEYMHD8bMmTOhpaUltY2hoWGpX+pPnz4FADg4OJR6zJYtW+LEiROl3vpa1rYtWrRAVFQUHj9+XOFjApA4ZocOHeDq6oqwsDDY2tqia9eu6NatGzp27IguXbpAW1tbYh/R0dHIysoCUHoSCQAvXrwAAO51LXncFi1ayNxGWVkZdnZ2ePv2ban7rQriQePHjx9HeHi4zDbiwbIlz6ek0s5J7OjRo5gwYUKZPyCMMaSkpKBhw4byhF0uvu+JkmxtbWUuL5lkfPz4EfXq1QMADB48GM2aNcPDhw/RqFEjuLm5oWvXrujUqRM6duwIoVBYoXP477//AACdOnWSq71IJOLeP6Wdt6qqKuzs7JCUlCRx3nzfn5mZmdyP59KlS7Fq1SqZ27979w5A6e8hWRITE9G/f3+pJOlTHz584P798eNH7vMn7+tWUrNmzaCiIvunT9731N27dyVe24kTJ2LDhg34559/YGZmBnd3d3Tu3Jn7o1BZWVliHxX9Xvpcyvs8lHVDTUWZmZlh7Nix2Lt3L5ydneHs7Izu3bujY8eO6NatGwwMDBR2rKpESdQXwMfHp8KFGGUlVmLiD1JZvSpmZmYSbT8l6y/hT9eV3JbvMQUCAc6ePYtffvkFAQEBuHz5MneHoYaGBkaNGoU1a9bA0NAQACRKPVy7dq3UY4mJE66Sx5Xn3D4n8TlFR0eXeseZWGk9RWW9H+Lj4zFmzBjk5uZi5MiRmDNnDuzs7KCnpwcVFRUUFRVxPyL5+fk8z0KaIt6HpZ2XktL/ddKzEnclaWho4OrVq1i5ciUOHTqEixcv4uLFiwAAXV1dTJkyBStXrpTZiyFLeno6AJTaQ/ipkudR0fPm+/4sebesPD0GJT8T5ZkwYQLu3r0LGxsb/Pzzz+jUqRNMTEy4ZHTcuHHYu3evxPtG/JoB8r9uJVXFd5uJiQlu3ryJFStW4MSJE9wDAIyMjDBv3jz88MMPXPJW0e+lz6W8z0PJz4Ii7N69Gy1btsTOnTtx48YN3LhxAwCgoqKCgQMHYv369eX2gFc3upxHKkxHRwcAyuxREd9aLm77KfFfrWWtK7ltZY6pra2NVatWISEhAdHR0fD398eYMWMgEAiwZ88eDBo0iLslXPwXoEAgQEFBAVjxuMFSHyXLCIiPK8+5fU7ic9qzZ0+558PnS/LQoUPIzc2Fs7MzDh48iM6dO6N+/frcD0bJXgRFUsT7kA8jIyNs2bIFSUlJePDgAf78808MHToUWVlZWL9+PSZMmCD3vnR1dQGgzLIeJZU8j4qeN9/3Z8lekefPn5f7/pF3mo+3b98iKCgIAHD69Gl4eXnBwsJCojdP1ntH/JoB8r9u8qrMe8ra2hr+/v5ISUnBrVu3sHnzZnh4eCA5ORlLlizBkiVLJNpX5HupPCUv65b2Ga6JU3ypqqri+++/x7Nnz5CQkIBDhw5h2rRp0NHRwfHjx9GrVy+5Lo9WJ0qiSIXZ2dkBAB48eFBqG/FlCnt7e5nrHz58WOq24nUlt1XEMQGgSZMmGD9+PPbu3YvIyEgIBAJcv34d9+7dA1DcnS0UCsEYK/NYsohjfPTokcz1hYWF3OUCRZFn4k/xJa1///1XoccWE9fy6dKli0QPjlhkZGSp21Zm4lJFvSf4EggEaNGiBaZOnYpjx47h5MmTAIDDhw/LnTi2atUKAHD9+nW52uvp6XG9JKWdd0FBAXepSdZnqKLvTz09PTRq1AiAYt9D4vdNvXr1ZF5iLCgokNnzpaOjw/VOyPu6yUsR7yllZWU4OTlhzpw5uHjxIrZs2QIA2L59e6kJTnnfS+Up2YNUWpL87NkzufalKBX9bJubm8PT0xN//PEH/vvvP+jq6iI2NpZLtGsqSqJIhfXv3x9A8Y/Fq1evpNbHxMTg9OnTEm0/deLECbx8+VJqeUREBKKiogAA/fr1kzpmeHg4t76ktLQ07Nmzp8xjfqply5bQ09MDALx+/RpAcVf6gAEDAAC//vqrXPsR69u3L4DiQbiyCg8ePny41OKPfJW8bFTaZRTxINq//vqrSnrCxDHIOjfGGNatW1futhW5BCRWFe+JyujcuTP3b/H7qTzDhw8HAOzatQvJyclybSM+l02bNsn8Ud67dy+SkpKgqqrK3QABVO79KX4PbdiwQe7ekfKI/+/T09Nl/v//9ddfpRbwFL9uGzduLLX4JR/i1/bPP/+UGVNoaCg3fqvk91NZxO+Ljx8/yjWmSNb3UnkMDQ25MUQRERFS658/f/7Zk5HKfLYbNmzIFRKW9zWoNlV+/x+pNuXViZKlZLHN0uTm5nJ1dDp06CBRJyo2Npa71bm8OlEdO3aUKJHw6NEj1rRpUwaA9enTR+q4JWsCPXjwgFv+7t075u7uLrMm0N69e9nSpUvZ48ePJfaVl5fH1q5dy9WNKVmv6smTJ1ydqClTpkgV/szPz2eXL19mEyZMYK9eveKWZ2dnMxsbGwaAubm5SdyyHhERwYyNjRVeJ6qoqIirC3Tq1KlSt+/duzdXc+fq1atS62NjY9maNWukCgLKU4JAXDtJRUWFnT17lluenp7OJk6cyNU0AqSLRm7YsIF7H5UsxlmSvHWi5H1PyHtesmJev349W7NmjVR5jszMTDZ37lwGFBeIlPe2++zsbK5YaOvWrdmdO3ck1r97946tXbu21DpRU6ZMkagT9c8//zADAwMGFBdI/fRYfN+fSUlJrEGDBlyZg9jYWIn1RUVF7ObNm2zu3Lkyy03Ikp+fzwwNDRkANmHCBJadnc2tO3LkCNPU1OTO89N43r17x9WJ6tGjh1Rh3/j4eLZs2TKJZWW9j8RK1on66quvJOpE3b17lysgO2DAAIntFi5cyLZt2yZVOiI1NZWNHDmSAcVFhMX4fC+VR1yry97eXuI9GxMTw9q1a8f935ZV4qA08pRH+FR5n+2QkBA2d+5cdvv2bYlSHYWFhWzfvn1cmZyS9bVqIoUkUR8+fKjQfzb5PKoqiWKsuDCm+EtVXLG8ZcuWFa5YrqKiwhwdHVmLFi246sxNmjSRWQ380+rUzZs3l6hOXa9ePal6MuIieEBxBeq2bduyNm3aMH19fW75pzWExK+D+AteSUmJNWvWjHXo0IG1aNGCCYXCUpOCmzdvSlQ7btu2rURhUkVWLBebNWsWF2fLli2Zq6src3V1lSj6mJqaynr16sXFbWxszNq3b8/atm0rUZX40/3Lk2wUFhZyyQwAZm1tzZycnJimpiZTUlLi6hPJer1evnzJNDU1udo8nTp1Yq6urszT05NrU5GK5fK8J+Q9L1kxixMloLhCd7t27VirVq24mmsqKirs0KFDpe5TltjYWImK2JaWlqx9+/asYcOGclUs19bWZu3ateMSJKD0iuWVeX/++++/ElXRbWxsmIuLC2vZsiV3/gCkikeWZffu3dx2enp6zMnJiavB5uHhwVX1lhVPVFQUMzU15bZv2rQpa9euHZdcffrDLk8SxZhkxXKhUMjatm0rUVHe0dFRqmL5oEGDuPUWFhbM2dlZ4rtCS0uLhYWFce35fi+VJS4ujtWvX5/7I9XBwYGbCcLR0ZGrrfW5kqjyPtviP76A4qKjjo6OzMnJSeL7aPbs2RV6DaoD7yQqLS2NzZkzhxkbGzMlJSWmrKzMrYuMjGR9+/aVqr5LPq+qTKIYYyw5OZktWrSINW/enGloaDBNTU3m4ODAli5dWmpRR3FMfn5+7OXLl2zChAmsQYMGTE1NjVlaWrJvv/2Wq54uS0ZGBvP19WVt27Zl2traTF1dndna2rJ58+bJTLxevnzJ1q1bx/r378+sra2ZlpYWU1NTY40aNWKenp7sypUrZZ7fypUrmYuLC9PT02PKyspMX1+fOTk5se+//55du3ZNZrHD2NhY9vXXXzMjIyMmFApZkyZN2OLFi1lWVpZcP95lvW6ytsvOzmZLlixhdnZ2Er0+fn5+Eu0KCwvZkSNH2KBBg5iZmRlTVVVlGhoarHHjxmzUqFHs4MGDTCQSSWwjb7xZWVls4cKFzNramqmqqjIjIyPWv39/dvnyZcaY7IRELDw8nPXt25cZGhpySXjJ9195P34VfU/Ie16yYn7y5AlbtWoV69mzJ7O0tGQaGhpMKBSyxo0bswkTJkhVMZdXZmYmW7duHevYsSPT09NjQqGQWVhYMA8PD7Zjxw6Zf8k/fPiQeXt7MwsLC6ampsb09PRY165d2c6dO6V6gEuqzPszIyODbdy4kXXr1o3Vq1ePKSsrMx0dHdaqVSs2c+ZMFhISUqGK5YwV/5h27NiRaWhoMC0tLda6dWv266+/svz8/HLj+fDhA/Px8WFt2rTh/u+tra3Z4MGD2b59+yTayptEMcbYixcv2KxZs1jjxo2ZUCjkEtVff/1VZnJ669Yt9uOPP7IuXbowc3NzpqamxjQ0NJidnR2bNWuWzD8e+H4vleXZs2fMy8uLGRoaMjU1Ne7/NjMzk1ciJMZ327I+28nJyWzr1q1s6NChrGnTpkxXV5epqKgwMzMz9tVXX7HTp0/zeg0+NwFjFb8dJyUlBZ06dcKzZ8/Qtm1b5OTk4PHjx9y18uzsbJiammLSpEnYsGFDRXdP6rDu3bsjLCwMfn5+UhNhEkIIIbUJr4Hly5cvx7Nnz3Do0CHcunULI0aMkFivoaEBV1dXXLp0SSFBEkIIIYTUNLySqNOnT2PAgAGlls4HACsrK5l3bskrKioK/fr1g76+PrS0tNChQwccPnyY9/5SU1PRsGFDCAQC9OnTp9R2QUFBcHV1hY6ODnR1deHm5lbhaQwIIYQQUvfxSqISExPRvHnzMtsIhULexb1CQ0PRuXNnhIeHY+TIkfjmm2/w9u1beHp6Yv369bz2OWvWLIhEojLb7Nu3D3369MHjx4/h7e2N8ePH4+HDh3B3d8fRo0d5HZcQQgghdROvJKp+/frlzo/05MkTrjx+RRQUFGDKlClQUlLClStXsGPHDqxfvx7379+Hra0tFi9ezM2bJK9jx47hwIEDWLNmTaltUlNTMXv2bBgaGuLOnTvYsmULtmzZgjt37qB+/fqYPn26QucNIoQQQkjtxiuJ6tatG06dOlXq5bpHjx7h4sWL6NWrV4X3fenSJcTGxmL06NFwdHTkluvp6WHx4sXIy8tDQECA3Pt7//49pk+fjrFjx5ZZcO/IkSNIS0vD7NmzYW5uzi03NzfHrFmzkJyczM2FRPi7fPkyGGM0qJwQQkitxyuJWrJkCQoLC9G5c2fs37+fq7T7+PFj7N69Gz169IBQKMT3339f4X2L513q3bu31DoPDw8AQFhYmNz7++abb6CsrIzNmzd/1uMSQgghpG5T4bNRy5YtERgYiLFjx2LcuHEAAMYYHBwcwBiDjo4ODh8+jKZNm1Z43+JZ5mVta2pqCm1t7XJnohfbt28fjh8/jpMnT8LAwKDMMVFlHVe8rLzj5ubmIjc3l3teVFSElJQU1K9fv1JzhBFCCCHk82GM4ePHj2jQoIHMOUHFeCVRADBw4EDExcUhICAAN27cQEpKCnR1deHi4oIJEybA0NCQ137FiY547qBP6erqljtAHADevHmDOXPmYNSoURg0aFCljiueNby8465evRorVqwo91iEEEIIqfkSEhIkhvh8incSBRTPvv3tt99WZhdVZvLkyVBVVcVvv/322Y65aNEizJ8/n3suEolgYWGBhIQELhEjhBBCSM2Wnp6ORo0aQUdHp8x2lUqiqoK4J6i0Xp/09HRuturSBAQE4MKFCzhy5IjcPWIlj1u/fn2pY5ZsUxqhUAihUCi1XFdXl5IoQgghpJYpbyiOXEnUX3/9xTsA8ZgpeZUcf+Tk5CSx7u3bt8jIyICzs3OZ+7h79y4ASFVSFwsKCoJAIEDr1q1x79497ri3bt1CdHS0VBJV1ngpQgghhHyZ5EqivL29JbIxxli52Zm4TUWTKFdXV6xevRrBwcHw8vKSWBcUFMS1KUvHjh2RkZEhtTwjIwOBgYEwNzeHh4cHLCwsJI578OBBBAcHo0OHDryOSwghhJAvh1wTEMuqy3T06FGcO3cOPXv2RNeuXWFiYoJ3797hypUruHTpEgYMGIBhw4Zh/PjxFQqooKAAzZo1w+vXrxEZGcnVihKJRHB2dkZ8fDyePn0KKysrAMXV00UiEczMzMq93BYfHw9ra2t4eHjg4sWLEutSU1NhbW0NVVVV3L17lxtI9urVK7Rp0wYA8Pz583Kvj5aUnp4OPT09iEQiupxHCCGE1BLy/n7L1RP1aSJ08uRJhISEICgoCO7u7lLtg4ODMXDgQEyePLmCYQMqKirYtWsXPDw80K1bN3h5eUFHRwfHjh3DixcvsG7dOi6BAooHcwcEBMDPz69SBRwNDAzw+++/Y+zYsWjbti08PT0BAIGBgfjw4QMCAwMrlEARQgghpG7jVWzT19cXI0eOlJlAAcUFK0eMGIFVq1bxCsrNzQ3h4eHo3LkzAgMDsX37dpiYmODQoUNYsGABr33KY8yYMbhw4QLs7Ozg5+cHf39/NG/eHMHBwaWOryKEEELIl0muy3mf0tLSwrx58/Dzzz+X2mbx4sXYvHkz70mI6wK6nEcIIYTUPvL+fvPqidLR0cGVK1fKbHPlyhW6/EUIIYSQOotXnajBgwdj586dmD59OlasWAFjY2NuXVJSEpYtW4aIiAhMnTpVYYESQr4MhYWFyM/Pr+4wCKkRlJWVoaqqWt1hkFLwupyXmpoKV1dXPHjwAEKhEE2aNIGxsTGSkpIQExOD3NxcODg44MqVK9DX16+CsGsHupxHiPwYY3j79i1EIhF4fC0RUmcJhUIYGhrS78hnpNC78z5lYGCAGzduYM2aNdi7dy8ePnyIhw8fAgCsra0xduxY/PDDD9DU1OQXPSHkiyMSiZCWlgYjIyNoaWnRpN3ki8cYQ35+PkQiEV6/fg0AlEjVMLx6oj718eNHpKenQ1dXl8ZBlUA9UYTIhzGG6OhoaGlpoWHDhtUdDiE1CmMMr169Qn5+PmxsbKo7nC9ClfZEfUpHR4eSJ0IIb4WFhSgsLKQ/NgiRQSAQQE9PD69fv0Z+fj6NkapBKpVEZWZm4uTJk7h37x7XE+Xo6IjBgwdDS0tLUTESQuq4goICAMXFdgkh0sSJU2FhISVRNQjvb6xjx45h6tSpSEtLkxgEKhAIoK+vj507d2Lo0KEKCZIQ8mWgcVCEyEafjZqJVxJ1/fp1eHl5QVlZGZMnT4abmxvMzMzw9u1bhIaGIiAgAF5eXggLC0PHjh0VHTMhhBBCSLXjPe2LUCjEjRs38Oeff8LLywuurq7w9PTEH3/8gRs3bkBNTQ2+vr6KjpcQQshnlJGRgcmTJ8PU1BQCgQDz5s2r7pDk5u3tLTHXKiGKxqsnKiIiAp6enmjdurXM9a1atcLIkSNx6tSpSgVHCCEA8PLlSyQnJ1drDIaGhrCwsKjwdv7+/pgwYYLEMiMjI7Ro0QI//PAD+vbtq6gQq4Svry/8/f2xdOlSNG7cGPb29tUdEiE1Bq8kKisrCyYmJmW2MTExQVZWFq+gCCFE7OXLl2hmb4+cav4+UdfUxNPHj3klUgCwcuVKWFtbgzGGd+/ewd/fH/369cOZM2cwYMAABUerOJcuXUKHDh3g4+NT3aEQUuPwSqKsrKwQEhJS5uW6f/75h7pRCSGVlpycXJxAfbsDMLetniBePUPOxqlITk7mnUT17dsX7dq1455PmjQJJiYmOHjwYI1OopKSktC8efPqDkOmnJwcqKmpQUmJ18gUQiqN1ztv5MiRuH37NsaPH483b95IrEtMTIS3tzdu374NT09PhQRJCCEwtwUaO1bPowqSN319fWhoaEiVdVi3bh06deqE+vXrQ0NDA05OTjh69KjU9tnZ2ZgzZw4MDQ2ho6ODgQMH4vXr1xAIBFi+fHm5x09KSuISOXV1dbRu3RoBAQHc+suXL0MgECAuLg7nzp2DQCCAQCBAfHy8zP0NHToUbdu2lVj21VdfQSAQ4PTp09yyGzduQCAQ4MKFC9yy58+fY8SIEahXrx40NTXRoUMHnDt3TmJf4ngOHTqEH3/8EQ0bNoSmpibS09MBACdPnoSDgwPU1dXh4OCAEydOyIzz0KFDcHJygo6ODnR1ddGyZUts3ry53NeLEFl49UT973//w8WLF7F3714EBgaiSZMmMDExwbt37xATE4O8vDw4Ozvjf//7n6LjJYSQWkkkEiE5ORmMMSQlJWHLli3IyMjAmDFjJNpt3rwZAwcOxNdff428vDwcOnQII0aMwNmzZ9G/f3+unbe3Nw4fPoyxY8eiQ4cOCAsLk1hfluzsbHTv3h0xMTGYNWsWrK2tceTIEXh7eyMtLQ1z586Fvb099u7di2+//Rbm5uZYsGABgOLxXLJ07doVp06d4moGMsZw7do1KCkp4erVqxg4cCAA4OrVq1BSUkLnzp0BAO/evUOnTp2QlZWFOXPmoH79+ggICMDAgQNx9OhRDBkyROI4P/30E9TU1PDdd98hNzcXampqCA4OxrBhw9C8eXOsXr0aHz58wIQJE2Bubi6xbUhICEaNGoWePXtizZo1AIDHjx/j2rVrmDt3rlyvHSESGE85OTlsxYoVrHHjxkwgEHCPxo0bs5UrV7KcnBy+u64zRCIRA8BEIlF1h0JIjZadnc0ePXrEsrOzpdbdvn2bAWBYf5nhZFr1PNZfZgDY7du3K3xufn5+xfF/8hAKhczf31+qfVZWlsTzvLw85uDgwHr06CH1msybN0+irbe3NwPAfHx8yoxp06ZNDADbt2+fxHE6duzItLW1WXp6Orfc0tKS9e/fv9zzjIqKYgDY+fPnGWOM/fvvvwwAGzFiBHNxceHaDRw4kLVp04Z7Pm/ePAaAXb16lVv28eNHZm1tzaysrFhhYSFjjLHQ0FAGgNnY2Ei9Ro6OjszMzIylpaVxy4KDgxkAZmlpyS2bO3cu09XVZQUFBeWeT01T1meEKJ68v9+8LyQLhUIsW7YMMTExEIlESEhIgEgkQkxMDJYuXQqhUFiJ1I4QQuqWrVu3IiQkBCEhIdi3bx/c3NwwefJkHD9+XKKdhoYG9+/U1FSIRCJ07doVd+7c4ZZfvHgRADBjxgyJbWfPni1XLOfPn4epqSlGjRrFLVNVVcWcOXOQkZGBsLCwCp9fmzZtoK2tjStXrgAo7nEyNzfHuHHjcOfOHWRlZYExhvDwcHTt2lUiFmdnZ3Tp0oVbpq2tjalTpyI+Ph6PHj2SOM748eMlXqPExETcu3cP48ePh56eHrfc3d1daiyXvr4+MjMzERISUuHzI0QWhYzG09HRQcOGDWn+PEIIKYWzszN69eqFXr164euvv8a5c+fQvHlzzJo1C3l5eVy7s2fPokOHDlBXV0e9evVgZGSE7du3QyQScW1evHgBJSUlWFtbSxyjSZMmcsXy4sULNG3aVGpAtrh8wYsXLyp8fsrKyujYsSOuXr0KoDiJ6tq1K7p06YLCwkJERkbi0aNHSElJkUiiXrx4gWbNmkntr7RYPj1n8fqmTZtK7ePT/c6YMQO2trbo27cvzM3NMXHiRC4hJYQPXknUtWvXMH/+fLx9+1bm+sTERMyfPx+RkZGVCo4QQuoqJSUluLm5ITExEdHR0QDAjR1SV1fHtm3bcP78eYSEhGD06NES02vVVF26dEFUVBRycnK4JEpfXx8ODg64evUql2CVTKIqqmQvVEUZGxvj3r17OH36NAYOHIjQ0FD07dsX48eP571P8mXjlURt2LABZ86cgampqcz1ZmZmOHv2LDZu3Fip4AghpC4TT7yckZEBoHhOUnV1dQQFBWHixIno27cvevXqJbWdpaUlioqKEBcXJ7E8JiZGruNaWloiOjoaRUVFEsufPHnCreeja9euyMvLw8GDB/H69WsuWerWrRuXRNna2krUGbS0tMTTp0+l9iVvLOL14kS0JFn7VVNTw1dffYVt27YhNjYW06ZNw19//SX3a0dISbySqKioKInr17J069aNeqIIIaQU+fn5CA4OhpqaGnfpSllZGQKBAIWFhVy7+Ph4nDx5UmJbDw8PAMC2bdsklm/ZskWuY/fr1w9v375FYGAgt6ygoABbtmyBtrY2XF1d+ZwSXFxcoKqqijVr1qBevXpo0aIFgOLkKjIyEmFhYVK9UP369cPNmzcRERHBLcvMzMSOHTtgZWVVbo0qMzMzODo6IiAgQOKSZ0hIiNR4qg8fPkg8V1JSQqtWrQAAubm5FT9h8sXjVeIgKSkJDRs2LLONqakpkpKSeAVFCCF1zYULF7jelaSkJBw4cADR0dFYuHAhdHV1AQD9+/fHhg0b0KdPH4wePRpJSUnYunUrmjRpgn///Zfbl5OTE4YNG4ZNmzbhw4cPXImDZ8+eAQAEAkGZsUydOhV//vknV9PPysoKR48exbVr17Bp0ybe41s1NTXh5OSEyMhIrkYUUPxHdWZmJjIzM6WSqIULF+LgwYPo27cv5syZg3r16iEgIABxcXE4duyYXIU0V69ejf79+6NLly6YOHEiUlJSsGXLFrRo0YLr5QOAyZMnIyUlBT169IC5uTlevHiBLVu2wNHRkaazIbzwSqL09fXx8uXLMtu8ePEC2travIIihBApr57V6mMvW7aM+7e6ujrs7Oywfft2TJs2jVveo0cP7N69G7/88gvmzZsHa2trrFmzBvHx8RJJFAD89ddfMDU1xcGDB3HixAn06tULgYGBaNasGdTV1cuMRUNDA5cvX8bChQsREBCA9PR0NGvWDH5+fvD29q7UeYp7nUperTA1NUWTJk0QExMjlUSZmJjg+vXr+N///octW7YgJycHrVq1wpkzZ+Sue9WnTx8cOXIEP/74IxYtWoTGjRvDz88Pp06dwuXLl7l2Y8aMwY4dO7Bt2zakpaXB1NQUnp6eWL58OVU9J7wIGI/RioMHD8Y///yDR48eoVGjRlLrX758iRYtWqBHjx5f9CTE6enp0NPTg0gk4v7SJIRIy8nJQVxcHKytraUSgLoyd97ncO/ePbRp0wb79u3D119/Xd3hEAUq6zNCFE/e329ePVHz58/HmTNn0LlzZ6xatQru7u4wMzNDYmIigoOD8eOPPyI7O5urcEsIIXxZWFjg6ePHSE5OrtY4DA0Na1QClZ2dLXWn2qZNm6CkpIRu3bpVU1SEfFl4JVHdunXDhg0bsGDBAkyYMAFA8TV4caeWkpISNm/eTB9kQohCWFhY1KgEpiZYu3Ytbt++DTc3N6ioqODChQu4cOECpk6dKvMKASFE8XglUQAwd+5cuLm54Y8//kBUVBREIhH09fXh7OyMb775Bg4ODoqMkxBCSAmdOnVCSEgIfvrpJ2RkZMDCwgLLly/HkiVLqjs0Qr4YvMZEEfnQmChC5EPjPQgpG31GPi95f7/pdgRCCCGEEB4oiSKEEEII4YGSKEIIIYQQHmpsEhUVFYV+/fpBX18fWlpa6NChAw4fPiz39hcuXICXlxfs7Oygr68PTU1N2NnZYdKkSVxV308JBIJSH5UtQEcIIYSQuoX33XlVKTQ0FB4eHlBXV4eXlxd0dHRw7NgxeHp6IiEhQa76U+fPn0dkZCRcXFzQt29fqKqq4vHjxwgICMD+/ftx/vx59OjRQ2o7S0tLmQmTo6OjAs6MEEIIIXVFjbs7r6CgAHZ2dnj16hUiIyO55EUkEsHZ2Rnx8fF49uxZuTN75+TkyLyD4Z9//kGvXr3Qrl07REVFSawTCARwdXWVmCagMujuPELkQ3ceEVI2+ox8XrX27rxLly4hNjYWo0ePluj90dPTw+LFi5GXl4eAgIBy91Pam6xnz54wMDBATEyMokImhBBCyBeo0pfzMjMzkZaWhsLCQpnrK1plWNwL1Lt3b6l1Hh4eAICwsLCKBVlCREQEUlNTJSbHLCktLQ07duxAcnIy6tWrh86dO6Nly5a8j0cIIYSQuol3ErV7926sX78eT58+LbWNQCBAQUFBhfYbHR0NAGjatKnUOlNTU2hra3Nt5BEcHIzr168jNzcX0dHROHv2LAwNDbFx40aZ7e/fvy8xqzpQPEN4QEAAjI2NyzxWbm4ucnNzuefp6elyx0kIIYSQ2oVXErV9+3bMnDkTKioq6NatG8zNzaGiopgx6iKRCEDx5TtZdHV1uTbyCA4Oxvr167nnTZo0waFDh+Dk5CTVdsGCBRg2bBhsbW2hpqaGBw8e4KeffsKFCxcwYMAAREREQFlZudRjrV69GitWrJA7NkKIfF6+fFmrJyD29/fn5hkVMzIyQosWLfDDDz+gb9++3HKBQFDqfqZNm4Y//vgDAODt7S0xtEFNTQ2Wlpbw8vLC4sWLoa6uDisrK7x48aLc+Pz8/OgOZEJ44JX5bNq0CYaGhggPD4etra2iY1KodevWYd26dcjIyMCjR4+wcuVKdO7cGXv27MHo0aOl2pbUsWNHnD17Fj169EBYWBhOnTqFoUOHlnqsRYsWYf78+dzz9PR0mgiUkEp6+fIl7O2bISsrp1rj0NRUx+PHTys1EfLKlSthbW0NxhjevXsHf39/9OvXD2fOnMGAAQO4du7u7hg3bpzU9p9+3wqFQuzatQtA8R+gp06dwk8//YTY2Fjs378fmzZtQkZGBtf+/PnzOHjwIDZu3AhDQ0NueadOnXifEyFfMl5J1IsXLzB58uQqSaDEPVCl9Talp6fDwMCgwvvV1taGs7MzTp48iXbt2mHq1Klwd3eHkZFRmdspKSlhypQpCAsLw7Vr18pMooRCIYRCYYVjI4SULjk5GVlZOdi3BLAv+6bcKvP4BTDm5xwkJydXKonq27cv2rVrxz2fNGkSTExMcPDgQYkkytbWFmPGjCl3fyoqKhLtZsyYgU6dOuHgwYPYsGEDBg8eLNH+7du3OHjwIAYPHgwrKyve50EIKcYriTIzMyt1IHllicdCRUdHS11ye/v2LTIyMuDs7Mx7/yoqKnBzc8P9+/dx69YtiW700oj/YsvMzOR9XEJI5dhbAm1rdsd3henr60NDQ0NhwyEEAgG6dOmCyMhIPH/+HCYmJgrZLyFENl4lDsaPH48LFy5USVLh6uoKoHgs06eCgoIk2vD15s0bAICqqqpc7W/cuAEA9JcbIaRSRCIRkpOT8f79ezx8+BDTp09HRkaGVK9TTk5xr9enj7y8vHKPER8fDwC8euwJIRXDK4n68ccf0b59e7i7u+PKlSsS19wrq2fPnrCxscGBAwdw7949brlIJIKvry/U1NQkxgokJibiyZMnUpf/bt26JXP/QUFBOHHiBPT19dGxY0du+X///Yf8/Hyp9tevX8eaNWugqqqKESNGVPLsCCFfsl69esHIyAjGxsZwcHCAv78/9uzZA3d3d4l2u3fvhpGRkdTj+PHjUvsUJ1ixsbFYv349jh07BgcHBzRr1uxznRYhXyy5+pCVlJRk3jHCGIObm1up2/EpcaCiooJdu3bBw8MD3bp1k5j25cWLF1i3bp1Ej9CiRYsQEBAgdXdJ+/bt4eDggFatWsHc3ByZmZn4999/cfXqVaiqqmLPnj3Q0tLi2q9fvx7nzp1Dly5d0KhRI6iqquLhw4cIDg6GQCDA1q1b0bhx4wqdCyGElLR161ZuLOm7d++wb98+TJ48GTo6OhLjLQcNGoRZs2ZJbf9pzbrMzEypcZ1dunRBQEBAmXf5EUIUQ64kqlu3bp/1A+nm5obw8HD4+PggMDAQ+fn5aNmyJdasWQNPT0+59uHr64vQ0FCEhYXh/fv3UFJSgoWFBaZOnYp58+bB3t5eov2gQYOQlpaG+/fvIyQkBHl5eTA1NYWXlxfmzZtXqXFYhBACAM7OzhIDy0eNGoU2bdpg1qxZGDBgANTU1AAA5ubm6NWrV7n7U1dXx5kzZwAAr169wtq1a5GUlAQNDY2qOQFCiAS5kihFzSVXEc7Ozrhw4UK57fz9/eHv7y+1fNGiRVi0aJHcxxsyZAiGDBlSkRAJIaRSlJSU4Obmhs2bNyM6OhotWrSo0PbKysoSyZaHhwfs7Owwbdo0nD59WtHhEkI+UePmziOEkC+JeMiDIsaWmpmZ4dtvv8WZM2cQGRlZ6f0RQsrGK4lSVlbGTz/9VGabn3/+WWG37RJCSF2Un5+P4OBgqKmpSQ0x4Gv27NnQ1NTEL7/8opD9EUJKxyvLYYyBMSZXO0IIUYTH5c9eUuOPfeHCBTx58gQAkJSUhAMHDiA6OhoLFy6Erq4u1+7Zs2fYt2+f1PYmJiZSd/J9qn79+pgwYQK2bduGx48fKyw5I4RIq7Kuovfv39PgRkJIpRkaGkJTUx1jfq7+aV9KTpXCx7Jly7h/q6urw87ODtu3b5ea9DwkJAQhISFS27u6upabRAHA/Pnz8ccff2DNmjUyx4wSQhRDwOTsLvrrr7+4f3t7e2Pw4MFSUwoAQGFhIRISErBp0ybY2tp+0dfl09PToaenB5FIJPFXJiFEUk5ODuLi4mBtbQ11dXWp9bV9AmJCKqu8zwhRLHl/v+VOokqrFfUp8e40NDRw7Ngx9OnTR86Q6x5KogiRD/1AEFI2+ox8XvL+fst9Oc/Pzw9AcZI0ceJEDB48GIMGDZJqp6ysjHr16qFjx4407QAhhBBC6iy5k6jx48dz/w4LC8OQIUMwcODAKgmKEEIIIaSm4zWwXNwrRQghhBDypaJim4QQQgghPMiVRCkpKUFFRQXPnj3jnisrK5f7oGKbhBBCCKmrKjQBsaampsRzQgghhJAvFa8JiKtjQmJCCCGEkJqExkQRQgghhPDAK4nau3cvXr16pehYCCGEEEJqDV4jv8ePHw+BQAAbGxt0794dbm5ucHNzg5mZmaLjI4QQQgipkXj1RO3ZswdjxoxBXl4edu/ejbFjx8Lc3Bx2dnb45ptvEBgYiHfv3ik6VkIIIV8AKysreHt7V3cYhJSLV0+Ut7c39wZ//vw5Ll26hNDQUISFhWHHjh3YuXMnAMDOzg4PHz5UWLCEkC8TTUBc85w/fx43b97E8uXLqy0GgUCAmTNn4vfffy+1Tffu3ZGcnIwHDx5U+nj+/v6YMGECAODq1avo0qWLxHrGGCwsLPDq1Sv0798fZ8+eldpHWloaTE1NkZubi0ePHsHe3r7ScZHqU+lCTjY2NrCxscHkyZORnp6OXbt2Yc2aNXj//j2ePHmiiBgJIV+wly9fws7eDtlZ2dUah4amBp48fkKJ1P93/vx5bN26tVqTqOqirq6OAwcOSCVRYWFhePXqFYRCYanbHjlyBAKBAKampti/fz9WrVpV1eGSKlSpJCo7OxtXr15FaGgoQkNDcefOHRQWFkJDQwPu7u5wc3NTVJyEkC9UcnIysrOyMfZnJ5ja6FRLDG+ff8TeJbeRnJz8WZOooqIi5OXlQV1d/bMdk5SvX79+OHLkCH777TeJotIHDhyAk5NTmb2m+/btQ79+/WBpaYkDBw5QElXL8RoTtWzZMnTt2hUGBgbo06cPNm3aBE1NTSxduhRXrlxBamoqgoKCsHDhQkXHSwj5Qpna6KCRvX61PCqTvC1fvhwCgQBPnjzByJEjoauri/r162Pu3LnIycmRaCsQCDBr1izs378fLVq0gFAoxMWLFwEAd+/eRd++faGrqwttbW307NkTkZGREtv7+/tDIBAgPDwcc+bMgZGREfT19TFt2jTk5eUhLS0N48aNg4GBAQwMDPDDDz+AMcZtHx8fD4FAgHXr1mHjxo2wtLSEhoYGXF1dJS6HeXt7Y+vWrVzM4odYUVERNm3ahBYtWkBdXR0mJiaYNm0aUlNTJeJljGHVqlUwNzeHpqYm3NzcqmUIyL///gtvb2/Y2NhAXV0dpqammDhxIj58+CCz/ahRo/DhwweEhIRwy/Ly8nD06FGMHj261OO8fPkSV69ehZeXF7y8vBAXF4fr168r/HzI58OrJ2rVqlUQCATo2bMnfvjhB3Tt2rXM7ktCCPnSjRw5ElZWVli9ejUiIyPx22+/ITU1FX/99ZdEu0uXLuHw4cOYNWsWDA0NYWVlhYcPH6Jr167Q1dXFDz/8AFVVVfz555/o3r07wsLC4OLiIrGP2bNnw9TUFCtWrEBkZCR27NgBfX19XL9+HRYWFvD19cX58+fx66+/wsHBAePGjZPY/q+//sLHjx8xc+ZM5OTkYPPmzejRowf+++8/LiF68+YNQkJCsHfvXqlznTZtGjd+aM6cOYiLi8Pvv/+Ou3fv4tq1a1BVVQVQ/Af5qlWr0K9fP/Tr1w937txB7969kZeXp+BXv2whISF4/vw5JkyYAFNTUzx8+BA7duzAw4cPERkZKTVDh5WVFTp27IiDBw+ib9++AIALFy5AJBLBy8sLv/32m8zjHDx4EFpaWhgwYAA0NDTQuHFj7N+/H506darycyRVg1cS1apVK/z333/4+++/cePGDXTr1g09evSAm5sbHB0dFRwiIYTUftbW1jh16hQAYObMmdDV1cW2bdvw3XffoVWrVly7p0+f4r///kPz5s25ZUOGDEF+fj7Cw8NhY2MDABg3bhyaNWuGH374AWFhYRLHMjExwfnz5yEQCDBjxgzExMTg119/xbRp07B9+3YAwNSpU2FlZYU9e/ZIJVExMTGIjo5Gw4YNAQB9+vSBi4sL1qxZgw0bNqBjx46wtbVFSEgIxowZI7FteHg4du3ahf3790v0yri5uaFPnz44cuQIRo8ejffv32Pt2rXo378/zpw5wyUqS5Ysga+vb6Ve64qaMWMGFixYILGsQ4cOGDVqFMLDw9G1a1epbUaPHo1FixYhOzsbGhoa2L9/P1xdXdGgQYNSj7N//34MGjQIGhoaAABPT0/s2LEDmzdvprlmaylel/Pu3buH9+/f49ixYxg/fjzi4+OxYMECODk5wdDQEMOGDcPvv/+OR48eKTpeQgiplWbOnCnxfPbs2QCKB2iX5OrqKpFAFRYWIjg4GIMHD+YSKAAwMzPD6NGjER4ejvT0dIl9TJo0SaL3xMXFBYwxTJo0iVumrKyMdu3a4fnz51KxDh48mEugAMDZ2RkuLi5Sscpy5MgR6Onpwd3dHcnJydzDyckJ2traCA0NBQD8/fffyMvLw+zZsyVinTdvXrnHUDRxUgMAOTk5SE5ORocOHQAAd+7ckbnNyJEjkZ2djbNnz+Ljx484e/ZsmZfy/v33X/z3338YNWoUt2zUqFFITk5GUFCQgs6EfG68U9969ephyJAhGDJkCIDiwZ+XL19GaGgojh49ipMnT0IgEKCgoEBhwRJCSG3VtGlTieeNGzeGkpIS4uPjJZZbW1tLPH///j2ysrLQrFkzqX3a29ujqKgICQkJaNGiBbf808Hvenp6AIBGjRpJLf90nJKsWAHA1tYWhw8flnFmkqKjoyESiWBsbCxzfVJSEgDgxYsXMo9lZGQEAwODco+jSCkpKVixYgUOHTrExScmEolkbmNkZIRevXrhwIEDyMrKQmFhIYYPH17qMfbt2wctLS3Y2NggJiYGQPFdflZWVti/fz/69++vuBMin41C+g/fvXvH3aF36dIlvH//XhG7JYSQOuvTcTZiJXtF+FJWVpZ7ecmB5YpQVFQEY2Nj7N+/X+Z6IyMjhR5PEUaOHInr16/j+++/h6OjI7S1tVFUVIQ+ffqgqKio1O1Gjx6NKVOm4O3bt+jbty/09fVltmOM4eDBg8jMzJToZRRLSkpCRkYGtLW1FXVK5DPhlUR9+PCB63W6dOkSnj59CqD4jWJqagovLy9uKhhCCCHFPTQle5liYmJQVFQEKyurMrczMjKCpqYm9z1b0pMnT6CkpCTVw6SIWD/17NkziVhLSwIbN26Mv//+G507dy4zIbS0tOSOVfIy5fv372X2jlWV1NRU/PPPP1ixYgWWLVvGLZf1GnxqyJAhmDZtGiIjIxEYGFhqO3H9qJUrV0oV10xNTcXUqVNx8uRJqfFlpObjlUSJu2kZY9wYKHHSZGdnp9AACSGkLti6dSt69+7NPd+yZQsAcHd3lUZZWRm9e/fGqVOnEB8fzyUy79694wo+6urqKjTWkydP4vXr19y4qJs3b+LGjRsS45W0tLQAFFfgLtkDM3LkSGzbtg0//fST1ADxgoICZGRkQF9fH7169YKqqiq2bNmC3r17c0nZpk2bFHou5RH3zn3aIydPHNra2ti+fTvi4+Px1VdfldpOfCnv+++/l1nz69dff8X+/fspiaqFeCVRAwcO5O7Gc3BwUHRMhBBS58TFxWHgwIHo06cPIiIisG/fPowePRqtW7cud9tVq1YhJCQEXbp0wYwZM6CiooI///wTubm5WLt2rcJjbdKkCbp06YLp06cjNzcXmzZtQv369fHDDz9wbZycnAAAc+bMgYeHB5SVleHl5QVXV1dMmzYNq1evxr1799C7d2+oqqoiOjoaR44cwebNmzF8+HAYGRnhu+++w+rVqzFgwAD069cPd+/exYULF2BoaCh3rLdu3ZJZsLJ79+5cRfH379/LbGNtbY2vv/4a3bp1w9q1a5Gfn4+GDRsiODgYcXFxch1//PjxZa7Pzc3FsWPH4O7uXmrR1IEDB2Lz5s1ISkoqdSwZqZl4JVEnTpxQdByEEFKmt88/1upjBwYGYtmyZVi4cCFUVFQwa9Ys/Prrr3Jt26JFC1y9ehWLFi3C6tWrUVRUBBcXF+zbt0+qRpQijBs3DkpKSti0aROSkpLg7OyM33//HWZmZlyboUOHYvbs2Th06BD27dsHxhi8vLwAAH/88QecnJzw559/YvHixVBRUYGVlRXGjBmDzp07c/tYtWoV1NXV8ccffyA0NBQuLi4IDg6u0CDrGzdu4MaNG1LLf/rpJy6JSkpKwtKlS6Xa9OzZE19//TUOHDiA2bNnY+vWrWCMoXfv3rhw4UKZ5Qrkde7cOaSlpZXZU/XVV19h/fr1OHToEObMmVPpY5LPR8AUPaqQcNLT06GnpweRSKTw7nZC6pKcnBzExcXB2tpa6q/12j533vLly7FixQq8f/++Qj0s1SE+Ph7W1tb49ddf8d1331V3OKSEsj4jRPHk/f2usdW9oqKi4OPjg+vXryM/Px8tW7bE/PnzMXLkSLm2v3DhAgICAnDv3j28ffsWeXl5sLCwQOfOnfG///0Ptra2MrcLCgqCr68v7ty5A4FAACcnJ/z444/o2bOnIk+PECInCwsLPHn8pMz5yD4HQ0NDmnyYECKhRiZRoaGh8PDwgLq6Ory8vKCjo4Njx47B09MTCQkJUpVlZTl//jwiIyPh4uKCvn37QlVVFY8fP0ZAQAD279+P8+fPo0ePHhLb7Nu3D2PHjoWRkRG8vb0BFHfBu7u74/Dhw2XWACGEVB0LCwtKYAghNQ+rYfLz81njxo2ZUChkd+/e5ZanpaUxW1tbpqamxuLj48vdT3Z2tszlf//9NwPA2rVrJ7E8JSWF6evrM0NDQ5aQkMAtT0hIYIaGhszQ0JClp6dX6FxEIhEDwEQiUYW2I+RLk52dzR49elTq57Y28/HxYQDY+/fvqzuUcsXFxTEA7Ndff63uUMgn6vJnpCaS9/eb17QvVenSpUuIjY3F6NGjJebh09PTw+LFi5GXl4eAgIBy91PaNeOePXvCwMCAqxgrduTIEaSlpWH27NkwNzfnlpubm2PWrFlITk6mAfWEkApbvnw5Vw6mprOysgJjjMZDESKnGpdEXb58GQAk6qmIeXh4AIDUZJsVERERgdTUVKnSDFV9XEIIIYTULQodE8UYQ0xMDNTV1XlX0BVXiZU1d5OpqSm0tbXlqiQrFhwcjOvXryM3NxfR0dE4e/YsDA0NsXHjRrmPK15WkeMSQgghpG7jlUQdP34cJ0+exObNm7mJIsUVWx89egQAGDFiBPbv31/qHE6lEU/2KJ4w81O6urqlTggpS3BwMNavX889b9KkCQ4dOsQVipPnuOLbG8s7bm5uLnJzc7nnn86sTgghhJC6g9flvO3bt+PevXsSM21/++23ePjwIdzc3NCqVSscOXIEe/bsUVigfK1btw6MMXz8+BE3btxAs2bN0LlzZxw4cEDhx1q9ejX09PS4h6LnsyKEEEJIzcEriXr06BGcnZ255x8/fsS5c+fg6emJv//+Gzdv3oS9vT2vJErcE1Rar4+4AFZFaWtrw9nZGSdPnoSdnR2mTp2K9+/fy3VccY9SecddtGgRRCIR90hISKhwnIQQQgipHXglUSkpKTA1NeWeh4eHo6CgAKNGjQIAqKqqwt3dHbGxsRXed1njj96+fYuMjAyZ45bkpaKiAjc3N2RmZuLWrVtyHbes8VIlCYVC6OrqSjwIIYQQUjfxSqJ0dXXx4cMH7nloaCiUlJTQtWtXbpmqqioyMzMrvG9XV1cAxWOZPhUUFCTRhq83b94AKI7xcx6XEEIIIXUHryTKzs4OZ86cwYcPH5CWloYDBw7AyclJYozUixcvYGJiUuF99+zZEzY2Njhw4ADu3bvHLReJRPD19YWamhrGjRvHLU9MTMSTJ0+kLsOV7GUqKSgoCCdOnIC+vj46duzILR85ciT09PSwZcsWvHr1ilv+6tUr/P777zA0NMSQIUMqfD6EkOqTm5uLGTNmYMaMGRI3fZCazd/fHwKBAPHx8dUdCiFl4nV33pw5czBixAiYm5tzPU6rVq2SaBMZGYm2bdtWPCAVFezatQseHh7o1q2bxLQvL168wLp162BlZcW1X7RoEQICAuDn58dN1QIA7du3h4ODA1q1agVzc3NkZmbi33//xdWrV6Gqqoo9e/ZAS0uLa29gYIDff/8dY8eORdu2beHp6QmgeNqXDx8+IDAwEDo6OhU+H0II+VyysrKwdu1adO/eHd27d6/ucMrl6+uL5s2bY/DgwdUdCiG88Eqihg0bhq1bt2L37t0AAC8vL4kEJiwsDOnp6ejTpw+voNzc3BAeHg4fHx8EBgZyExCvWbOGS27K4+vri9DQUISFheH9+/dQUlKChYUFpk6dinnz5sHe3l5qmzFjxsDQ0BC+vr7w8/OTmIC4V69evM6FEEI+l6ysLKxYsQIAak0SNXz4cKkkauzYsfDy8oJQKKyewAiRk4Axxqo7iLpKfCehSCSiQeaElCEnJwdxcXGwtrYudcomPrKzs7kJy2fOnAl7e3soKdW4iRoUJjk5GUZGRvDx8cHy5curO5xyaWtrY/jw4fD396/uUGq8qvqMENnk/f2uu98mhJAv2t27d7Fy5Uru+datW/Hjjz/i7t27nzWOjx8/Yt68ebCysoJQKISxsTHc3d1x584dAICPjw9UVVUlSq6ITZ06Ffr6+sjJyQFQPNbTw8MDhoaG0NDQgLW1NSZOnAiguOCxkZERAGDFihUQCAQQCAQSydSTJ08wfPhw1KtXD+rq6mjXrh1Onz4tcUzxeKTw8HDMmTMHRkZG0NfXx7Rp05CXl4e0tDSMGzcOBgYGMDAwwA8//IBP/xZft24dOnXqhPr160NDQwNOTk44evSoRBuBQIDMzEwEBARwsYqvaJQ2JurChQtwdXWFjo4OdHV10b59+3Jr/nl7e0sMARFbvnw5BAKBVEyzZs3CyZMn4eDgAKFQiBYtWuDixYtS279+/RqTJk1CgwYNIBQKYW1tjenTpyMvL6/MeEjdwjuJKigowMaNG+Hs7AxdXV2oqPzflcF79+5hxowZePbsmUKCJISQirh79y527twpdcNJWloadu7c+VkTqW+++Qbbt2/HsGHDsG3bNnz33XfQ0NDA48ePARRfuiooKEBgYKDEdnl5eTh69CiGDRsGdXV1JCUloXfv3oiPj8fChQuxZcsWfP3114iMjAQAGBkZYfv27QCAIUOGYO/evdi7dy+GDh0KAHj48CE6dOiAx48fY+HChVi/fj20tLQwePBgmZOrz549G9HR0VixYgUGDhyIHTt2YOnSpfjqq69QWFgIX19fdOnSBb/++iv27t0rse3mzZvRpk0brFy5Er6+vlBRUcGIESNw7tw5rs3evXshFArRtWtXLtZp06aV+jr6+/ujf//+SElJwaJFi/DLL7/A0dFRZoJTGeHh4ZgxYwa8vLywdu1a5OTkYNiwYRJ3pL958wbOzs44dOgQPD098dtvv2Hs2LEICwtDVlaWQuMhNRzjISsri3Xp0oUpKSkxY2Nj1rBhQ6akpMStT0tLY+rq6mzJkiV8dl9niEQiBoCJRKLqDoWQGi07O5s9evSIZWdnV3pfhYWFbNGiRWz69OmlPhYvXswKCwsVEHn59PT02MyZM8ts07FjR+bi4iKx7Pjx4wwACw0NZYwxduLECQaARUVFlbqf9+/fMwDMx8dHal3Pnj1Zy5YtWU5ODresqKiIderUiTVt2pRb5ufnxwAwDw8PVlRUJBGjQCBg33zzDbesoKCAmZubM1dXV4ljZWVlSTzPy8tjDg4OrEePHhLLtbS02Pjx46ViFccQFxfHGCv+TdHR0WEuLi5S75GSMcoyfvx4ZmlpKbXcx8eHffoTCICpqamxmJgYbtn9+/cZALZlyxZu2bhx45iSkpLM/4vy4uFLkZ8RUj55f7959UT5+vri2rVrWL16Nd6+fYvJkydLrNfT04OrqytXX4kQQj6XmJgYpKWlldkmNTUVMTExnyUefX193Lhxg6tPJ8u4ceNw48YNiQLF+/fvR6NGjbj6dPr6+gCAs2fPIj8/v0IxpKSk4NKlSxg5ciQ+fvyI5ORkJCcn48OHD/Dw8EB0dDRev34tsc2kSZMkLne5uLiAMYZJkyZxy5SVldGuXTs8f/5cYlsNDQ3u36mpqRCJROjatSt3CbOiQkJC8PHjRyxcuFBqPNCnl+Qqq1evXmjcuDH3vFWrVtDV1eXOsaioCCdPnsRXX32Fdu3aSW2v6HhIzcYriQoMDISbmxt++OEH7lr2p2xsbPDy5ctKB0gIIRUh7wTlFZnIvDLWrl2LBw8eoFGjRnB2dsby5culkg5PT08IhULs37+fi+3s2bP4+uuvue9XV1dXDBs2DCtWrIChoSEGDRoEPz8/uepfxcTEgDGGpUuXwsjISOLh4+MDAEhKSpLYxsLCQuK5eNqrT+cE1dPTQ2pqqsSys2fPokOHDlBXV0e9evW4S418X3Nxcung4MBr+4r49LyB4hI44nN8//490tPTP0sspObjlUS9fPlSZgZeko6Ozmf7kiKEEDF559bkMwcnHyNHjsTz58+xZcsWNGjQAL/++itatGiBCxcucG0MDAwwYMAALok6evQocnNzMWbMGK6NQCDA0aNHERERgVmzZuH169eYOHEinJyckJGRUWYMRUVFAIDvvvsOISEhMh9NmjSR2EZZWVnmvmQtZyUGll+9ehUDBw6Euro6tm3bhvPnzyMkJASjR4+WGoD+OZTWM1RYWChzeWnnXR2xk5qPV50oHR0dqb9aPhUbG8vdKUIIIZ9LkyZNoK+vX+YlPQMDA6mkoSqZmZlxldOTkpLQtm1b/Pzzz+jbty/XZty4cRg0aBCioqKwf/9+tGnTBi1atJDaV4cOHdChQwf8/PPPOHDgAL7++mscOnQIkydPLjVhsLGxAVA81VVV17w7duwY1NXVERQUJFHnyc/PT6qtvJe+xJfXHjx4UOH/NwMDA5nvhRcvXlRoP2JGRkbQ1dXFgwcPeG1P6hZePVEdOnTAmTNnSv2SSkhIwPnz59GtW7fKxEYIIRWmpKSEESNGlNlm+PDhn6VeVGFhoVSPvLGxMRo0aCB1Ga5v374wNDTEmjVrEBYWJtELBRSPLfq0N8TR0REAuH1pamoCgNR3s7GxMbp3744///wTiYmJUnHKKq/Al7KyMgQCgURPT3x8PE6ePCnVVktLq9zxawDQu3dv6OjoYPXq1Vy5B7HyeogaN24MkUiEf//9l1uWmJgo845EeSgpKWHw4ME4c+aMzOnFxPHk5+fjyZMnMl9vUnfw6on6/vvv4ebmhp49e+K3335DQUEBgOJquREREZg9ezYKCgowf/58hQZLCCHyaNOmDaZMmYLDhw9LJDEGBgYYPnw42rRp81ni+PjxI8zNzTF8+HC0bt0a2tra+PvvvxEVFYX169dLtFVVVYWXlxd+//13KCsrY9SoURLrAwICsG3bNgwZMgSNGzfGx48fsXPnTujq6qJfv34Aigd0N2/eHIGBgbC1tUW9evXg4OAABwcHbN26FV26dEHLli0xZcoU2NjY4N27d4iIiMCrV69w//59hZxz//79sWHDBvTp0wejR49GUlIStm7diiZNmkgkMgDg5OSEv//+Gxs2bECDBg1gbW0NFxcXqX3q6upi48aNmDx5Mtq3b4/Ro0fDwMAA9+/fR1ZWFgICAkqNx8vLC//73/8wZMgQzJkzB1lZWdi+fTtsbW15D3T39fVFcHAwXF1dMXXqVNjb2yMxMRFHjhxBeHg49PX18fr1a9jb22P8+PFUTLQu43v737Zt25iqqipTUlKSeqiqqrKdO3fy3XWdQSUOCJFPVd2+nZWVxZU1ePDgwWcrayCWm5vLvv/+e9a6dWumo6PDtLS0WOvWrdm2bdtktr958yYDwHr37i217s6dO2zUqFHMwsKCCYVCZmxszAYMGMBu3bol0e769evMycmJqampSZU7iI2NZePGjWOmpqZMVVWVNWzYkA0YMIAdPXqUayMuL/Dp7fvikgDv37+XWD5+/HimpaUlsWz37t2sadOmTCgUMjs7O+bn5yezpMCTJ09Yt27dmIaGBgPAlTv4tMSB2OnTp1mnTp2YhoYG09XVZc7OzuzgwYMyX8uSgoODmYODA1NTU2PNmjVj+/btK7XEgaxyFJaWllKlGF68eMHGjRvHjIyMmFAoZDY2NmzmzJksNzeXMcZYXFycxDlVFpU4+Lzk/f2u1LQvjx8/xh9//IEbN24gJSUFurq6cHFxwYwZM2Rey//S0LQvhMinqqa0yM3NxbfffgsA2LhxY42fi+3+/ftwdHTEX3/9hbFjx1Z3OKQGoWlfPi95f795Xc4Ts7e3x+bNmyuzC0IIIf/fzp07oa2tzVUZJ4TUbJVKogghpCYTCoXYtm1bdYdRrjNnzuDRo0fYsWMHZs2aBS0treoOiRAiB163pwQEBMDJyanUCrxv3ryBk5NTuRNDEkIIKZ6nbvny5ejXrx9WrFhR3eEQQuTEqyfK398fampqaNCggcz1DRo0gIaGBnbv3o3Ro0dXKkBCCKnr4uPjqzsEQggPvHqiHj16VO4two6Ojnj06BGvoAghhBBCajpeSZRIJIKBgUGZbXR1daXmUyKEEEIIqSt4JVENGjTAvXv3ymxz//59mJiY8Nk9IYQQQkiNxyuJ6tWrF4KCghASEiJzfXBwMC5evAgPD49KBUcIIYQQUlPxGli+aNEiBAYGol+/fhg7dizc3d3RsGFDvH79GsHBwdi3bx90dXWxaNEiRcdLCCGEEFIj8EqirK2tce7cOXh5ecHf319i3iLGGMzNzXH48GFYW1srLFBCCCGEkJqEd7HNLl264Pnz5zh16hRu3rwJkUgEfX19ODs7Y+DAgVBTU1NknIQQQgghNUqlKparqalhxIgRGDFihKLiIYQQhcnMzIS2tjYAICMjgyqBE0IUitfAckIIIbXD8uXLIRAIFLY/b29vWFlZKWx/n+revTu6d+9eZfsnRJF490Tl5eXh5MmTiIqKQlpaGgoLC6XaCAQC7N69u1IBEkJIXXfgwAEkJSVh3rx5vLbPysrC2rVrFZaAvHnzBjt27MDgwYPh6OhY6f0RUlfxSqJevHgBd3d3xMbGgjFWajtKoggh1ankH3dXrlxB7969oaysXI0RyXbgwAE8ePCgUkmUeM69T5OoH3/8EQsXLqzQ/t68eYMVK1bAyspKKonauXMnioqKeMVJSF3DK4n69ttvERMTg7Fjx2LixIkwNzeHikqlhlcRQohCHT9+HHPmzOGe9+vXD+bm5ti8eTOGDh1ajZF9XioqKgr9flZVVVXYvgip9RgPenp6rFevXnw2/aKIRCIGgIlEouoOhZAaLTs7mz169IhlZ2crZH/Hjh1jAoGAAZB4CAQCJhAI2LFjxxRyHHmkp6ezuXPnMktLS6ampsaMjIxYr1692O3btxljjLm6ukrFaWlpyRhjLDc3ly1dupS1bduW6erqMk1NTdalSxd26dIlbv9xcXFS2wNgPj4+jDHGfHx82Kdf9cHBwaxz585MT0+PaWlpMVtbW7Zo0SLGGGOhoaEy9+fn58cYY2z8+PFcfGKFhYVs06ZNzMHBgQmFQmZoaMg8PDxYVFQU12bPnj3Mzc2NGRkZMTU1NWZvb8+2bdsm9Xq5uroyV1fXMl9T8TmLYyqp5LmXPP/o6Gg2fvx4pqenx3R1dZm3tzfLzMyU2n7v3r2sffv2TENDg+nr67OuXbuyoKCgMuP5HBT9GSFlk/f3m9efJ0VFReVOQEwIIdWhsLAQc+fOlTnUgDEGgUCAefPmYdCgQZ/l0t4333yDo0ePYtasWWjevDk+fPiA8PBwPH78GG3btsWSJUsgEonw6tUrbNy4EQC4OwrT09Oxa9cujBo1ClOmTMHHjx+xe/dueHh44ObNm3B0dISRkRG2b9+O6dOnY8iQIVwvW6tWrWTG8/DhQwwYMACtWrXCypUrIRQKERMTg2vXrgEA7O3tsXLlSixbtgxTp05F165dAQCdOnUq9RwnTZoEf39/9O3bF5MnT0ZBQQGuXr2KyMhItGvXDgCwfft2tGjRAgMHDoSKigrOnDmDGTNmoKioCDNnzlTMi12GkSNHwtraGqtXr8adO3ewa9cuGBsbY82aNVybFStWYPny5ejUqRNWrlwJNTU13LhxA5cuXULv3r2rPEZSC/HJ0Hr16sUGDBjAZ9MvCvVEESIfRf6VXVpPyqeP0NDQygcuBz09PTZz5swy2/Tv31+qd4cxxgoKClhubq7EstTUVGZiYsImTpzILXv//r1UD4zYpz1RGzduZADY+/fvS40nKiqq1J6eT3uiLl26xACwOXPmSLUtKiri/p2VlSW13sPDg9nY2Egsq6qeqJKvF2OMDRkyhNWvX597Hh0dzZSUlNiQIUNYYWFhqedRXagn6vOS9/ebV4mDX375BZcuXcLRo0crlcARQoiiJSYmKrRdZenr6+PGjRt48+ZNhbdVVlbmChcXFRUhJSUFBQUFaNeuHe7cucM7HgA4deqUQgaIHzt2DAKBAD4+PlLrSpZW0NDQ4P4tEomQnJwMV1dXPH/+HCKRqNJxlOebb76ReN61a1d8+PAB6enpAICTJ0+iqKgIy5Ytg5KS5E+jIktEkLqF1+W8c+fOwc3NDZ6ennB1dUXbtm2hq6sr1U4gEGDp0qW8AouKioKPjw+uX7+O/Px8tGzZEvPnz8fIkSPL3ZYxhosXL+L06dO4du0aXrx4gfz8fDRt2hSenp6YP38+1NXVZcZbmvHjx8Pf35/XuRBCPh8zMzOFtqustWvXYvz48WjUqBGcnJzQr18/jBs3DjY2NnJtHxAQgPXr1+PJkyfIz8/nlvOdVsvT0xO7du3C5MmTsXDhQvTs2RNDhw7F8OHDpZIHecTGxqJBgwaoV69eme2uXbsGHx8fREREICsrS2KdSCSCnp5ehY9dERYWFhLPDQwMAACpqanQ1dVFbGwslJSU0Lx58yqNg9QtvJKo5cuXc/++fPkyLl++LLMd3yQqNDQUHh4eUFdXh5eXF3R0dHDs2DF4enoiISEBCxYsKHP73Nxc9OvXD0KhEN27d4eHhwdycnIQFBSEJUuW4OTJk7h8+TI0NTWltrW0tIS3t7fUcqqVQkjt0LVrV5ibm+P169cyx0UJBAKYm5tzY32q2siRI9G1a1ecOHECwcHB+PXXX7FmzRocP34cffv2LXPbffv2wdvbG4MHD8b3338PY2NjKCsrY/Xq1YiNjeUVj4aGBq5cuYLQ0FCcO3cOFy9eRGBgIHr06IHg4OAqGScWGxuLnj17ws7ODhs2bECjRo2gpqaG8+fPY+PGjRXuESvtD15Z9QrFSjsvWe8RQuTFK4kKDQ1VdBycgoICTJkyBUpKSrhy5QqXvCxbtgzOzs5YvHgxhg8fDktLy1L3oaysjFWrVmHGjBncXxsAkJ+fj2HDhuHMmTPYunUrvv/+e6ltraysJJJEQkjtoqysjM2bN2P48OEQCAQSP5LiH99NmzZ91npRZmZmmDFjBmbMmIGkpCS0bdsWP//8M5dElZYUHD16FDY2Njh+/LhEm08vnVX0cpOSkhJ69uyJnj17YsOGDfD19cWSJUsQGhqKXr16VWh/jRs3RlBQEFJSUkrtjTpz5gxyc3Nx+vRpiR4hvr8l4u/1tLQ0ieUvXrzgtT+g+DyKiorw6NEj+qOZyI3XmChXV1e5HxV16dIlxMbGYvTo0RJvZD09PSxevBh5eXkICAgocx+qqqpYsmSJRAIlXr5o0SIAQFhYWIVjI4TUDkOHDsXRo0fRoEEDieXm5uY4evToZ6sTVVhYKDXex9jYGA0aNEBubi63TEtLS+a4IHGiVzIRvHHjBiIiIiTaiXvVP00qZElJSZFaJv6uFccknmNQnv0NGzYMjDGu2GdJ4rhlnYdIJIKfn1+5+5dFV1cXhoaGuHLlisTybdu28dofAAwePBhKSkpYuXKlVM9YybgTExOlLq2SL1eNq5ApvjQo63ZSDw8PAJVLgMSF4korPpeWloYdO3YgOTkZ9erVQ+fOndGyZUvexyOEVI+hQ4eiV69e3Fib8+fPf/aK5R8/foS5uTmGDx+O1q1bQ1tbG3///TeioqKwfv16rp2TkxMCAwMxf/58tG/fHtra2vjqq68wYMAAHD9+HEOGDEH//v0RFxeHP/74A82bN0dGRga3vYaGBpo3b47AwEDY2tqiXr16cHBwgIODg1RMK1euxJUrV9C/f39YWloiKSkJ27Ztg7m5Obp06QKguFdGX18ff/zxB3R0dKClpQUXFxeZ47Dc3NwwduxY/Pbbb4iOjkafPn1QVFSEq1evws3NDbNmzULv3r2hpqaGr776CtOmTUNGRgZ27twJY2Nj3gP8J0+ejF9++QWTJ09Gu3btcOXKFTx79ozXvgCgSZMmWLJkCX766Sd07doVQ4cOhVAoRFRUFBo0aIDVq1cDABYtWoSAgADExcVV6RyCpJbge/tffn4+27BhA2vfvj3T0dFhysrK3Lq7d++y6dOns6dPn1Z4v8OHD2cA2K1bt2Su19bWZo0aNeIbNps+fToDwLZu3Sq1DqXcCt2nTx/27t27Ch+LShwQIp+qun07IyOD+xxnZGQodN/yyM3NZd9//z1r3bo109HRYVpaWqx169ZSRSYzMjLY6NGjmb6+vkSxzaKiIubr68ssLS2ZUChkbdq0YWfPnpVZ8PL69evMycmJqamplVls859//mGDBg1iDRo0YGpqaqxBgwZs1KhR7NmzZxL7O3XqFGvevDlTUVEpt9hmQUEB+/XXX5mdnR1XULRv375cQVHGGDt9+jRr1aoVU1dXZ1ZWVmzNmjVsz549DACLi4vj2slT4oCx4pIJkyZNYnp6ekxHR4eNHDmSJSUllVri4NOSDn5+flLHZqy4KGibNm2YUChkBgYGzNXVlYWEhHDrx48fL3O7qkYlDj4veX+/BYxVfFRddnY2evfujevXr8PQ0BCqqqpITEzkBvWJRCKYmppiwYIFWLVqVYX23bt3b4SEhCA6OhpNmjSRWt+wYUNkZGTwuiX2woULGDBgAJo1a4a7d+9CKBRKrP/uu+8wbNgw2NraQk1NDQ8ePMBPP/2ECxcuoH379oiIiCjzr9jc3FyJLvr09HQ0atQIIpFI5t2LhJBiOTk5iIuLg7W1tcw7Z/nKzMzkCldmZGRwl6kIqW2q6jNCZEtPT4eenl65v9+8xkT5+vri2rVrWL16Nd6+fYvJkydLrNfT04OrqyuCgoL47L5KREVFwdPTE3p6ejhy5IhUAgUA69atQ8eOHVG/fn3o6OigY8eOOHv2LFxdXREVFYVTp06VeYzVq1dDT0+PezRq1KiqTocQQggh1YxXEhUYGAg3Nzf88MMPEAgEMu/ksLGxwcuXLyu8b/H4hdJ6msTZYUXcunULvXv3hpKSEoKCgtCiRQu5t1VSUsKUKVMAgJsWoTSLFi2CSCTiHgkJCRWKkxCiWFpaWmCMgTFGvVCEEIXjlUS9fPmSmw+pNDo6OrwuuTVt2hQAEB0dLbXu7du3yMjI4NrI49atW3B3d0dRURGCgoLQvn37CsdkaGgIoPjSQFmEQiF0dXUlHoQQQgipm3glUTo6OkhKSiqzTWxsLIyMjCq8b3FZhODgYKl14suD8pZOECdQhYWFuHjxIlxcXCocD1B8SzEAuhODEEIIIRxeSVSHDh1w5syZUmuIJCQk4Pz58+jWrVuF992zZ0/Y2NjgwIEDuHfvHrdcJBLB19cXampqGDduHLdcXLPj016v27dvw93dHQUFBbhw4QI6duxY5nH/++8/mXU/rl+/jjVr1kBVVRUjRoyo8PkQQgghpG7iVSfq+++/h5ubG3r27InffvsNBQUFAICsrCxERERg9uzZKCgowPz58ysekIoKdu3aBQ8PD3Tr1k1i2pcXL15g3bp1Ej1C4podfn5+3HQtKSkpcHd3R1paGvr06YOQkBCEhIRIHEdfXx/z5s3jnq9fvx7nzp1Dly5d0KhRI6iqquLhw4cIDg6GQCDA1q1b0bhx4wqfDyGEEELqJl5JVLdu3fD7779j7ty5Er1NOjo6AIqr027btg1OTk68gnJzc0N4eDh8fHwQGBjITUC8Zs0aeHp6lrt9eno6UlNTAQAXL17ExYsXpdpYWlpKJFGDBg1CWloa7t+/j5CQEOTl5cHU1BReXl6YN28enJ2deZ0LIUR+PCquEPJFoM9GzcSrTpTY48eP8ccff+DGjRtISUmBrq4uXFxcMGPGjArdAVdXyVtngpAvXWFhIZ49ewZjY2PUr1+/usMhpMZJTk5GcnIymjZt+lmr7n+p5P39rtS0L/b29ti8eXNldkEIIVBWVoa+vj53w4qmpmaFJ9UlpK5hjKGgoADp6elIT0+Hvr4+JVA1DK8kauXKlejevXuZA8evXr2K0NBQLFu2jHdwhJAvh6mpKQCUe+cvIV8aZWVlmJmZVbhGIql6vC7nKSkpYfny5WUmSD///DOWLVvGTQXzJaLLeYRUXGFhocw7ZQn5EqmoqEBZWZl6Zj+zz3I5ryx5eXnU7UgIqTBlZWX67iCE1Aq86kQBKDMrzsvLw9WrV2FsbMx394QQQgghNZrcPVE2NjYSzzdu3Ag/Pz+pdoWFhUhOTkZOTg435xwhhBBCSF0jdxJVVFTE9T4JBAJuUs9PqaqqokWLFujRoweWLl2quEgJIYQQQmoQuZOo+Ph47t9KSkr49ttv6c47QgghhHyxeA0sj4uLg76+voJDIYQQQgipPXglUZaWloqOgxBCCCGkVuFd4uD9+/fw8/NDVFQU0tLSZNaDEggE+OeffyoVICGEEEJITcQrifr333/Ro0cPpKamljkpIhUHI4QQQkhdxatO1IIFC5CSkoIlS5YgLi4O+fn5KCoqknp8ydXKCSGEEFK38eqJioiIwODBg7Fy5UpFx0MIIYQQUivw6olSU1ND48aNFR0LIYQQQkitwSuJcnV1xa1btxQdCyGEEEJIrcEriVq3bh0ePHiAdevWKToeQgghhJBaQcDKur2uFBMnTkRcXByuXLkCa2trODo6QldXV3rnAgF2796tkEBro/T0dOjp6UEkEsl8fQghhBBS88j7+80riVJSkq8DSyAQfNF36FESRQghhNQ+8v5+8572hRBCCCHkS0bTvhBCCCGE8MBrYPmnUlJSkJCQoIhdEUIIIYTUCryTKJFIhLlz58LExARGRkawtrbm1t24cQP9+vXD7du3FRIkIYQQQkhNwyuJSklJgYuLC7Zs2YJGjRrB3t5eYg69Vq1a4dq1a9i/f7/CAiWEEEIIqUl4JVHLly/Hs2fPcOjQIdy6dQsjRoyQWK+hoQFXV1dcunRJIUESQgghhNQ0vJKo06dPY8CAARg5cmSpbaysrPDq1SvegRFCCCGE1GS8kqjExEQ0b968zDZCoRCZmZm8giKEEEIIqel4JVH169cv9268J0+ewMzMjFdQhBBCCCE1Ha8kqlu3bjh16lSpl+sePXqEixcvolevXpUKjhBCCCGkpuKVRC1ZsgSFhYXo3Lkz9u/fj+TkZADA48ePsXv3bvTo0QNCoRDff/+9QoMlhBBCCKkpeM2dBxQPLh87diwyMjIAAIwxCAQCMMago6ODgwcPol+/fgoNtrahufMIIYSQ2qdK584DgIEDByIuLg4BAQG4ceMGUlJSoKurCxcXF0yYMAGGhoZ8d00IIYQQUuNVatqXevXq4dtvv8WhQ4cQHByMo0eP4vvvv1dIAhUVFYV+/fpBX18fWlpa6NChAw4fPizXtowxXLhwAdOnT0erVq2gp6cHTU1NtG7dGr6+vsjJySl126CgILi6ukJHRwe6urpwc3PDP//8U+nzIYQQQkjdwvtyniyMMcTExEBdXR2NGjXivZ/Q0FB4eHhAXV0dXl5e0NHRwbFjx/DixQusW7cOCxYsKHP7nJwcaGhoQCgUonv37mjZsiVycnIQFBSE6OhotG/fHpcvX4ampqbEdvv27cPYsWNhZGQET09PAEBgYCCSk5Nx+PBhDB8+vELnQZfzCCGEkNpH7t9vxsOxY8fY2LFjWUpKCrcsLi6OOTg4MCUlJaakpMQ8PT1ZQUFBhfedn5/PGjduzIRCIbt79y63PC0tjdna2jI1NTUWHx9f5j7y8vLYqlWrJOITL//qq68YALZ27VqJdSkpKUxfX58ZGhqyhIQEbnlCQgIzNDRkhoaGLD09vULnIhKJGAAmEokqtB0hhBBCqo+8v9+8Ludt374d9+7dg4GBAbfs22+/xcOHD+Hm5oZWrVrhyJEj2LNnT4X3fenSJcTGxmL06NFwdHTkluvp6WHx4sXIy8tDQEBAmftQVVXFkiVLJOITL1+0aBEAICwsTGLdkSNHkJaWhtmzZ8Pc3Jxbbm5ujlmzZiE5ORknTpyo8PkQQgghpG7ilUQ9evQIzs7O3POPHz/i3Llz8PT0xN9//42bN2/C3t6eVxJ1+fJlAEDv3r2l1nl4eACQToAqQlVVFQCgoiI5pr6qj0sIIYSQuoVXEpWSkgJTU1PueXh4OAoKCjBq1CgAxYmKu7s7YmNjK7zv6OhoAEDTpk2l1pmamkJbW5trw4c4sfs0WSrruOJl5R03NzcX6enpEg9CCCGE1E28kihdXV18+PCBex4aGgolJSV07dqVW6aqqspr7jyRSASg+PJdaccWt6moCxcu4M8//4S9vT0mTZok93HFg8rKO+7q1auhp6fHPSozuJ4QQgghNRuvJMrOzg5nzpzBhw8fkJaWhgMHDsDJyUliDNKLFy9gYmKisEArKyoqCp6entDT08ORI0cgFAoVfoxFixZBJBJxj/LmFySEEEJI7cUriZozZw7evHkDc3NzWFhYIDExEdOnT5doExkZidatW1d43+KeoNJ6fcS3HVbErVu30Lt3bygpKSEoKAgtWrSo0HHFl+XKO65QKISurq7EgxBCCCF1E68katiwYdi6dStatGgBW1tbrFmzBt7e3tz6sLAwpKeno0+fPhXed1njj96+fYuMjAyZ45ZKc+vWLbi7u6OoqAhBQUFo3759hY9b1ngpQgghhHyZeFcsnz59Om7duoVbt27hu+++k1jn6uqK1NRUTJs2rcL7dXV1BQAEBwdLrQsKCpJoUx5xAlVYWIiLFy/CxcXlsxyXEEIIIXWfQiuWK0JBQQGaNWuG169fIzIykqsVJRKJ4OzsjPj4eDx9+hRWVlYAgMTERIhEIpiZmUlcbrt9+zZ69eqFgoICXLx4EZ07dy7zuKmpqbC2toaqqiru3r3L1Yp69eoV2rRpAwB4/vw5dHR05D4XqlhOCCGE1D7y/n7XuCQKqNi0L97e3ggICICfnx93STElJQVNmjRBamoq+vTpI7MHSl9fH/PmzZNYVta0L4GBgRgxYkSFzoOSKEIIIaT2kff3W6XUNdXIzc0N4eHh8PHxQWBgIPLz89GyZUusWbOGS27Kkp6ejtTUVADAxYsXcfHiRak2lpaWUknUmDFjYGhoCF9fX/j5+UEgEMDJyQk//vgjevXqpZBzI4QQQkjdUCN7ouoK6okihBBCah95f795DywnhBBCCPmSyZVEpaenIy8vr6pjIYQQQgipNeRKogwMDLBmzRru+cSJE3H69OkqC4oQQgghpKaTK4kSCAQoKirinvv7++PevXtVFRMhhBBCSI0nVxLVoEEDxMTEVHUshBBCCCG1hlwlDtzc3LB//34kJyfDzMwMAHDy5EnEx8eXuZ1AIMDu3bsrHSQhhBBCSE0jV4mDd+/eYfz48fj7779RVFQEgUAAeSojCAQCFBYWKiTQ2ohKHBBCCCG1j0KLbZqYmODixYvIz89HYmIirKysMG/ePMydO1dhARNCCCGE1CYVqliuqqoKCwsLuLq6wtHREZaWllUVFyGEEEJIjcZr2pfQ0FBFx0EIIYQQUqtUau68zMxMnDx5Evfu3UN6ejp0dXXh6OiIwYMHQ0tLS1ExEkIIIYTUOLyTqGPHjmHq1KlIS0uTGGQuEAigr6+PnTt3YujQoQoJkhBCCCGkpuGVRF2/fh1eXl5QVlbG5MmT4ebmBjMzM7x9+xahoaEICAiAl5cXwsLC0LFjR0XHTAghhBBS7eQqcfCpAQMG4PLly7h27Rpat24ttf7ff/9Fp06d4ObmhjNnzigk0NqIShwQQgghtY+8v99yVSz/VEREBDw9PWUmUADQqlUrjBw5EtevX+eze0IIIYSQGo9XEpWVlQUTE5My25iYmCArK4tXUIQQQgghNR2vJMrKygohISFltvnnn39gZWXFZ/eEEEIIITUeryRq5MiRuH37NsaPH483b95IrEtMTIS3tzdu374NT09PhQRJCCGEEFLT8BpYnpWVBTc3N0RFRUFNTQ1NmjSBiYkJ3r17h5iYGOTl5cHZ2RmhoaHQ0NCoirhrBRpYTgghhNQ+VTqwXFNTE1euXMHy5cthbm6OR48eITQ0FI8ePYK5uTlWrFiBsLCwLzqBIoQQQkjdxqsn6lMfP37kKpbr6OgoIq46gXqiCCGEkNpH3t/vSk37Iqajo0PJEyGEEEK+KLwu5xFCCCGEfOkoiSKEEEII4YGSKEIIIYQQHiiJIoQQQgjhgZIoQgghhBAeKIkihBBCCOGBkihCCCGEEB5414l69OgRfv/9d0RFRSEtLQ2FhYVSbQQCAWJjYysVICGEEEJITcQriQoLC0OfPn2Qm5sLFRUVmJiYQEVFelcKKIZOCCGEEFIj8bqct3DhQhQUFGDXrl3Izs5GQkIC4uLiZD74ioqKQr9+/aCvrw8tLS106NABhw8flnv72NhYLF++HAMHDkTDhg0hEAhgZWVV5jYCgaDUh7e3N+9zIYQQQkjdw6sn6v79+/Dy8sLEiRMVHQ8AIDQ0FB4eHlBXV4eXlxd0dHRw7NgxeHp6IiEhAQsWLCh3H1evXsWKFSugrKwMe3t7vH37Vq5jW1paykyYHB0dK3gWhBBCCKnLeE1AbGRkhHHjxmH9+vUKD6igoAB2dnZ49eoVIiMjueRFJBLB2dkZ8fHxePbsGSwtLcvcz/Pnz5GUlITWrVtDQ0MD6urqMDU1RXx8fKnbCAQCuLq64vLlywo5F5qAmBBCCKl95P395nU5r1+/frh69Srv4Mpy6dIlxMbGYvTo0RK9P3p6eli8eDHy8vIQEBBQ7n5sbGzQoUMHaGhoVEmchBBCCPmy8Uqifv31V6SlpWHOnDnIyspSaEDiXqDevXtLrfPw8ABQPLC9qqSlpWHHjh3w9fXFH3/8gf/++6/KjkUIIYSQ2ovXmCgvLy9oa2tj69at8Pf3h62trczuLoFAgH/++adC+46OjgYANG3aVGqdqakptLW1uTZV4f79+5g2bZrEsj59+iAgIADGxsZlbpubm4vc3FzueXp6epXESAghhJDqxyuJKjlmKCMjA3fu3JHZTiAQVHjfIpEIQPHlO1l0dXW5Noq2YMECDBs2DLa2tlBTU8ODBw/w008/4cKFCxgwYAAiIiKgrKxc6varV6/GihUrqiQ2QgghhNQsvC7nFRUVyfWQVYCzJlu3bh06duyI+vXrQ0dHBx07dsTZs2fh6uqKqKgonDp1qsztFy1aBJFIxD0SEhI+U+SEEEII+dxq3LQv4h6o0nqbxCPmPxclJSVMmTIFAHDt2rUy2wqFQujq6ko8CCGEEFI3KSSJyszMRGJiIjIzMyu9L/FYKFnjnt6+fYuMjAyZ46WqkqGhIQAo5PwIIYQQUjfwTqLy8vLw888/o2nTptDV1YW5uTl0dXXRtGlT+Pr6Ii8vj9d+XV1dAQDBwcFS64KCgiTafC43btwAgHIrnhNCCCHky8Gr2GZ2djZ69uyJGzduQFlZGTY2NjAzM8Pbt28RGxuLwsJCuLi44J9//qlwnaaCggI0a9YMr1+/LrXY5tOnT7mEJjExESKRCGZmZmVe5iuv2OZ///0HOzs7qKqqSiy/fv063N3dkZ+fj8ePH6Nx48ZynwsV2ySEEEJqH3l/v3ndnbdmzRpERkbC09MTa9euRaNGjbh1r169wg8//IBDhw5h7dq18PHxqdC+VVRUsGvXLnh4eKBbt24S0768ePEC69atk+gRWrRoEQICAuDn5ycxXUtycjK+++477nl+fj6Sk5Ml2qxbt467VLd+/XqcO3cOXbp0QaNGjaCqqoqHDx8iODgYAoEAW7durVACRQghhJC6jVdPlL29PbS0tHDr1q1S27Rv3x4ZGRl4/Pgxr8Bu3rwJHx8fXL9+Hfn5+WjZsiXmz58PT09PiXbe3t4yk6j4+HhYW1uXeYy4uDguITtx4gQCAgLw77//IikpCXl5eTA1NUWXLl0wb948ODs7V/gcqCeKEEIIqX3k/f3mlURpaGjg22+/ha+vb6ltFi1ahE2bNiE7O7uiu68zKIkihBBCap8qnTtPU1MT79+/L7PN+/fvoampyWf3hBBCCCE1Hq8kqkOHDjh06BAePnwoc/2jR48QGBiIjh07Vio4QgghhJCaitfA8sWLFyM4OBjt27fHpEmT4OrqChMTE7x79w6XL1+Gn58f8vPzsWjRIkXHSwghhBBSI/AaEwUAR44cwZQpU5Ceni4xRx5jDHp6eti5cyeGDx+usEBrIxoTRQghhNQ+VTqwXOzjx484deoU7t69i/T0dOjq6qJNmzYYNGgQdHR0+O62zqAkihBCCKl9PksSRcpGSRQhhBBS+1Tp3XmEEEIIIV86uQaW//XXXwCAIUOGQEdHh3suj3HjxvGLjBBCCCGkBpPrcp6SkhIEAgEeP34MW1tb7nlZGGMQCAQoLCxUWLC1DV3OI4QQQmofhc6dt2fPHggEApiZmQEA/Pz8FBMlIYQQQkgtRQPLqxD1RBFCCCG1T5UOLL9y5QpevnxZZpuEhARcuXKFz+4JIYQQQmo8XkmUm5sb/P39y2zz119/wc3Njc/uCSGEEEJqPF5JlDxXAIuKisodfE4IIeTzSk1NxdOnT5GamlrdoRBS6/GaO08e0dHR0NPTq6rdE0IIqaBr167hwIED3N3To0ePRufOnas7LEJqLbmTqIkTJ0o8P3nyJOLj46XaFRYWcuOh+vbtW+kACSGEyOfly5dITk6WuS4zMxOHDh3iriQwxnDgwAEUFRVBS0tLqr2hoSEsLCyqNF5Caju5785TUvq/K38CgaDMS3oCgQDt27fHvn370KRJk8pHWUvR3XmEkM/l5cuXaGZvj5ysLJnrGzRogEGDBkktP3XqFN68eSO1XF1TE08fP6ZEinyRFFonCgDi4uIAFP/1YmNjg3nz5mHu3LlS7ZSVlWFgYCDzLxtCCCFVIzk5uTiB+nYHYG4rtV5UkIWi+DMSA2GLIIBo7i5ARVOy8atnyNk4FcnJyZREEVIGuZMoS0tL7t9+fn5wdHSUWEYIIaQGMLcFGjtKLc4EEK4hQLfHpwEUJ1BhLYYg07z9543vC5KamoqkpCQYGxvDwMCgusMhVYDXwPLx48crOg5CCCFV7GkDJy6JOtT5W4i0jao5orqLBvF/GXglUevXr8fq1avx77//okGDBlLr37x5g9atW2Pp0qWYM2dOpYMkhBCiWJnqdPd0ZZU2kL+ig/gBGshfW/FKoo4cOYLWrVvLTKCA4gGMjo6OOHToECVRCkBdwoQQUrOUNZBf1iB+xhi8vLxkDuIHaCB/bcUriYqOjsbXX39dZpsWLVpg//79vIIi/4e6hD8/SloJIeUpayB/hQbxAzSQvxbjlURlZ2eXe/eduro6MjIyeAX1pVFUlzB1B1ceJa2EkAqRMZCfBvF/OXglURYWFrh+/XqZbSIiImBubs4rqC+JIruEqTtYPpS0EkKqGg3i/zLwSqL69++PTZs2Yc+ePVKVzAFg165dCA8Pl1lHikhSWJcwdQfLhZJWQsjnRoP46y5eSdTChQtx8OBBTJkyBfv27YO7uzsaNmyI169fIzg4GFeuXEGDBg2waNEiRcdbd1GX8GdBSSshhBBF4ZVEGRkZITQ0FGPGjMHly5dx+fJlialg2rdvj/3798PIiLovK4u6hKsIJa2EEEIqiVcSBQDNmjVDVFQUoqKicPPmTYhEIujr68PZ2Rnt2rVTZIzk/6Mu4apHSSshhBB58U6ixNq3b4/27ekvdVL3UNJKCCGkLErlNyGEEEIIIZ+qVE9UREQE/v77b7x58wa5ublS6wUCAXbv3s1r31FRUfDx8cH169eRn5+Pli1bYv78+Rg5cqRc28fGxmLv3r24c+cObt++jTdv3sDS0hLx8fFlbhcUFARfX1/cuXMHAoEATk5O+PHHH9GzZ09e50EIIYSQuolXElVQUIBRo0bh+PHjXFFC8aByANxzvklUaGgoPDw8oK6uDi8vL+jo6ODYsWPw9PREQkICFixYUO4+rl69ihUrVkBZWRn29vZ4+/Ztudvs27cPY8eOhZGREby9vQEAgYGBcHd3x+HDhzF8+PAKnwshhBBC6iZel/PWr1+PY8eOYcKECbh16xYYY5g3bx4iIiKwZs0a6OvrY8SIEYiNja3wvgsKCjBlyhQoKSnhypUr2LFjB9avX4/79+/D1tYWixcvxosXL8rdT7du3RAREYGPHz/iv//+g6qqapntU1NTMXv2bBgaGuLOnTvYsmULtmzZgjt37qB+/fqYPn06Pn78WOHzIeRzKCwsxOXLl3Hw4EFcvnwZhYWF1R0SIYTUebySqP3798PBwQG7du1C27ZtAQD6+vpwcXHB999/jytXruDs2bMICgqq8L4vXbqE2NhYjB49Go6OjtxyPT09LF68GHl5eQgICCh3PzY2NujQoQM0NDTkOu6RI0eQlpaG2bNnS1RaNzc3x6xZs5CcnIwTJ05U+HwIqWrHjx+HpaUl3NzcMHr0aLi5ucHKygrHjx+v7tAIIaRO45VExcTEoHv37txzgUCA/Px87nmLFi3w1VdfYfv27RXe9+XLlwEAvXv3llrn4eEBAAgLC6vwfmvqcQmpjOPHj2P48OF4/fq1xPLXr19j+PDhlEgRQkgV4pVEqampQVPz/yo4a2trIykpSaKNpaUloqOjK7xv8TZNmzaVWmdqagptbW1e+63MccXLyjtubm4u0tPTJR6EVJXCwkLMnTtXYjyimHjZvHnz6NIeIYRUEV5JVKNGjZCQkMA9t7Ozw5UrVyS+zCMjI1GvXr0K71skEgEovnwni66uLtdGkco6rq6urkSb0qxevRp6enrco1GjRgqPkxCxq1ev4tWrV6WuZ4whISEBV69e/YxREULIl4NXEuXq6iqRNHl6euLp06cYMGAAtm7dilGjRiE8PBx9+vRRaLA13aJFiyASibhHyUSTEL5yc3MxY8YMzJgxQ6KUSGJiolzby9uOEEJIxfAqcTBx4kQUFhbi9evXMDc3x+zZs3H58mWcPXsWFy5cAAA4Ozvjl19+qfC+xT1BpfX6pKenw8DAgE/Ych+3fv36Uscs2aY0QqEQQqFQ4bERIouZmZlC2xFCCKkYXj1Rbdu2xfbt27m72FRVVXH69GncvHkTBw8exPXr13H9+nWpZEQeZY0/evv2LTIyMmSOW6qsso5b1ngpQqpL165dYW5uDoFAIHO9QCBAo0aN0LVr188cGSGEfBl4JVF//fWXzPIF7dq1g6enJzp06AAlJX4zyri6ugIAgoODpdaJjyluo0jVdVxC+FJWVsbmzZsBQCqREj/ftGkTlJWVP3tshBDyJeCV6UyaNAkXL15UdCwAgJ49e8LGxgYHDhzAvXv3uOUikQi+vr5QU1PDuHHjuOWJiYl48uRJpQebjxw5Enp6etiyZYvEYN1Xr17h999/h6GhIYYMGVKpYxCiaEOHDsXRo0fRsGFDieXm5uY4evQohg4dWk2REUJI3cdrTJSZmRkKCgoUHQsAQEVFBbt27YKHhwe6desmMe3LixcvsG7dOlhZWXHtFy1ahICAAPj5+XFTtQBAcnIyvvvuO+55fn4+kpOTJdqsW7cOhoaGAAADAwP8/vvvGDt2LNq2bQtPT08AxdO+fPjwAYGBgdDR0amSc66LCgsLcfXqVSQmJsLMzAxdu3alHpEqMnToUAwaNIheb0II+cx4JVEDBw5ESEgIcnNzq2QgtZubG8LDw+Hj44PAwEBuAuI1a9ZwyU15MjIypCqbZ2ZmSixbvnw5l0QBwJgxY2BoaAhfX1/4+flJTEDcq1cvxZzcF+D48eOYM2eORAFIc3NzbN68mXpGqoiysrJEAVxCCCFVj1cS9fPPPyMiIgJDhw7F2rVr0aJFC0XHBWdnZ+5Ov7L4+/vD399farmVlZXMIoTl6dOnzxdXmkGRxBW0P33txRW06RITIYSQuoJXEtWmTRvk5ubi3r17uHjxItTV1WFsbCxzcCufSYhJ7VReBW2BQIB58+Zh0KBBdKmJEEJIrcdrYHlRURHU1NRgYWEBCwsLGBsbAyj+oSz5KCoqUmiwpGajCtqEEEK+JLx6ouLj4xUcBqlNcnNz8e233wIANm7cyI2LowrahNQyWenAaIvify89Ajj2AKiXmBC5ydUTNXToUBw+fJh7fuXKFbx8+bLKgiK1E1XQJqT2KIo8C8xy+b8FP40AprYEIk5XX1CE1DJyJVEnT57EkydPuOdubm4yB3OTLxtV0Cakdnj+/DmK1k0CUj7pFf6QCKwZD/x7pXoCI6SWkSuJ0tfX5+aPA8DrrjdS91EFbUJqvqKiIoSHhwOQ9T3+/5ed+v1zhkRIrSXXmKjmzZvj4MGDaN++PXcpJj4+HleulP/XSrdu3SoXIalVxBW0586dKzHI3NzcHJs2baLyBoRUs8TERGRmZpbRggFpSZ8tHkJqM7mSqGXLlmHw4MEYPXo0tywgIECqmKUshYWF/KMjtRJV0CakZipQUcPpJgMB0LgnQhRBriSqd+/eePz4Mf7++2+8fv0ay5cvh6urK03IS0pFFbQJqaEMTKpktzTVE/kSyV3iwNLSEpMmTQJQPF1K9+7dsWzZsioLjBBCSBVo3gmo36B4ELnMcVECQN+oQpf0aKonOeVkAl7/f7LwQ68Bda3qjYdUGq9im3FxcZg7d66iYyGEEFLVlJWByb/8/yef3kn7/58PmiX37sRTPZVMoID/m+rp+PHj/GOta4pKDG95eB2g4S61Hq8kytLSEnp6eoqOhRBCyOfQcSDwvwCgnqnkcsMGxctbyXdDUHlTPQHAvHnzaGwsUFx/i+py1Tm8KpYTQgip5ToOBJz7A4+uA6nvisdKNe9U3FMVe0+uXVRkqqcveYxkUeRZYN0kSF0+FdflGr+iWuIilUdJFCGEfKmUlYGWFS9+K576KTo6Wq72X/JUT0VFRSjy+xGl1+USUF2uWozX5TxSzbLSgcH6xY/bIXRdnRBSLTQ1NeVq9yVP9ZSYmAh8eFNGC6rLVZtRT1RtE3Ea2Pm//3v+04jiO20GfFN9MRFCvkhmZmZo2LAh3rx5I3NclEAggLm5eaWneqqN5RMKVNSw3WM1cOUoqC5X3UU9UbVIUeTZ4uvnsua7CqByE4SQz0tJSQnr168HUHVTPR0/fhxWVlZwc3PD6NGj4ebmBisrq9pz118V1eUiNYNCkqiUlBQkJCQoYlekFOVfVy9Gd8EoWA24dFpUVMT9OyYmRuI5IdVt8ODBOHr0KBo2bCix3NzcHEePHq1UnShx+YRPB6/XqvIJ4rpcUuUkxASAvvHnjIgoEO8kSiQSYe7cuTAxMYGRkRGsra25dTdu3EC/fv1w+/ZthQRJ5LmuXuzu3bufIZovQ1Hk2Wq/Jfnu3btYuXIl93zr1q348ccf6f+Z1BhpaWkYOnQo4uPjERoaigMHDiA0NBRxcXGVSqDqTPkEBdflIjULryQqJSUFLi4u2LJlCxo1agR7e3uJN3qrVq1w7do17N+/X2GBfqnE19WL57sqX3JychVH9GV4/vw5itZNkn3pdM144N/yJ9+urLt372Lnzp0QiUQSy9PS0rBz505KpEi1iYyM5P69cuVKXLt2jZvqadSoUejevXulxyxVpHxCjaegulyk5uE1sHz58uV49uwZDh06hJEjR2LFihUSfy1raGjA1dUVly5dUligXzw5r6sbGhpWcSB1X1FREcLDw1GdtyQXFRXhyJEjZbY5evQoWrduDSUlGtpIqsbjx4+llmVmZuLw4cPcc8YYDhw4gKKiImhpSU9jYmhoCAsLC5n7F5dKAICNGzdCKBRy6+Qti1BryicooC4XqXl4JVGnT5/GgAEDMHLkyFLbWFlZ4fr167wDI58od76rYm3atPl8MdVRiYmJyMzMLKOFYm9JfvnypVQP4ps3b5CWllbmdqmpqTh//jwaNGjALSvrB4sQuaW+g5ISMGbMGKlVDRo0wKBBgySWMcbg5eWFN2+khxxoaqrj8eOnFX5fylsWoVaVT+BZl+tzqo13QlYnXklUYmIivLy8ymwjFArL+SEiFSK+rr7m/7V35/ExnmsDx38zCZFEFoREhBCh0qoqFdFUQiOiTo8oUkQRJUU3W7UHJZRazilH6+VtihNLLFHyVrWK2EktLcGprRFbLBGpCIksTeZ5/8jJnIzJOpns1/fzmU/M89xzzzWPeFxzryPJ7UfPn0j997n8spdNtmnd/3SdVsy4p5s3b9LOrR3pT9J1jru6uuLr61vs6ydNmsSVK1e0z80tzLl08ZIkUqJs0lLQaCB8Brg5P3UqK4XN5zUo+UaDqNCweXoKlnV1y168AW99nkFSUlKpfye7d++Ok5MTt2/fLtflE8R/yUbSpWdQEtWoUaNiZ+NdunSpen1DqA7y+tVX/U13kLmdI/xlbIUtc/D0bDE3N7ea1aVUgVOSk5KSSH+SzvDPO+PgYqU9nv3Qgoxzxb/+r1PaYmrrBEDC1cesn3HKoP+whCiImzN0avv00TTUFofY9Ks3GkWNWqVh6EuH8HQx7pdmExMTvvzySwYNGoRKpdJJpIy1fIL4r7yZkE8nrHkzIcs607KmMiiJ8vLyYvv27dy6dQsnJye98xcuXGDXrl2MGjWqzAGKpxTWr3793xXy9jExMTrjIZYvX46trS0BAQE1pyux2K5TFdg2NmqXnoOLFc3dbLXPFQ1cicshO01NwVOjFUwtNbTsWheVum4B54UoP54ul3jWIZ77qTY0rp9CA4vy6XUYMGAAW7duZcKECTqDzJ2cnFi6dKn8p24kxc2EVKlUTJw4EX9/f0lan2JQ88GMGTPIycnB09OTDRs2aMdzXLx4kdWrV/Pqq69iZmbG1KlTjRqs+I+8fnWvQbk/K+iXutbMFqsCU5JVarB/+dF/nj19Y8t9bv/yI1Q1qAFQVC8NLNJo2+ROuSVQecpj+YTqLicnh4MHD7Jp0yYOHjxY5mUeatRMyApmUEvU888/T0REBMOHD2fEiBFA7kVu3749iqJgZWXFli1baNOmjVGDFZWn1s0WK6rrdPQCaFL+3WXWLhng+5B7P1uTnfbfRNnUUoP9y49yzwtRC+QtnyByu90KapkrybilwmZD1riZkBXI4L3z+vXrx7Vr11i7di0nTpzgwYMHWFtb07VrV0aNGiVT7au5p2eM1crZYkaeklzQrJfiWLtkYNUygycJdcl+osbUQoOFQ1aNaoFKTk4mMTGRJk2a0KBBg8oOR4gqKTk5mfDw8AK73co6bqlGzoSsIGXagLhhw4barFbUHAXNGKu1s8XKMCU5f3Jw4MCBAr89Tpgwodh6VGqwdMwyKIaqLjo6mo0bN2rHXQQGBuLp6VnZYQlRpURHRxMeHs769evLZdySzIQ0XJmSKFEzFTRjTGaLlU7+5ODq1avs3r1br8zt27drxbjBgtbBgtxFGzdv3qy9aZdl0UYhaoLCFjfdvHkzd+7cKXLZoLxxS1u3bmXw4MGlel+ZCWk4g5KodevWFVtGrVZjbW3NM888wzPPPGPI2wgjK223Sf4ZYzJbrGBF3fQURcm3+rm+/DcqjabwBVSrs5s3b/KMmxsZT57onSvtoo31LCy4fPGiJFKi5inB4qZPCvg3VJARI4bTrVu3Uv87kZmQhjEoiQoKCtJmpyXRrl07li1bxquvvlri1/zyyy+EhITw888/8+eff/L8888zefLkIldJf1pmZiaLFi1i/fr1xMfH07BhQ15//XXmzZtHkya6u2Zfv35dZxPlp4WEhDB79uwSv3dVU1C3iYeHR4lXps2bLXY7yhbt1idatXC2WAlXdC5+9fNcty49xPm5mjceKCkpKTeBmvQNOOkuOJSS/QTN9R06U4Q1qEiZsApMLXQruvU7Gf98p1a2aopaoASLm1pYWBT82qdkZf1p8L+TAQMG4O/vLyuWl4JBSVRYWBiRkZHs2LGD3r174+npib29Pffu3SM6Opo9e/bQr18/vLy8OH36NBEREfTt25cjR47QpUuXYus/cOAAfn5+1KtXjyFDhmBlZcW2bdsYPHgw8fHxTJkypdg6NBoN/v7+7N69Gw8PDwYOHEhsbCyrVq1i3759HD9+nMaNG+u97oUXXqB///56x6vLzJDiWkYg99v+3LlzOX36NPfv39eWa9KkCVOnTi108KDMFsunhCs6l/TbY1pyzRzzpOXUFlp31DmUBhw1V+F1MXd1eA0qDj33BmlOxd8jhKiJilrcdIPSHUtLy0K/lKmAJg3gXnLZYpCZkKVjUBJlY2PDnj172LdvHz179tQ7f/DgQfr27cvbb7/N5MmTCQ4OxsfHh4ULF7Jt27Yi687OziY4OBi1Ws3hw4fp2LEjALNmzcLd3Z3p06czaNAgnJ2di6xn7dq17N69m6FDh7JhwwZty9nXX3/N+PHj+fTTTwkNDdV7XceOHatni1Mp9roqbIxOYmJisWN0asNssdIobkXnkn57tGxQe7pA87vs2FmbRG32nERKff0vNqLmqvG7HxhJ3uKmz1rW5cPFuUnU0xt/AXw0GKZ+XeHh1WoG/bbOnz+fN998s8AECnJbbQICApg3bx4A3t7e9OnTp9CxIfnt37+fuLg4AgMDtQkU5CZu06dPJysri7Vr1xZbz8qVKwFYsGCBTtfj2LFjcXFxYcOGDaSnpxf28uonX8vIqW90H5unp6Ai92ZV1BidPDb6Y3p15M0Ws3HNwNKx9iZQRfF0ucTc18NZGPgLjnaqAkeR5efUzrYiwqrS0urZVHYIogLFxMTw2WefaZ8vX76cTz/9tOYs2mtkDSzSeP+vyWz9DJo99V3DqQls/Qxe7VQ5sdVmBv33d/78+QK3e8nPycmJ8+fPa58/++yzxa4zBLmtWAC9e/fWO+fn5wfAoUOHiqwjIyODEydO8Mwzz+i1WKlUKnx9fUlLS+PXX3/Ve+2dO3dYvnw58+fPZ/Xq1cTFxRUbc1WS1zKS/9G9fRpvdspNnEoyRidF9o02igYWabg53GXZh7nfGQtZ+xwAtbrkYwyFqO5qze4H5WCAF1zfDAf+CRtn5v68tin3uKh4BnXn1a9fv9jl348cOUL9+vW1z9PS0rCysiriFbliY2MBClzt3MHBgfr162vLFCYuLg6NRlPoiul5x2NjY/XWvYiKiiIqKkr7XKVSMWzYML7++usCp11XF95tztOh2XXCdtXh+8oOppYZ4JX7LXHCMrj13yFoODWBAd3hy6J7uIWoUWrd7gflwMQEetSQrUqrO4OSKH9/f1avXs27777LnDlzdAZoJyUlERISQnR0NKNHj9YeP3PmDK1bty627rxvJjY2BTftW1tb6317MaSO/OUALCwsmDlzJv3796d169ZoNBpOnz7NjBkzCA8P58mTJ8WO58rMzCQzM1P7/NGjR0WUrngNLNLoVPgERFGOBniBvyccOQd3H0DThtC9A2zeX9mRCVH+8k94MXT3A5C1wspKxqAZn0FJ1IIFC4iOjubrr78mLCwMV1dXmjRpQmJiIleuXCEzM5N27dqxYMECABISEkhPTycoKMiYsRtVkyZNdPrnAXx8fOjWrRudOnUiMjKS06dP06lT4Z3OCxYsYM6cOeUdapl07wBOjeH2ff1tbSG3i6mBNTyoWvlfjSDfHkVtc/eP3DGU+Se8GLr7AdSAHRAqUUxMDFu2bNE+X758Oba2tgQEBPDii3JjMpRBSVSjRo04efIkCxcuZMOGDZw/f147/qlly5YMGzaMTz75RNud5+DgwOnTp0tUd17rUWGtTY8ePSp2ociS1JG/XFEsLCwYPnw4n376KdHR0UUmUdOmTWPy5Mk679O8efNi36MimZjAlx/AoFm5CVNBMzyG+0oXkxCi7B6m5i7UW9bdD6B274BQVnlj0J6WNwYtODhYEikDGbzti6WlJXPnzmXu3Lk8fvyYR48eYW1tXaJxT0XJP16pc+fOOucSEhJITU3F3d29yDpcXFxQq9WFjp0qatxVQfI2Uy5uQLaZmZl2V+yqrKgxOkvfh/TMwl8rhBClJbsfVB4Zg1a+jLJ3npWVVZmTpzze3t4sWLCAPXv2MGTIEJ1zeWsbeXt7F1mHubk57u7uHD9+nBs3bujM0FMUhaioKCwtLXnppZdKFNOJEyeA3Fa2mqKwMTomJrAhqvjXCyGEIWT3g/JnjDFoMv6sZKrcr6mPjw8uLi5s3LiRM2fOaI+npKQwf/586taty4gRI7TH7969y6VLl/S67t555x0gt4st/x5loaGhXL16lWHDhmFubq49HhMTU+Du1ZGRkaxdu5YGDRrw2muvGetjVgl5Y3SG+uT+lJX9hRAVwdolg2a+DzG11OgcN7XU0Mz3Ye3a/cCI8o9B69y5M507d2bSpEkleu2kSZO0r+ncuTPt3Npx8+bNco64+jO4JSo+Pp558+axd+9e7ty5Q1aW/rYVKpWK7Ozs0gVkasqqVavw8/PDy8tLZ9uXGzdu8MUXX+i0CE2bNo21a9cSFhamM3B95MiRREREsGnTJq5du4a3tzdXrlwhMjKSVq1aaRcCzTNp0iTi4uLo1q0bTk5O5OTkcPr0aY4ePYqZmRlr1qwp0RgqIYQQxZPdD4zPWGPQZPxZyRmURF29epWuXbuSnJzMc889R2ZmJs7OztSrV4+rV6/y559/8sILL2Bra2tQUD179uTo0aOEhIQQERGh3YB40aJFDB48uER1qNVqtm/fzsKFC1m/fj3//Oc/adiwIaNHj2bevHl6++a99dZbbNu2jePHj5OUlIRGo6FZs2aMGTOGKVOm0K5dO4M+ixBCiILl7X4gjEvGoFUcg5KoOXPmkJKSwr59+/D29katVjNq1ChmzZrF3bt3GT9+PBcuXGDv3r0GB+bu7s5PP/1UbLk1a9awZs2aAs+ZmZkREhJCSEhIsfWMGTOGMWPGlDZMIYQQosqSMWjly6DLtnfvXvr27aszwDtvPFHTpk2JiIgAYPr06UYIUQghhBCGkjFo5ceglqikpCSd7i1TU1OePHmifW5mZoavry/fffddmQMUQgghRNnIGLTyYVASZWdnp7Nmkp2dHdevX9et2NS0RBsOCyGEEKL8yRg04zMoB23Tpg1xcXHa5+7u7uzevZurV68CcP/+fbZu3VqivfKEEEIIIaojg5Ko1157jQMHDmhbmiZOnMjjx4/p0KEDXbp0oW3btiQkJPDBBx8YM1YhhBBCiCrDoCRq/PjxHDx4EJP/rM7Yo0cPNm/ejLOzM7/99hv29vZ89dVXBAcHGzVYIYQQQoiqwqAxUdbW1nTt2lXnWEBAAAEBAUYJSgghhBCiqjOoJerVV19l5syZxo5FCCGEEKLaMCiJOnHiBDk5OcaORQghhBCi2jCoO69du3bcuHHD2LEIIUS1kJOTw5EjR7h79y5Nmzale/fu2jGiQojaw6CWqA8++IDt27dz4cIFY8cjhBAGSU5O5vLlyyQnJ5fr+0RGRtKyZUt69uxJYGAgPXv2pGXLlkRGRpbr+wohqh6DWqJcXFzo0aMHHh4ejB07li5dumBvb49Kpb+5oZeXV5mDFEKIokRHR7Nx40YURUGlUhEYGIinp6fR3ycyMpJBgwZpt7nKc/v2bQYNGsTWrVsZMGCA0d9XCFE1GZRE9ejRA5VKhaIoLF68uMDkKY+MnRJCGMvFixf1jqWlpbF582ZtYqMoChs3bkSj0WBpaalX3s7OjhYtWhRYv0aj4cqVK6SkpGBjY4OrqytqdW6DfU5ODhMmTNBLoPLeU6VSMXHiRPz9/aVrT4hawqAkatasWUUmTkIIYVTJ91Cr4a233tI75ejoiL+/v84xRVEYMmQId+7c0StvYVGPixcv6yVSMTExfPvttzrbVdna2hIQEMCLL77IkSNHuHXrVqEhKopCfHw8R44coUePHqX7fEKIasmgJGr27NlGDkMIIYqQloJGA+EzwM35qVNZKWw+r0HJN8RThYbN01OwrKtb9uINeOvzDJKSknSSqJiYGFauXKn3tg8fPmTlypUEBwdz9+7dEoVa0nJCiOrPoCRKCCEqg5szdGr79NE0NGZHiTidO/5SpdIQ+NIhPF3S9F5fEI1Gw7fffltkma1bt+Lj41Oi+po2bVqickKI6q9MSVRMTAybNm3i0qVLPHnyhL179wJw48YNTpw4Qa9evWjYsKFRAhVCiMJ4tLqsTaJm9dmMvXVKkeXzj626c+eOThdeQZKTk3n8+DFNmjQhMTGxwDIqlQonJye6d+9euuCFENWWwUnUxx9/zOLFi7WDLPOPkVIUhcDAQBYvXsyECRPKHqUQQpSQrUXhLVB3/wDVU2OrXF1d8fX1Lbbejz76qMgECmDp0qUyqFyIWsSgdaLCwsL44osveP311zl37hzTpk3TOd+yZUvc3d35/vvvjRKkEEIYw8NUUDQw/PPOTN3Ug6mbevDXKXr9gwX665S2TN3UA/9Jz1G/oZnOOScnJ1neQIhayKCWqBUrVuDm5sa2bdswNTWlbt26emXatWun7d4TQoiqxMHFiuZutkBuUnUlLofsNDVQ0KxjBVNLDS271kWlrktzN1t6vuXKse+uEzH3LKGhoYwePVpaoISohQxqibpw4QK+vr6Ymhaeg9nb2xfa9C2EEFWFSg32Lz/6z7On14DKfW7/8iNU+e6WahMVLZ5tAMBLL70kCZQQtZRBSZSpqSlZWVlFlrlz5w7169c3KCghhKhI1i4ZNPN9iKmlRue4qaWGZr4PsXbJqKTIhBBVmUHdec8//zz79+8nJyenwG9geTP1OnfuXOYAhRCiIli7ZGDVMoMnCXXJfqLG1EKDhUOWTguUEELkZ9Dt4e233+b3339n3LhxZGZm6px79OgRQUFBJCQkEBwcbJQghRCiIqjUYOmYhY1rBpaOkkAJIYpmUEvU22+/zd69e1m9ejURERHY2toC4O7uzsWLF0lLSyMoKIhBgwYZM1YhhBBCiCrD4O9ZGzduJDQ0lFatWnH79m0UReHXX3+lRYsW/O///i//+te/jBmnEEIIIUSVUqYVy4ODgwkODiY9PZ3k5GSsra1lMLkQQgghagWDkqjU1FSdZMnc3Bxzc3OjBSWEEEIIUdUZ1J1nb2/PsGHD2LVrFxqNpvgXCCGEEELUMAYlUa1bt2bTpk385S9/wdHRkUmTJnHq1CljxyaEEEIIUWUZlESdO3eOM2fOMGnSJExMTPjyyy9xd3fn2WefZcGCBdy8edPYcQohhBBCVCkGz87r0KEDX3zxBbdu3WL37t0MGzaMW7duMWPGDFxcXOjRowerV682OLBffvmFvn37Ymtri6WlJR4eHmzZsqVUdWRmZvLZZ5/Rpk0b6tWrh6OjI++8806R29Fs2LABd3d3LC0tadCgAa+//jqnT582+HMIIYQQomYq81JyKpUKX19f1q1bx7179wgPD8fX15fo6GjGjh1rUJ0HDhzA09OTo0eP8uabbzJu3DgSEhIYPHgwixcvLlEdGo0Gf39/QkJCsLOzY+LEiXTr1o1Vq1bRrVs37t+/r/eazz//nLfeeovExETGjRtHQEAAhw8f5uWXXyY6OtqgzyKEEEKImqlMSxw8LTs7m8zMTDIzMw0ecJ6dnU1wcDBqtZrDhw/TsWNHAGbNmoW7uzvTp09n0KBBODs7F1nP2rVr2b17N0OHDmXDhg2oVLm7s3/99deMHz+eTz/9lNDQUG352NhYZs+eTdu2bTl58iQ2NjYAvPvuu3h4eBAcHMxvv/2GWi1LGAshhBDCCC1ROTk57Nixg8GDB+Pg4MCYMWM4cuQIvXv3Zv369aWub//+/cTFxREYGKhNoABsbGyYPn06WVlZrF27tth6Vq5cCcCCBQu0CRTA2LFjcXFxYcOGDaSnp2uPh4WFkZ2dzYwZM7QJFEDHjh0ZOnQoFy9e5OjRo6X+PEKIypGTAwdjYNO+3J85OZUdkRCipjG4Jer48eOEh4ezZcsW/vjjDxRFoWPHjgwfPpzAwEDs7e0NqvfgwYMA9O7dW++cn58fAIcOHSqyjoyMDE6cOMEzzzyj12KV1/0YGhrKr7/+Svfu3Uv0vmvWrOHQoUN4eXmV9iMJISpY5GGYsAxu5eu1d2oMA+WfrxDCiAxKotq0acPVq1dRFIVmzZoxdepUhg8fznPPPVfmgGJjY7Xv8TQHBwfq16+vLVOYuLg4NBpNgXXkrzs2NlabRMXGxlK/fn0cHByKLC+EqNq+O6Jh6BxQnjp++z58ua1SQhJC1FAGJVEJCQmMGDGC4cOH07NnT53usvwyMzMxMzMrVd0pKSkAOl1q+VlbW2vLlKWO/OXy/tykSZMSly9I3niwp+N49OhRoa9JTU3N/UPcWchIK7L+It36HYBTv0NqejFli3HxRu7Pmxcekvkk2+B67l3P/WypqalFXoOKVNWut7GuNVTP661ossnKysr988VjoC7kllTM9c7OUcjKykKj0fD+Uo1eAgW6SdWN35Jr3PU22u82yO93CdTk613VrnVlyPvcilLQ3SQfxQBPnjwp8vypU6eUd999V2nYsGGp6/b19VUAJTY2tsDzjo6OirW1dZF1REdHK4AybNiwAs9/8803CqAsWbJEe6xOnTpKs2bNCiz/+++/K4DSr1+/It83JCREIfdeLQ95yEMe8pCHPKr5Iz4+vsj/9w1qiSpon7yHDx8SHh7O6tWrOXfuHIqiGLSfXl7rUWGtPo8ePaJBgwZlriN/ubw/l6Z8QaZNm8bkyZO1zzUaDQ8ePKBRo0aFttZVpEePHtG8eXPi4+O1rWui/Mj1rlhyvSuWXO+KJde7YimKwuPHj3F0dCyyXJmXONi7dy+rV69m+/btZGZmoigK3bp1Y9SoUQwePLjU9eUff9S5c2edcwkJCaSmpuLu7l5kHS4uLqjV6kLHMBU07qpNmzYcO3aMhIQEvXFRRY3Tys/MzEyv+9LW1rbI11QGa2tr+UdYgeR6Vyy53hVLrnfFkutdcYprOAEDlziIj4/ns88+o1WrVvj5+REREUGjRo1QFIWgoCCio6MZM2YMVlZWpa7b29sbgD179uid2717t06Zwpibm+Pu7s7ly5e5ceOGzjlFUYiKisLS0pKXXnrJqO8rhBBCiNqjxEnUn3/+ybfffkufPn1wcXFh9uzZJCUlMWzYMPbs2aNNVkxNy9a45ePjg4uLCxs3buTMmTPa4ykpKcyfP5+6desyYsQI7fG7d+9y6dIlva64d955B8jtYlPyDQwLDQ3l6tWrDBs2TKe7cdSoUZiamvL555/r1HXmzBk2bdqEm5sbr7zySpk+mxBCCCFqkCJHTOVjZ2enqNVqxcTEROnVq5eybt06JTU1VaeMSqVSgoODS1plofbv36/UqVNHsbKyUoKDg5XJkycrzs7OCqB88cUXOmVHjhypAEpYWJjO8ZycHMXPz08BFA8PD+WTTz5RBg4cqKhUKqVVq1ZKYmKi3vvOmzdPARRnZ2dl8uTJSnBwsGJlZaWYmZkpR48eLfPnqmwZGRlKSEiIkpGRUdmh1ApyvSuWXO+KJde7Ysn1rppKnESpVCrFxMRE+eijjwpMQPLKGCOJUhRFOXHihNKnTx/F2tpaMTc3V9zd3ZXNmzfrlSssiVKU3F+62bNnK61bt1bq1q2rODg4KGPGjFESEhIKfd/w8HDlpZdeUszNzRUbGxulb9++yqlTp4zymYQQQghRc6gUpbhFEHK9/fbbfPvttzx58gRTU1P8/PwYPnw4/v7+1K1bFwC1Ws2YMWP45ptvyqvhTAghhBCiSijxmKh//etf3L17l9DQUDp16sQPP/zAkCFDsLe3Z+zYsbKvnBBCCCFqlRK3RD3t4sWLrFq1ivDwcO7fv69dB+mVV15h3bp1envWCSGEEELUJAYtcQDg5ubG4sWLuX37Nlu2bKF3796oVCqOHDlC69at8fHxYf369caMVYgaRaVS0aNHj8oOQwhRA8j9pHIYnETlMTU1ZdCgQfz0009cv36dOXPm4OzszIEDBwgKCjJCiOJp169fR6VS0adPn2LLLlu2jFGjRtGhQwdMTU1RqVQcPHiw/IOsIeRaVw0l/XuIjY1l/vz5eHl54ejoSN26dWnevDkjRozg0qVLFRRt9VHS63rv3j3ef/99unbtir29PWZmZjg5OeHj40NkZGTx+4sJQK53TVTmJCo/JycnZs6cSVxcHFFRUQwZMsSY1QsDfPjhh6xZs4akpCQaN25c2eHUaHKtK9/MmTOZMWMGycnJ+Pv7M2nSJJ5//nnWr19Pp06dOHz4cGWHWC3Fx8ezbt06bGxseOONN5gyZQp9+vTht99+Y+DAgdp1+YRxyPWuPsq87UthfHx88PHxKa/qRQn98MMPdO7cGQcHB8aNG0doaGhlh1RjybWufH369OGTTz7hxRdf1Dm+efNmhg4dyvjx4zl//nwlRVd9vfDCCyQnJ2NiYqJz/PHjx3Tt2pVVq1YxceJEnnvuuUqKsGaR6119GLUlSlQ9f/nLX/T2AizK//3f/zF06FBcXV2xsLDAxsaG7t27s23btnKMsmYo7bXOc+vWLYYOHYqdnR0WFhZ4enqyd+/ecoiw5gsKCtJLoACGDBlC27ZtuXDhAklJSZUQWfVWp04dvf/QAaysrLRdU1euXNE5J/cSwxlyvfPI/aRiSRIldEybNo3z58/zyiuvMGHCBAICArh8+TKDBg1i2bJllR1ejZOcnIynpyexsbGMGTOGoUOHcvbsWfr06cN3331X2eHVKHXq1AHKvjWV+K+MjAz279+PSqXSaxWRe4nxFXW9Qe4nlUHuJkLHzp07cXFx0TmWmprKyy+/zMyZMxk9ejQWFhaVFF3Nc+7cOQIDAwkPD9cuEzJhwgS6dOnCO++8g5+fn84ej8IwJ0+e5Pz583Tp0gVbW9vKDqfaSkxMZMWKFWg0GhITE9m5cyfx8fGEhITg6uqqU1buJWVXmusNcj+pDNISJXQ8fdMDqF+/PkFBQaSkpPDLL79UQlQ1l4mJCfPnz9fe8AA6dOjA8OHDuX//Pjt37qzE6GqGlJQURo4ciVqt5u9//3tlh1OtJSYmMmfOHObOnUtoaCgJCQn84x//ICQkRK+s3EvKrjTXG+R+UhkkiRI6EhMTmTx5Mm5ublhYWKBSqVCpVEyZMgWAO3fuVHKENUuLFi0KXJi2e/fuAMTExFR0SDVKeno6b7zxBpcuXWLu3Lmyjk4ZtW/fHkVRyM7O5tq1a8yZM4cZM2YwcOBAsrOzdcrKvaTsSnO9Qe4nlUG684TWgwcP6NKlCzdv3sTT05NevXpha2uLiYkJZ86cYfv27WRmZlZ2mDWKvb19kcdTUlIqMpwaJSMjA39/fw4cOMC0adOYPn16ZYdUY5iYmNCyZUumTZuGqakpH3/8MStXrmT8+PGA3EuMrbjrnUfuJxVPWqKE1urVq7l58yZz587l6NGjLFu2jLlz5zJ79mw8PDwqO7wa6d69e0Uet7Gxqchwaoz09HT69etHVFQUH3/8MfPnz6/skGqs3r17A+gsLCv3kvJT0PXOI/eTiidJlNCKi4sDwN/fX+/ckSNHKjqcWuHmzZvcuHFD73je9S5our4oWnp6Ov7+/kRFRfHRRx+xaNGiyg6pRsvrlsub/QhyLylPBV3vPHI/qXiSRAmtvL70o0eP6hzfuHGjDEgsJzk5OUyfPl1nG4dz586xfv16GjduTN++fSsxuuonrwsvKiqKyZMn849//KOyQ6oRzp49y59//ql3/MGDB9pu0vy/q3IvKZvSXu88cj+peCpFNuGpdq5fv06rVq1wdHTE19e3wDLt2rXjb3/7GwsXLtTuGXbs2DF+//13/Pz8tItC9u/fn/79+wO5i7S1b9+e1NRUBgwYgLOzM2fPnmXfvn3079+fyMhIwsLCatWeiOV1rSF3w9AOHTrw8OFDGjduTK9evbh//z4RERGkp6ezbds2nfK1WUn/Hi5dusTatWtxcHBg7NixBZYLCgqiZcuW5Rht9VGa6/rDDz/g6elJixYtMDc358aNG/z444+kpaUREBBARESEdlaY3EsKVl7XG+R+UmkUUe1cu3ZNAYp8eHt7K4qiKN7e3kWWCwkJ0an7zJkzSu/evZUGDRooVlZWire3t7J3714lLCxMAZSwsLAK/7yVqTyvdd5r4+PjlcGDBysNGzZU6tWrp3Tr1k3Zs2dPxX/YKqykfw/F/R0AyoEDByr741QZJb2ue/fuVYYPH660bdtWsbKyUkxNTRV7e3vltddeUzZv3lxg3XIv0Vee11vuJ5VDWqKEEEIIIQwgY6KEEEIIIQwgSZQQQgghhAEkiRJCCCGEMIAkUUIIIYQQBpAkSgghhBDCAJJECSGEEEIYQJIoIYQQQggDSBIlhBBCCGEASaKEEKKczJ49G5VKxcGDBys7FCFEOZAkSghRraSlpTF//nw6depE/fr1MTMzw8nJie7duzNt2jTi4uIqO0QhRC0h274IIaqNx48f88orr3Du3DlcXV3x8fGhUaNGJCUlcfLkSc6cOcPKlSsZM2ZMZYcKQFJSEklJSbRo0QILC4vKDkcIYWSmlR2AEEKU1NKlSzl37hxjxozhm2++0dnFHuDatWtkZmZWUnT67OzssLOzq+wwhBDlRLrzhBDVxrFjxwB477339BIogFatWtGuXTudY4mJiUyaNAlXV1fMzMyws7Nj4MCB/Pbbb3qvj42NZdSoUbRq1QozMzMaNmzICy+8wMSJE8nfaH/37l0mTJhAmzZtMDc3x9bWFjc3N8aNG0dKSoq2XFFjonbs2EHPnj2xsbHB3NycF154gSVLlpCdna1T7vr166hUKoKCgrhy5QpvvPEGDRo0wNLSkl69enH27NlSXUMhhPFIEiWEqDYaNWoEwO+//16i8nFxcXTu3JmlS5fSunVrPvjgA/r27cuuXbvw8PDgxIkT2rJ37tzB3d2dDRs20LFjRyZNmsSwYcNo2rQpK1asICcnB4AnT57g6enJsmXLtHUGBQXRtm1b1q9fz/3794uNa8mSJfTr149z584RGBjIe++9R3p6OlOmTCEgIICCRllcv34dDw8PHjx4wNtvv42vry/79u2jZ8+e3Lt3r0TXQwhhZIoQQlQT27dvVwDFyspKmTJlirJ7924lKSmp0PIvv/yyYmJiouzatUvn+OXLlxUrKyvl+eef1x776quvFEBZunSpXj1//PGH9s/ff/+9AigTJ07UK/f48WMlIyND+zwkJEQBlAMHDmiPXblyRTE1NVWaNGmi3Lx5U3s8IyNDeeWVVxRAWbdunfb4tWvXFEABlIULF+q836effqoAyoIFCwq9BkKI8iMtUUKIaqNfv34sXrwYRVFYvHgxfn5+2NnZ4erqyvvvv09sbKy2bExMDD///DMjR47Ez89Pp562bdsSHBzMv//9b71uPXNzc733bdiwod6xgsrlzRYsysaNG8nOzmbKlCk0b95ce9zMzIxFixYBsGbNGr3XtWrViqlTp+ocGz16NAC//PJLke8phCgfMrBcCFGtTJ48meDgYHbt2sXPP//Mr7/+yokTJ1i+fDmrV68mIiKCfv36cfz4cQDu3bvH7Nmz9eq5dOmS9mf79u3561//yrRp03jvvffYt28fffr0wdvbGxcXF53XeXl50bRpUxYuXMjZs2d5/fXX8fb2xs3NrcBxWk+LiYkBoEePHnrnunXrRr169Thz5ozeuY4dO6JW637vdXJyAuDhw4fFvq8QwvgkiRJCVDtWVlYEBAQQEBAAQEpKCtOnT2fFihWMHj2a27dv8+DBAwB+/PFHfvzxx0LrSktLA6Bly5YcP36c2bNns3PnTrZs2QJAu3bt+Oyzz7TvZWNjw/Hjx5k1axY7duxg586dADRv3py//e1vvPvuu0XG/ujRIwDs7e31zqlUKuzt7bl9+7beOWtra71jpqa5t/C88VpCiIol3XlCiGrPxsaG//mf/8HZ2ZmkpCT+/e9/a5OOZcuWoShKoY+RI0dq62nfvj1bt27lwYMHHDt2jFmzZpGQkMDgwYOJjo7WlmvRogVr1qzh/v37xMTEsGjRIjQaDe+99x6bNm0qMta8uAoaDK4oCvfu3SswYRJCVD2SRAkhagSVSoWlpaX2edeuXYH/LotQGnXq1MHDw4M5c+bw1VdfoSgKP/zwg145tVpNx44d+fjjj7XJ0/fff19k3S+++CJAgcsenDhxgoyMDDp27FjqmIUQFU+SKCFEtREaGlroIOrvvvuOixcvYmtrS/v27XF3d6dr165s2rSJiIgIvfIajYZDhw5pn586dUrb1ZZfXotRvXr1ADh//nyBrUhPlytMYGAgpqamLFmyhDt37miPZ2Vl8cknnwAQFBRUZB1CiKpBxkQJIaqNn376iXHjxuHq6oqnpyeOjo6kpaURExPDkSNHUKvVrFixQjtDbtOmTfTs2ZMhQ4awdOlSOnXqhLm5OTdv3uTYsWPcv3+fjIwMANavX09oaCheXl60bt0aa2trLly4wM6dO2nYsCGjRo0CICoqiqlTp+Lp6Unbtm1p1KgRV69e5fvvv6devXq89957RX6G1q1bs2jRIqZMmUKHDh148803sbS0ZMeOHVy+fBl/f3/eeuut8r2QQgijkCRKCFFtLFq0CE9PT6Kiojh8+DB3794FoFmzZowcOZIPPviAzp07a8u3atWKmJgYlixZwnfffUdYWBgmJiY0bdoULy8vBg0apC07dOhQMjIyiI6O5uTJk2RmZuLk5MT48eOZOnUqLVq0AMDPz4/r169z+PBhIiMjSU1NpVmzZgwePJiPP/6YZ599ttjPMXnyZFxdXVmyZAnh4eFkZWXRtm1bFi9ezIcffliiWX5CiMonGxALIYQQQhhAxkQJIYQQQhhAkighhBBCCANIEiWEEEIIYQBJooQQQgghDCBJlBBCCCGEASSJEkIIIYQwgCRRQgghhBAGkCRKCCGEEMIAkkQJIYQQQhhAkighhBBCCANIEiWEEEIIYQBJooQQQgghDCBJlBBCCCGEAf4f5/ow8gosJRsAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#Barchart - by unit and session\n",
    "n = 5\n",
    "r = np.arange(n)\n",
    "width = 0.2\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "plt.bar(r, F22_summary[\"avg_PI_lr\"], label = \"Bag of words\", width = width, edgecolor = \"black\", color = \"#00b0f0\")\n",
    "plt.bar(r+width, F22_summary[\"avg_PI_bert\"], label = \"BERT\", width = width, edgecolor = \"black\", color = \"#ffc000\")\n",
    "plt.bar(r+2*width, F22_summary[\"avg_PI_llama\"], label = \"prompted LLaMA\", width = width, edgecolor = \"black\", color = \"#92d050\")\n",
    "\n",
    "plt.errorbar(r, F22_summary[\"avg_PI_lr\"], yerr = [F22_summary[\"sys_error_lr_lower\"],F22_summary[\"sys_error_lr_upper\"]], fmt = \".\", color=\"dimgray\", label = \"_systematic unc.\")\n",
    "plt.errorbar(r+width, F22_summary[\"avg_PI_bert\"],yerr = [F22_summary[\"sys_error_bert_lower\"], F22_summary[\"sys_error_bert_upper\"]], fmt = \".\", color=\"dimgray\")\n",
    "plt.errorbar(r+2*width, F22_summary[\"avg_PI_llama\"],yerr = [F22_summary[\"sys_error_llama_lower\"],F22_summary[\"sys_error_llama_upper\"]], fmt = \"o\", color = \"dimgray\", label = \"systematic unc.\")\n",
    "\n",
    "plt.errorbar(r+width/4, F22_summary[\"avg_PI_lr\"] - F22_summary[\"sys_error_lr_lower\"]+ F22_summary[\"sys_error_lr_upper\"], yerr = F22_summary[\"unc_PI_lr\"], fmt = \"o\", color=\"k\", label = \"statistical unc.\")\n",
    "plt.errorbar(r+width+width/4, F22_summary[\"avg_PI_bert\"] - F22_summary[\"sys_error_bert_lower\"] + F22_summary[\"sys_error_bert_upper\"],yerr = F22_summary[\"unc_PI_bert\"], fmt = \"o\", color=\"k\")\n",
    "plt.errorbar(r+2*width+width/2, F22_summary[\"avg_PI_llama\"] - F22_summary[\"sys_error_llama_lower\"] + F22_summary[\"sys_error_llama_upper\"],yerr = F22_summary[\"unc_PI_llama\"], fmt = \"o\",color=\"k\")\n",
    "\n",
    "\n",
    "print(r)\n",
    "plt.xlabel(\"Session\")\n",
    "plt.ylabel(\"Average fraction of sentences with code\")\n",
    "plt.title(\"Proposed Iterations code across units\")\n",
    "plt.ylim((0,0.4))\n",
    "plt.xlim((-0.2,5.2))\n",
    "\n",
    "# plt.grid(linestyle='--') \n",
    "plt.xticks(r + width,['L1a','L1b','L2','L3a', 'L3b']) \n",
    "plt.legend(loc = (0.41,0.6), prop={'size': 12}) \n",
    "\n",
    "plt.savefig(\"barchart_PI.png\")\n",
    "plt.savefig(\"barchart_PI.pdf\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "3fd87de4-0582-458a-8bab-ab91c1d209f7",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 640x480 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "#PI Barchart v2 - by model\n",
    "n = 3\n",
    "r = np.arange(n)\n",
    "width = 0.1\n",
    "\n",
    "cmap = plt.colormaps['summer']\n",
    "# Take colors at regular intervals spanning the colormap.\n",
    "colors = cmap(np.linspace(0, 1, 5))\n",
    "\n",
    "plt.rcParams.update({'font.size': 14})\n",
    "\n",
    "F22_units_summary = F22_summary.transpose()\n",
    "F22_units_summary_means = F22_units_summary.loc[[\"avg_PI_lr\",\"avg_PI_bert\",\"avg_PI_llama\"]]\n",
    "F22_units_summary_means[\"U1S1\"]\n",
    "\n",
    "plt.bar(r, F22_units_summary_means[\"U1S1\"], label = \"L1a\", width = width, edgecolor = \"black\", color = colors[0])\n",
    "plt.bar(r+width, F22_units_summary_means[\"U1S2\"], label = \"L1b\", width = width, edgecolor = \"black\", color = colors[1])\n",
    "plt.bar(r+2*width, F22_units_summary_means[\"U2\"], label = \"L2\", width = width, edgecolor = \"black\", color = colors[2])\n",
    "plt.bar(r+3*width, F22_units_summary_means[\"U3S1\"], label = \"L3a\", width = width, edgecolor = \"black\", color = colors[3])\n",
    "plt.bar(r+4*width, F22_units_summary_means[\"U3S2\"], label = \"L3b\", width = width, edgecolor = \"black\", color = colors[4])\n",
    "\n",
    "plt.bar(r, F22_units_summary_means[\"U1S1\"], label = \"_L1a\", width = width, edgecolor = \"black\", color = colors[0])\n",
    "plt.bar(r+width, F22_units_summary_means[\"U1S2\"], label = \"_L1b\", width = width, edgecolor = \"black\", color = colors[1])\n",
    "plt.bar(r+2*width, F22_units_summary_means[\"U2\"], label = \"_L2\", width = width, edgecolor = \"black\", color = colors[2])\n",
    "plt.bar(r+3*width, F22_units_summary_means[\"U3S1\"], label = \"_L3a\", width = width, edgecolor = \"black\", color = colors[3])\n",
    "plt.bar(r+4*width, F22_units_summary_means[\"U3S2\"], label = \"_L3b\", width = width, edgecolor = \"black\", color = colors[4])\n",
    "\n",
    "F22_sys_upper = F22_units_summary.loc[[\"sys_error_lr_upper\",\"sys_error_bert_upper\",\"sys_error_llama_upper\"]]\n",
    "F22_sys_lower = F22_units_summary.loc[[\"sys_error_lr_lower\", \"sys_error_bert_lower\", \"sys_error_llama_lower\"]]\n",
    "F22_stats = F22_units_summary.loc[[\"unc_PI_lr\", \"unc_PI_bert\", \"unc_PI_llama\"]]\n",
    "\n",
    "plt.errorbar(r, F22_units_summary_means[\"U1S1\"], yerr = [F22_sys_lower[\"U1S1\"], F22_sys_upper[\"U1S1\"]], fmt = \"d\", color=\"dimgray\", label = \"_sys. unc.\")\n",
    "plt.errorbar(r+width, F22_units_summary_means[\"U1S2\"], yerr = [F22_sys_lower[\"U1S2\"], F22_sys_upper[\"U1S2\"]], fmt = \"d\", color=\"dimgray\", label = \"_sys. unc.\")\n",
    "plt.errorbar(r+2*width, F22_units_summary_means[\"U2\"], yerr = [F22_sys_lower[\"U2\"], F22_sys_upper[\"U2\"]], fmt = \"d\", color=\"dimgray\", label = \"_sys. unc.\")\n",
    "plt.errorbar(r+3*width, F22_units_summary_means[\"U3S1\"], yerr = [F22_sys_lower[\"U3S1\"], F22_sys_upper[\"U3S1\"]], fmt = \"d\", color=\"dimgray\", label = \"_sys. unc.\")\n",
    "plt.errorbar(r+4*width, F22_units_summary_means[\"U3S2\"], yerr = [F22_sys_lower[\"U3S2\"], F22_sys_upper[\"U3S2\"]], fmt = \"d\", color=\"dimgray\", label = \"_sys. unc.\")\n",
    "\n",
    "plt.errorbar(r+width/4, F22_units_summary_means.reset_index()[\"U1S1\"] - F22_sys_lower.reset_index()[\"U1S1\"] + F22_sys_upper.reset_index()[\"U1S1\"], yerr = F22_stats[\"U1S1\"], fmt = \".\", color=\"k\", label = \"_stat. unc.\")\n",
    "plt.errorbar(r+width+width/4, F22_units_summary_means.reset_index()[\"U1S2\"] - F22_sys_lower.reset_index()[\"U1S2\"] + F22_sys_upper.reset_index()[\"U1S2\"], yerr = F22_stats[\"U1S1\"], fmt = \".\", color=\"k\", label = \"_stat. unc.\")\n",
    "plt.errorbar(r+2*width+width/4, F22_units_summary_means.reset_index()[\"U2\"] - F22_sys_lower.reset_index()[\"U2\"] + F22_sys_upper.reset_index()[\"U2\"], fmt = \".\", color=\"k\", label = \"_stat. unc.\")\n",
    "plt.errorbar(r+3*width+width/4, F22_units_summary_means.reset_index()[\"U3S1\"] - F22_sys_lower.reset_index()[\"U3S1\"] + F22_sys_upper.reset_index()[\"U3S1\"], fmt = \".\", color=\"k\", label = \"_stat. unc.\")\n",
    "plt.errorbar(r+4*width+width/4, F22_units_summary_means.reset_index()[\"U3S2\"] - F22_sys_lower.reset_index()[\"U3S2\"] + F22_sys_upper.reset_index()[\"U3S2\"], fmt = \".\", color=\"k\", label = \"_stat. unc.\")\n",
    "\n",
    "#plt.xlabel(\"Session\")\n",
    "plt.ylabel(\"Average fraction of sentences with code\")\n",
    "#plt.title(\"Proposed Iterations code across units\")\n",
    "plt.ylim((0,0.4))\n",
    "plt.xlim((-0.2,3))\n",
    "\n",
    "# plt.grid(linestyle='--') \n",
    "plt.xticks(r + 2*width,['Bag of words','BERT','Prompted LLaMA']) \n",
    "\n",
    "#legendFig = plt.figure(\"Legend plot\")\n",
    "\n",
    "#legendFig.legend(prop={'size': 12}, ncol=7)\n",
    "#legendFig.savefig('legend.png')\n",
    "plt.legend(loc = \"lower center\", prop={'size': 12}, ncol=7, bbox_to_anchor=(0.5, -0.2))\n",
    "\n",
    "plt.savefig(\"barchart_PI_v2.png\", bbox_inches='tight')\n",
    "plt.savefig(\"barchart_PI_v2.pdf\", bbox_inches='tight')\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "f87b5462-4c6c-45d2-8987-2f0214ced691",
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "19386429-9ccd-462a-b12d-5ec192a89a9e",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.9.19"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

